Composition-Based Machine Learning for Screening Superconducting Ternary Hydrides from a Curated Dataset

We present an ensemble machine-learning approach for composition-based, structure-agnostic screening of candidate superconductors among ternary hydrides under high pressure. Hydrogen-rich hydrides are known to exhibit high superconducting transition temperatures, and ternary or multinary hydrides can stabilize superconducting phases at reduced pressures through chemical compression. To systematically explore this vast compositional space, we construct an ensemble of 30 XGBoost regression models trained on a curated dataset of approximately 2000 binary and ternary hydride entries. The model ensemble is used to screen a broad set of A-B-H compositions at pressures of 100, 200, and 300 GPa, with screening outcomes evaluated statistically based on prediction consistency across ensemble members. This analysis highlights several high-scoring compositional systems, including Ca-Ti-H, Li-K-H, and Na-Mg-H, which were not explicitly included in the training dataset. In addition, feature-importance analysis indicates that elemental properties such as ionization energy and atomic radius contribute significantly to the learned composition-level trends in superconducting transition temperature. Overall, these results demonstrate the utility of ensemble-based machine learning as a primary screening tool for identifying promising regions of chemical space in superconducting hydrides.

==> anc/dataset.csv <==
chemical formula,space group,P [GPa],Mcmillan-Allen-Dynes Tc [K].1,Eliashberg Tc [K].1,μ*.1,Mcmillan-Allen-Dynes Tc [K].2,Eliashberg Tc [K].2,μ*.2,EPC,ωlog [K],Experimental Tc [K],year,ref
AcH4,Cmcm,100.0,60.0,67.0,0.1,43.2,50.0,0.15,0.89,982.5,,2018.0,https://doi.org/10.1021/acs.jpclett.8b00615
AcH5,P\bar{1},150.0,74.9,79.0,0.1,52.0,61.0,0.15,0.92,1162.0,,,
AcH8,C2/m,150.0,134.0,149.0,0.1,114.1,134.0,0.15,1.79,853.0,,,
AcH10,R\bar{3}m,200.0,204.1,251.0,0.1,177.0,226.0,0.15,3.46,710.9,,,
AcH10,R\bar{3}m,250.0,140.1,176.0,0.1,119.7,151.0,0.15,1.96,812.8,,,
AcH10,R\bar{3}m,300.0,83.2,101.0,0.1,63.3,76.0,0.15,1.01,1098.0,,,
AcH10,Cm,100.0,152.1,177.0,0.1,130.5,162.0,0.15,2.18,791.3,,,
AcH12,I4/mmm,150.0,123.3,173.0,0.1,103.7,148.0,0.15,1.97,697.0,,,
AcH12,I4/mmm,300.0,83.8,101.0,0.1,68.9,81.0,0.15,1.42,677.0,,,
AcH16,P\bar{6}m2,150.0,199.2,241.0,0.1,171.3,221.0,0.15,2.16,1054.0,,,
AcH16,P\bar{6}m2,250.0,155.9,181.0,0.1,128.5,163.0,0.15,1.34,1383.0,,,
AcH3,Cmcm,150.0,0.0,0.0,0.1,0.0,0.0,0.15,0.05,486.0,,,
Ac3H10,Cmmm,150.0,3.0,3.0,0.1,0.55,0.55,0.15,0.39,803.6,,,
AcH4,Cmcm,200.0,54.0,58.0,,35.0,42.0,,0.99,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
AcH5,P\bar{1},100.0,65.0,69.0,,48.0,49.0,,0.91,,,,
AcH6,Fmmm,200.0,140.0,204.0,,110.0,169.0,,2.01,,,,
AcH11,C2/m,100.0,23.0,20.0,,14.0,13.0,,0.71,,,,
AcH12,P6_3mc,200.0,231.0,280.0,,197.0,245.0,,3.92,,,,
AcH18,Fddd,400.0,,99.0,0.1,,83.0,0.13,0.92,1411.0,,2022.0,https://doi.org/10.1021/jacs.2c05834
AcH18,Fddd,500.0,,76.0,0.1,,62.0,0.13,0.8,1480.0,,,
AcH18,Fddd,600.0,,53.0,0.1,,40.0,0.13,0.65,1718.0,,,
AcH18,Fddd,700.0,,50.0,0.1,,37.0,0.13,0.62,1844.0,,,
AcH18,Fmmm,300.0,,206.0,0.1,,190.0,0.13,1.68,1217.0,,,
AcH18,Fmmm,400.0,,134.0,0.1,,119.0,0.13,1.36,904.0,,,
AlH,R\bar{3}m,180.0,,,,,57.9,0.13,0.893,1024.0,,2019.0,https://doi.org/10.1103/PhysRevB.100.174105
AlH,R\bar{3}m,215.0,,,,,45.4,0.13,0.736,1230.0,,,
AlH,R\bar{3}m,335.0,,,,,21.2,0.13,0.534,1555.0,,,
AlH3,Pm\bar{3}n,105.0,,,,,28.5,0.13,0.716,852.0,,,
AlH3,Pm\bar{3}n,150.0,,,,,7.7,0.13,0.471,1000.0,,,
Al2H,Pm\bar{3}m1,195.0,,,,,3.5,0.13,0.393,1164.0,,,
AlH2,P\bar{6}m2,0.0,38.0,40.0,0.1,,,,1.01,,,2023.0,https://doi.org/10.1088/0256-307X/40/10/107401
AlH3,Pm-3n,110.0,,,,24.0,,0.14,,,,2007.0,https://doi.org/10.1103/PhysRevLett.100.045504
AlH5,P2_1/m-Z,250.0,146.0,,0.1,132.0,,0.13,1.625,949.0,,2014.0,https://doi.org/10.1039/C4RA14990D
Al4H,fcc+bcc,0.0,54.0,42.0,0.1,51.0,,0.13,,,,2023.0,https://doi.org/10.1103/PhysRevB.108.054515
AmH5,,50.0,,,,0.31,,0.13,,,,2022.0,10.1088/1361-648X/ac4eaf
AsH,Cmcm,300.0,21.2,,0.1,,,,0.59,995.0,,2016.0,https://doi.org/10.1021/acs.chemmater.5b04638
AsH,Cmcm,400.0,20.2,,0.1,,,,0.55,1166.0,,,
AsH8,C2/c,350.0,141.0,,0.1,,,,1.5,1240.0,,,
AsH8,C2/c,400.0,143.9,,0.1,,,,1.63,1169.0,,,
AsH8,C2/c,450.0,151.4,,0.1,,,,1.77,1153.0,,,
AsH2,R\bar{3}m,200.0,82.0,,0.1,,,,1.5,720.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
AtH2,Cmcm,50.0,5.7,,0.1,3.8,,0.13,0.57,299.2,,2018.0,https://doi.org/10.1039/C8CP04317E
AtH2,Pnma,200.0,10.1,,0.1,6.8,,0.13,0.56,545.3,,,
AtH4,P6/mmm,100.0,33.3,,0.1,27.1,,0.13,0.82,680.9,,,
AtH4,P6/mmm,200.0,33.2,,0.1,27.4,,0.13,0.86,614.4,,,
AtH4,Cmmm,250.0,47.7,,0.1,39.9,,0.13,0.9,812.5,,,
AuH,Fm\bar{3}m,220.0,,,,21.0,,0.13,,,,2011.0,https://doi.org/10.1103/PhysRevLett.107.117002
BaH2,P6/mmm,60.0,0.004,,0.1,0.0002,,0.12,0.22,780.0,,2009.0,https://doi.org/10.1016/j.ssc.2009.07.044
BaH6,P4/mmm,100.0,38.0,,0.1,30.0,,0.13,0.77,878.0,,2013.0,https://doi.org/10.1021/jp311571n
BaH12,I4/mmm,135.0,214.0,,0.1,,,,2.66,927.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
BaH12,Fm\bar{3}m,140.0,,,,,,,,,20.0,2021.0,https://doi.org/10.1038/s41467-020-20103-5
BaH12,Cmc2_1,150.0,53.0,,0.1,39.0,,0.15,1.02,677.0,,,
BeH,Pm\bar{3}n,200.0,91.0,,0.1,,,,1.68,724.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
BeH2,Cmcm,250.0,44.1,,0.1,32.1,,0.13,0.63,1670.7,,2014.0,https://doi.org/10.1063/1.4898145
BeH2,Cmcm,275.0,45.1,,0.1,,,,,,,,
BeH2,P4/nmm,400.0,62.4,,0.1,46.1,,0.13,0.65,2170.0,,,
BeH2,P4/nmm,365.0,97.0,,0.1,,,,,,,,
BH,P6/mmm,175.0,21.4,,0.1,14.1,,0.13,0.55,1261.8,,2013.0,https://doi.org/10.1103/PhysRevLett.110.165504
BH,P_6/mmm,250.0,4.522,,0.1,1.726,,0.13,0.377,1530.52,,2019.0,https://doi.org/10.1039/C9CP00310J
BH2,C2/c,250.0,37.31,,0.1,28.18,,0.13,0.6,1627.87,,,
BH2,C2/c,300.0,34.24,,0.1,23.62,,0.13,0.582,1641.62,,,
BH2,C2/c,350.0,33.31,,0.1,22.92,,0.13,0.58,1614.59,,,
BH2,C2/c,400.0,28.03,,0.1,18.38,,0.13,0.546,1668.52,,,
B2H6,Pbcn,360.0,,,,125.0,,0.13,1.32,1270.0,,2011.0,https://doi.org/10.1103/PhysRevB.84.104118
BiH2,Pnma,125.0,,,,39.0,,0.13,1.24,422.0,,2015.0,https://doi.org/10.1103/PhysRevB.92.224109
BiH3,I4_1/amd,270.0,,,,65.0,,0.13,1.07,905.0,,,
BiH,P6_3/mmc,250.0,30.0,,0.1,24.0,,0.13,0.75,699.2,,2015.0,https://doi.org/10.48550/arXiv.1511.05291
BiH2,P2_1/m,150.0,59.0,,0.1,51.0,,0.13,1.34,506.8,,,
BiH4,Pmmn,150.0,93.0,,0.1,81.0,,0.13,1.27,870.0,,,
BiH5,C2/m,200.0,103.0,,0.1,92.0,,0.13,1.23,1021.9,,,
BiH6,P\bar{1},200.0,100.0,,0.1,88.0,,0.13,1.26,934.6,,,
BrH,P2_1/m,140.0,27.68,,0.1,21.083,,0.13,0.7466,684.74,,2010.0,https://doi.org/10.1063/1.3471446
BrH,P2_1/m,160.0,33.655,,0.1,27.144,,0.13,0.7961,725.39,,,
BrH,P2_1/m,180.0,48.818,,0.1,41.684,,0.13,0.9761,727.93,,,
BrH,P2_1/m,200.0,51.385,,0.1,44.048,,0.13,0.9942,744.55,,,
BrH,C2/m,120.0,0.12,,0.1,0.0097,,0.13,0.27,834.0,,2015.0,https://doi.org/10.1021/acs.jpcc.5b01653
BrH,C2/m,150.0,28.4,,0.1,24.8,,0.12,0.67,960.0,,2015.0,https://doi.org/10.1039/C5RA06998J
BrH,C2/m,200.0,15.7,,0.1,,,,0.54,,,,
BrH,C2/m,300.0,9.8,,0.1,,,,,,,,
BrH,I\bar{4}d,100.0,0.0,,0.1,,,,,,,,
BrH,Pmmm,300.0,24.0,,0.1,,,,,,,,
BrH2,Cmcm,240.0,12.1,,0.1,7.5,,0.13,,,,,
BrH4,P6_3/mmc,240.0,2.4,,0.1,0.8,,0.13,,,,,
BrH,P4/nmm,170.0,72.5,,0.1,,,,1.43,957.8,,2017.0,https://doi.org/10.1103/PhysRevB.96.064517
BrH3,Im\bar{3}m,200.0,98.0,,0.1,,,,1.25,986.0,,2020.0,https://doi.org/10.1016/j.jpcs.2019.109315
Ca2H,Fm\bar{3}m,100.0,6.1,,0.1,,,,0.56,337.1,,2023.0,https://doi.org/10.1039/D3TA04418A
Ca2H,Fm\bar{3}m,50.0,9.6,,0.1,,,,0.73,251.7,,,
Ca2H,Fm\bar{3}m,30.0,11.1,,0.1,,,,1.01,155.5,,,
CaH,Pm\bar{3}m,200.0,8.9,,0.1,,,,0.52,618.1,,,
CaH,Pm\bar{3}m,100.0,21.5,,0.1,,,,0.84,416.9,,,
CaH,Pm\bar{3}m,50.0,24.7,,0.1,,,,1.81,184.1,,,
CaH4,Cmcm,200.0,11.6,,0.1,6.3,,0.13,0.46,1398.0,,2019.0,https://doi.org/10.1021/acs.inorgchem.8b03165
CaH4,Cmcm,300.0,39.6,,0.1,29.0,,0.13,0.64,1441.1,,,
CaH4,Cmcm,400.0,44.1,,0.1,32.3,,0.13,0.64,1587.5,,,
CaH9,C2/m,300.0,266.4,,0.1,239.3,,0.13,2.93,1060.3,,,
CaH9,C2/m,350.0,274.7,,0.1,256.6,,0.13,2.29,1355.5,,,
CaH9,C2/m,400.0,285.2,,0.1,260.6,,0.13,2.27,1404.1,,,
CaH10,R\bar{3}m,400.0,175.3,,0.1,156.9,,0.13,1.67,1166.4,,,
CaH6,Im\bar{3}m,100.0,179.0,253.0,,150.0,216.0,,5.81,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
CaH10,R\bar{3}m,500.0,187.0,220.0,,155.0,184.0,,1.51,,,,
CaH15,P\bar{6}2m,500.0,160.0,167.0,,120.0,134.0,,1.01,,,,
CaH12,C2/m,150.0,206.0,,0.1,,,,2.16,1074.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
CaH15,P\bar{6}2m,200.0,,189.0,0.1,,,,1.51,1338.0,,2022.0,https://doi.org/10.1007/s11467-022-1182-1
CaH15,P\bar{6}2m,250.0,,184.0,0.1,,,,1.35,1538.0,,,
CaH15,P\bar{6}2m,300.0,,187.0,0.1,,,,1.26,1682.0,,,
CaH6,Im\bar{3}m,150.0,,235.0,0.1,,220.0,0.13,2.69,,,2012.0,https://doi.org/10.1073/pnas.1118168109
CaH6,Im\bar{3}m,200.0,,,,,201.0,0.13,,,,,
CaH6,Im\bar{3}m,250.0,,,,,187.0,0.13,,,,,
CaH6,Im\bar{3}m,150.0,,,,,238.0,0.13,2.75,984.1,,2022.0,https://doi.org/10.1088/1367-2630/ac8a0c
CaH6,Im\bar{3}m,200.0,,,,,220.0,0.13,1.99,1224.4,,,
CaH6,Im\bar{3}m,250.0,,,,,210.0,0.13,1.71,1342.4,,,
CaH6,Im\bar{3}m,172.0,,,,,,,,,215.0,2022.0,https://doi.org/10.1103/PhysRevLett.128.167001
CaH6,Im\bar{3}m,160.0,,,,,,,,,210.0,2022.0,https://doi.org/10.1038/s41467-022-30454-w
Ca3H2,P63/mmc,19.5,8.4,,0.1,,,,,,,2023.0,https://doi.org/10.1039/D3TC01089A
Ca3H2,P63/mmc,14.0,3.0,,0.1,,,,,,,,
Ca3H2,P63/mmc,10.0,1.5,,0.1,,,,,,,,
Ca3H2,P63/mmc,0.0,0.37,,0.1,,,,,,,,
CaH6,Im\bar{3}m,200.0,197.0,,0.1,,,,2.28,1259.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
Ca8H46,Pm\bar{3}n,200.0,169.0,186.0,0.1,153.0,170.0,0.13,1.53,1300.9,,2024.0,https://doi.org/10.1103/PhysRevB.110.054505
Ca8H46,Pm\bar{3}n,170.0,184.0,207.0,0.1,169.0,193.0,0.13,2.04,1046.9,,,
Ca8H46,Pm\bar{3}n,150.0,187.0,223.0,0.1,171.0,210.0,0.13,3.16,699.9,,,
Ca8H45,R3,200.0,114.0,122.0,0.1,98.0,107.0,0.13,1.09,1352.9,,,
Ca8H45,R3,170.0,133.0,145.0,0.1,119.0,131.0,0.13,1.38,1150.5,,,
Ca8H45,R3,150.0,147.0,163.0,0.1,133.0,150.0,0.13,1.83,919.9,,,
Ca8H44,R3c,200.0,17.0,18.0,0.1,10.0,12.0,0.13,0.51,1301.6,,,
Ca8H44,R3c,170.0,27.0,28.0,0.1,19.0,20.0,0.13,0.59,1197.8,,,
Ca8H44,R3c,150.0,40.0,40.0,0.1,31.0,32.0,0.13,0.73,1001.9,,,
C8H,P\bar{4}3m,5.0,117.7,,0.1,,,,1.75,739.0,,2023.0,https://doi.org/10.1016/j.mtphys.2023.101115
CeH9,F\bar{4}3m,90.0,133.811,,0.1,123.819,,0.13,1.769,1017.731,,2019.0,https://doi.org/10.1063/1.5130583
CeH9,F\bar{4}3m,92.0,141.691,,0.1,130.567,,0.13,1.68,1123.742,,,
CeH9,F\bar{4}3m,94.0,142.558,,0.1,130.78,,0.13,1.596,1181.379,,,
CeH9,F\bar{4}3m,96.0,116.405,,0.1,108.677,,0.13,2.013,805.854,,,
CeH9,F\bar{4}3m,98.0,140.482,,0.1,129.39,,0.13,1.67,1119.616,,,
CeH9,F\bar{4}3m,100.0,141.236,,0.1,129.946,,0.13,1.649,1137.535,,,
CeH9,F\bar{4}3m,150.0,130.651,,0.1,116.343,,0.13,1.232,1212.827,,,
CeH9,F\bar{4}3m,200.0,113.98,,0.1,98.001,,0.13,1.008,1615.892,,,
CeH9,F\bar{4}3m,250.0,97.608,,0.1,81.308,,0.13,0.884,1719.708,,,
CeH9,F\bar{4}3m,300.0,93.647,,0.1,76.549,,0.13,0.829,1860.465,,,
CeH10,Fm\bar{3}m,92.0,147.143,,0.1,136.864,,0.13,1.901,1060.266,,,
CeH10,Fm\bar{3}m,94.0,168.133,,0.1,156.663,,0.13,1.952,1188.912,,,
CeH10,Fm\bar{3}m,96.0,117.912,,0.1,110.457,,0.13,2.215,765.634,,,
CeH10,Fm\bar{3}m,98.0,125.005,,0.1,117.401,,0.13,2.231,809.947,,,
CeH10,Fm\bar{3}m,100.0,144.022,,0.1,134.293,,0.13,1.973,1010.613,,,
CeH10,Fm\bar{3}m,150.0,134.382,,0.1,118.262,,0.13,1.148,1588.063,,,
CeH10,Fm\bar{3}m,200.0,105.745,,0.1,87.66,,0.13,0.866,1935.27,,,
CeH10,Fm\bar{3}m,250.0,84.766,,0.1,66.658,,0.13,0.743,2116.281,,,
CeH10,Fm\bar{3}m,300.0,74.129,,0.1,56.486,,0.13,0.691,2197.256,,,
CeH9,P6_3/mmc,250.0,86.8,,0.1,74.1,,0.13,0.97,1307.1,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
CeH10,Fm\bar{3}m,250.0,43.8,,0.1,30.6,,0.13,0.59,1983.6,,,
CeH10,Fm\bar{3}m,300.0,45.0,,0.1,,,,0.64,1632.0,,2020.0,https://doi.org/10.1088/2053-1591/ababc2
CeH9,P6_3/mmc,88.0,,,,,,,,,57.0,2021.0,https://doi.org/10.1103/PhysRevLett.127.117001
CeH10,Fm\bar{3}m,95.0,,,,,,,,,115.0,,
CeH18,Fddd,300.0,,223.0,0.1,,207.0,0.13,2.03,985.0,,2022.0,https://doi.org/10.1021/jacs.2c05834
CeH18,Fddd,350.0,,329.0,0.1,,309.0,0.13,2.8,919.0,,,
CeH18,Fddd,400.0,,312.0,0.1,,292.0,0.13,2.32,1294.0,,,
CeH18,Fddd,500.0,,240.0,0.1,,212.0,0.13,1.85,920.0,,,
CeH18,Fddd,600.0,,216.0,0.1,,194.0,0.13,1.64,844.0,,,
CeH18,Fmmm,400.0,,285.0,0.1,,265.0,0.13,2.21,1260.0,,,
CeH18,Fmmm,600.0,,285.0,0.1,,262.0,0.13,1.76,1388.0,,,
CeH9,P6_3/mmc,200.0,117.0,,0.1,105.0,,0.15,2.3,740.0,,2019.0,https://doi.org/10.1038/s41467-019-12326-y
CeH9,C2/c,100.0,75.0,,0.1,63.0,,0.15,1.48,662.0,,,
ClH,P2_1/m,240.0,7.224,,0.1,3.834,,0.13,0.4499,937.11,,2010.0,https://doi.org/10.1063/1.3471446
ClH,P2_1/m,280.0,14.003,,0.1,8.963,,0.13,0.5305,920.7,,,
ClH,P2_1/m,320.0,29.834,,0.1,22.613,,0.13,0.6837,909.42,,,
ClH,P2_1/m,360.0,40.648,,0.1,32.577,,0.13,0.7818,909.78,,,
ClH,C2/m,250.0,20.0,,0.1,13.0,,0.13,0.56,1094.0,,2015.0,https://doi.org/10.1021/acs.jpcc.5b01653
ClH2,R\bar{3}m,400.0,44.8,,0.1,43.9,,0.13,0.66,1368.0,,2017.0,https://doi.org/10.1039/C6CP08708F
ClH2,Cmca,200.0,105.0,,0.1,,,,1.28,1090.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
ClH3,Im\bar{3}m,150.0,,,,,198.0,0.13,2.21,,,2018.0,https://doi.org/10.1063/1.5031202
ClH3,Im\bar{3}m,175.0,,,,,122.0,0.13,1.19,,,,
ClH3,Im\bar{3}m,200.0,,,,,95.0,0.13,0.94,,,,
ClH3,Im\bar{3}m,250.0,,,,,77.0,0.13,0.91,,,,
ClH3,Im\bar{3}m,213.0,,129.0,0.1,,,,1.3,1338.0,,2017.0,https://doi.org/10.1007/s40509-017-0136-8
CmH5,,50.0,,,,0.94,,0.13,,,,2022.0,10.1088/1361-648X/ac4eaf
CoH,Fm\bar{3}m,5.0,0.11,,0.1,,,,0.28,361.8,,2017.0,https://doi.org/10.1021/acs.inorgchem.7b02371
CoH2,Fm\bar{3}m,10.0,0.0,,0.1,,,,0.23,351.2,,,
CoH2,I4/mmm,200.0,0.0,,0.1,,,,0.223,744.2,,,
CoH3,Pm\bar{3}m,200.0,0.0,,0.1,,,,0.19,861.2,,,
CoH3,Pm\bar{3}m,200.0,2.0,,0.1,,,,0.35,,,2020.0,https://doi.org/10.1021/acs.jpclett.0c01807
CoH3,Pm\bar{3}m,11.0,30.0,,0.1,,,,,,,,
CrH,P6_3/mmc,0.0,10.6,,0.1,7.9,,0.13,0.67,338.5,,2015.0,https://doi.org/10.1038/srep17764
CrH,P6_3/mmc,60.0,4.3,,0.1,2.5,,0.13,0.48,415.5,,,
CrH,P6_3/mmc,120.0,3.3,,0.1,1.6,,0.13,0.43,531.0,,,
CrH,P6_3/mmc,200.0,3.1,,0.1,1.5,,0.13,0.42,560.0,,,
CrH3,P6_3/mmc,81.0,37.1,,0.1,30.9,,0.13,0.95,568.1,,,
CrH3,P6_3/mmc,120.0,29.5,,0.1,23.9,,0.13,0.8,630.5,,,
CrH3,P6_3/mmc,160.0,28.2,,0.1,22.4,,0.13,0.76,670.6,,,
CrH3,P6_3/mmc,200.0,27.2,,0.1,20.7,,0.13,0.69,810.0,,,
Cr6H24,Im\bar{3}m,30.0,8.56,,0.1,,,,0.53,574.96,,2021.0,10.1088/0256-307X/38/2/027401
Cr6H24,Im\bar{3}m,60.0,8.95,,0.1,,,,0.53,583.59,,,
CsH7,P1,100.0,90.0,,,,,,,,,2020.0,https://doi.org/10.1103/PhysRevB.101.144505
CsH7,I4mm,100.0,34.0,,,,,,,,,,
CsH7,P4mm,100.0,33.0,,,,,,,,,,
CsH7,I4/mmm,100.0,10.0,,,,,,,,,,
CsH7,Cm,100.0,5.0,,,,,,,,,,
CsH7,Cmc2_1,100.0,89.0,,,,,,,,,,
Cu2H,P3m1,40.0,0.028,,0.1,,,,0.24,857.03,,2019.0,https://doi.org/10.1007/s11467-019-0894-3
CuH2,P3m1,0.0,44.4,,0.1,,,,1.2,495.9,,2022.0,https://doi.org/10.1103/PhysRevB.106.014514
CuH2,P6m2,0.0,47.8,,0.1,,,,1.42,442.5,,,
DyH9,P6_3/mmc,250.0,0.2,,0.1,0.1,,0.13,0.27,1399.7,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
DyH10,Fm\bar{3}m,400.0,2.5,,0.1,1.0,,0.13,0.39,678.2,,,
ErH4,I4/mmm,150.0,74.4,,0.1,,,,0.96,1231.7,,2023.0,https://doi.org/10.3390/cryst13050792
ErH4,I4/mmm,300.0,79.8,,0.1,,,,0.85,1379.9,,,
ErH6,Im\bar{3}m,100.0,130.9,,0.1,,,,3.89,857.4,,,
ErH6,Im\bar{3}m,300.0,181.2,,0.1,,,,1.6,1427.8,,,
ErH6,P\bar{1},80.0,9.3,,0.1,,,,0.48,944.8,,,
ErH8,Fm\bar{3}m,250.0,2.3,,0.1,0.7,,0.13,0.35,1335.8,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
EuH6,Im\bar{3}m,160.0,0.0,,0.1,0.0,,0.13,0.13,511.1,,2021.0,https://doi.org/10.1088/0256-307X/38/10/107401
EuH6,Im\bar{3}m,200.0,0.9,,0.1,0.2,,0.13,0.33,817.8,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
EuH9,P6_3/mmc,250.0,1.3,,0.1,0.3,,0.13,0.33,1149.2,,,
EuH10,Fm\bar{3}m,250.0,6.9,,0.1,4.8,,0.13,0.47,723.5,,,
FeH5,I4/mmm,130.0,51.0,,0.1,,,,1.13,614.0,,2017.0,https://doi.org/10.1103/PhysRevB.96.201107
FeH5,I4/mmm,150.0,45.8,,0.1,33.6,,0.15,0.97,642.3,,2018.0,https://doi.org/10.1021/acs.jpcc.8b01270
FeH5,I4/mmm,200.0,39.7,,0.1,30.6,,0.15,1.05,492.7,,,
FeH5,I4/mmm,300.0,35.7,,0.1,28.7,,0.15,1.26,339.5,,,
FeH6,Cmmm,100.0,3.9,,0.1,1.2,,0.15,0.37,973.1,,,
FeH6,Cmmm,150.0,42.9,,0.1,31.3,,0.15,0.92,665.6,,,
FeH6,Cmmm,300.0,37.3,,0.1,27.6,,0.15,0.94,549.6,,,
FeH5,I4/mmm,180.1,,,,,,,,,24.3,2024.0,https://doi.org/10.1134/S0021364023603159
FeH5,I4/mmm,186.7,,,,,,,,,24.6,,
FeH5,I4/mmm,192.8,,,,,,,,,25.0,,
FeH6,Cmmm,197.3,,,,,,,,,26.7,,
FeH6,Cmmm,208.0,,,,,,,,,27.3,,
FeH6,Cmmm,215.8,,,,,,,,,27.7,,
FrH7,P4/nmm,100.0,64.0,,0.1,,,,1.08,745.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
GaH3,Pm\bar{3}n,120.0,102.0,,0.1,91.0,,0.13,1.19,1158.0,,2011.0,https://doi.org/10.1103/PhysRevB.84.064118
GaH3,Pm\bar{3}n,160.0,86.0,,0.1,73.0,,0.13,0.98,1271.0,,,
GaH3,Pm\bar{3}n,200.0,72.0,,0.1,59.0,,0.13,0.85,1349.0,,,
GaH3,Pm\bar{3}n,240.0,60.0,,0.1,48.0,,0.13,0.76,1407.0,,,
GaH3,Pm\bar{3}n,200.0,83.0,,0.1,,,,0.96,1258.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
GaH3,Pm\bar{3}n,250.0,69.94,,0.1,57.26,,0.13,0.83,137.92,,2017.0,https://doi.org/10.1016/j.physb.2017.08.051
GaH5,P2_1/m,150.0,41.1,,0.1,34.49,,0.13,0.9,702.78,,,
GaH5,P2_1/m,250.0,35.63,,0.1,29.98,,0.13,0.92,587.5,,,
GaH5,P2_1/m,350.0,64.39,,0.1,55.56,,0.13,1.03,889.49,,,
GaH7,C222_1,200.0,93.0,118.0,0.1,,,,1.35,902.0,,2023.0,https://doi.org/10.1039/D2CP05690A
GaH7,C222_1,300.0,91.0,104.0,0.1,,,,1.01,1291.0,,,
GaH7,C222_1,400.0,82.0,93.0,0.1,,,,0.89,1431.0,,,
GdH10,Fm\bar{3}m,300.0,2.3,,0.1,1.3,,0.13,0.46,279.4,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
GeH4,C2/m,280.0,67.0,,0.1,56.0,,0.13,0.895,1162.0,,2017.0,https://doi.org/10.1103/PhysRevB.95.134506
GeH4,C2/m,300.0,63.0,,0.1,52.0,,0.13,0.867,1154.0,,,
Ge3H11,I\bar{4}m2,285.0,43.0,,0.1,34.0,,0.13,0.721,1155.0,,,
Ge3H11,I\bar{4}m2,300.0,38.0,,0.1,29.0,,0.13,0.69,1140.0,,,
Ge3H11,I\bar{4}m2,320.0,35.0,,0.1,26.0,,0.13,0.668,1127.0,,,
GeH3,Pm\bar{3}n,180.0,,,,140.0,,0.13,1.82,989.0,,2013.0,https://doi.org/10.1103/PhysRevB.88.174110
GeH3,P4_2/mmc,180.0,,,,90.0,,0.13,1.56,737.0,,,
GeH3,Cccm,180.0,,,,100.0,,0.13,1.6,793.0,,,
GeH3,Cccm,220.0,100.8,,0.1,,,,1.65,,,2015.0,https://doi.org/10.1039/C4RA13183E
GeH3,Cccm,300.0,80.3,,0.1,,,,1.36,,,,
GeH3,Pm\bar{3}n,200.0,123.0,,0.1,,,,1.56,1037.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
GeH4,C2/c,220.0,,,,64.0,,0.13,1.12,897.0,,2008.0,https://doi.org/10.1103/PhysRevLett.101.107002
GeH4,Cmmm,20.0,47.0,,0.1,36.0,,0.15,1.03,,,2010.0,https://doi.org/10.1007/s10948-010-0675-2
GeH4,Ama2,250.0,57.0,,0.1,47.0,,0.13,0.88,1011.0,,2015.0,https://doi.org/10.1039/C5CP03807C
GeH4,C2/c,500.0,84.0,,0.1,70.0,,0.13,0.92,1374.0,,,
GeH8,P2_1/c,250.0,90.0,,0.1,76.0,,0.15,1.43,,,2012.0,https://doi.org/10.1021/jp211051r
GeH8,P2_1/c,350.0,46.0,,0.1,,,,0.78,,,2013.0,https://doi.org/10.1016/j.physb.2012.10.039
HfH2,I4/mmm,0.0,0.192,,0.1,0.047,,0.13,0.327,183.819,,2015.0,https://doi.org/10.1038/srep11381
HfH2,I4/mmm,10.0,0.081,,0.1,0.012,,0.13,0.294,201.203,,,
HfH2,I4/mmm,30.0,0.021,,0.1,0.001,,0.13,0.26,229.208,,,
HfH2,I4/mmm,50.0,0.008,,0.1,0.0,,0.13,0.242,253.173,,,
HfH2,Cmma,180.0,8.159,,0.1,5.998,,0.13,0.643,292.708,,,
HfH2,Cmma,240.0,6.207,,0.1,4.322,,0.13,0.59,285.239,,,
HfH2,P2_1/m,260.0,12.804,,0.1,10.62,,0.13,0.871,232.059,,,
HfH2,P2_1/m,280.0,9.911,,0.1,7.962,,0.13,0.787,218.68,,,
HfH2,Cmma,180.0,,8.0,0.1,,,,0.643,,,2017.0,https://doi.org/10.1016/j.physb.2017.10.107
HfH2,P2_1/m,260.0,,13.0,0.1,,,,0.871,,,,
Hf3H13,Amm2,100.0,43.0,,0.1,,,,1.1,497.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
HfH14,C2/m,300.0,76.0,,0.1,,,,0.93,1138.0,,,
Hf4H15,I\bar{4}3d,23.0,,,,,,,,,4.5,2019.0,https://doi.org/10.1021/acs.jpcc.9b07918
HfH10,P6_3/mmc,300.0,166.0,228.0,0.1,151.0,214.0,0.13,2.16,861.5,,2020.0,https://doi.org/10.1103/PhysRevLett.125.217001
HfH10,P6_3/mmc,250.0,167.0,239.0,0.1,152.0,226.0,0.13,2.77,677.3,,,
HfH,I4/mmm,100.0,8.9,,0.1,6.8,,0.13,0.68,270.8,,,
HfH,R\bar{3}m,300.0,14.6,,0.1,13.0,,0.13,1.24,157.6,,,
HfH2,I4/mmm,100.0,0.0,,0.1,0.0,,0.13,0.15,382.8,,,
HfH3,Pm\bar{3}n,100.0,14.7,,0.1,10.6,,0.13,0.62,582.6,,,
Hf4H15,I4\bar{4}3d,100.0,2.1,,0.1,0.8,,0.13,0.37,791.1,,,
HfH4,Fddd,200.0,50.1,,0.1,41.4,,0.13,0.88,892.3,,,
HfH6,Cmc2_1,300.0,55.0,,0.1,45.2,,0.13,0.84,1057.2,,,
HfH10,P\bar{1},200.0,37.4,,0.1,28.9,,0.13,0.72,1013.9,,,
HfH10,P\bar{1},300.0,36.1,,0.1,26.8,,0.13,0.66,1207.4,,,
HfH14,C2/m,200.0,11.5,,0.1,6.7,,0.13,0.49,1064.9,,,
HfH14,C2/m,243.0,,,,,,,,,83.0,2022.0,https://doi.org/10.1016/j.mtphys.2022.100826
HfH6,Im\bar{3}m,600.0,132.0,,0.1,114.0,,0.13,1.06,1741.0,,2021.0,https://doi.org/10.1038/s41598-021-95112-5
HfH6,Im\bar{3}m,550.0,130.0,,0.1,,,,1.07,1692.0,,,
HfH9,P6_3/m,200.0,,110.0,0.1,,,,1.43,,,2021.0,https://doi.org/10.1103/PhysRevB.104.214511
HfH9,P6_3/m,250.0,,130.0,0.1,,,,1.77,,,,
HfH12,Pm\bar{3},360.0,223.0,388.0,0.1,197.0,367.0,0.13,6.08,406.0,,2024.0,https://doi.org/10.1002/advs.202405561
HfH12,Pm\bar{3},400.0,284.0,372.0,0.1,259.0,346.0,0.13,3.85,867.1,,,
HfH13,Pm\bar{3},450.0,114.0,211.0,0.1,103.0,192.0,0.13,2.3,559.4,,,
HoH8,Fm\bar{3}m,200.0,0.4,,0.1,0.1,,0.13,0.29,1033.4,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
HoH9,F\bar{4}3m,250.0,3.3,,0.1,1.3,,0.13,0.38,1090.2,,,
IH,P4/nmm,150.0,37.6,,0.1,,,,0.84,1045.0,,2017.0,https://doi.org/10.1103/PhysRevB.96.064517
IH2,Pnma,100.0,5.3,,0.1,3.0,,0.13,0.472,552.6,,2015.0,https://doi.org/10.1039/C5CP05218A
IH2,Pnma,150.0,4.32,,0.1,2.12,,0.13,0.427,729.2,,,
IH2,Pnma,200.0,3.67,,0.1,1.62,,0.13,0.403,834.6,,,
IH2,Pnma,240.0,3.77,,0.1,1.62,,0.13,0.398,917.7,,,
IH2,R\bar{3}m,240.0,33.05,,0.1,23.55,,0.13,0.611,1366.2,,,
IH2,R\bar{3}m,260.0,30.82,,0.1,21.57,,0.13,0.594,1384.5,,,
IH2,R\bar{3}m,300.0,25.09,,0.1,16.53,,0.13,0.548,1465.8,,,
IH4,P6/mmm,120.0,9.92,,0.1,6.04,,0.13,0.5,792.9,,,
IH4,P6/mmm,160.0,8.8,,0.1,5.01,,0.13,0.474,898.5,,,
IH4,P6/mmm,200.0,9.57,,0.1,5.84,,0.13,0.476,960.4,,,
IH4,P6/mmm,250.0,11.26,,0.1,6.7,,0.13,0.493,981.0,,,
IH4,P6/mmm,300.0,12.48,,0.1,7.92,,0.13,0.525,849.4,,,
IH2,Cmcm,100.0,7.8,,0.1,4.8,,0.13,0.51,608.7,,2015.0,https://doi.org/10.1021/acs.jpclett.5b01839
IH4,P6/mmm,100.0,17.5,,0.1,12.0,,0.13,0.58,854.3,,,
IH4,P6/mmm,150.0,20.4,,0.1,13.7,,0.13,0.56,1097.4,,,
InH3,R3,200.0,40.499,,0.1,34.09,,0.13,0.919,666.829,,2015.0,https://doi.org/10.1021/acs.inorgchem.5b01684
InH3,R3,250.0,39.085,,0.1,32.27,,0.13,0.857,729.191,,,
InH3,R3,300.0,37.972,,0.1,31.133,,0.13,0.837,740.273,,,
InH5,P2_1/m,150.0,27.1,,0.1,22.4,,0.13,0.85,509.0,,,
IrH,Fm\bar{3}m,80.0,,,,7.0,,0.13,,,,2011.0,https://doi.org/10.1103/PhysRevLett.107.117002
K2H,Fm\bar{3}m,100.0,0.9,,0.1,,,,0.35,532.0,,2023.0,https://doi.org/10.1039/D3TA04418A
KH6,C2/c,166.0,69.84,,0.1,58.66,,0.13,0.91,1164.72,,2012.0,https://doi.org/10.1103/PhysRevB.86.014118
KH6,C2/c,230.0,69.6,,0.1,57.95,,0.13,,,,,
KH6,C2/c,300.0,57.42,,0.1,46.05,,0.13,,,,,
KH10,Immm,150.0,148.0,,0.1,,,,1.34,1301.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
KH10,C2/c,100.0,124.0,157.0,,105.0,134.0,,2.45,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
KH20,C2/c,500.0,,283.0,0.1,,263.0,0.13,3.73,576.48,,2022.0,https://doi.org/10.1021/acs.inorgchem.2c02686
KH30,Cmmm,500.0,,243.0,0.1,,223.0,0.13,2.26,1014.63,,,
LaH,Fm\bar{3}m,50.0,0.001,,0.1,0.0,,0.13,0.22,259.0,,2022.0,https://doi.org/10.1016/j.rinp.2022.106060
LaH2,P6/mmm,300.0,1.3,,0.1,0.4,,0.13,0.35,707.0,,,
LaH3,Cmcm,300.0,2.9,,0.1,1.1,,0.13,0.37,1031.0,,,
LaH8,C2/m,300.0,117.0,,0.1,101.0,,0.13,1.03,1602.0,,,
LaH10,Fm\bar{3}m,300.0,196.0,,0.1,182.0,,0.13,1.9,1414.0,,,
LaH4,I4/mmm,300.0,10.0,10.0,0.1,5.0,5.0,0.13,0.43,1624.0,,2017.0,https://doi.org/10.1073/pnas.1704505114
LaH8,C2/m,300.0,131.0,150.0,0.1,114.0,138.0,0.13,1.12,1591.0,,,
LaH10,Fm\bar{3}m,210.0,238.0,286.0,0.1,219.0,274.0,0.13,3.41,848.0,,,
LaH10,Fm\bar{3}m,250.0,232.0,274.0,0.1,212.0,257.0,0.13,2.29,1253.0,,,
LaH10,Fm\bar{3}m,300.0,215.0,254.0,0.1,196.0,241.0,0.13,1.78,1488.0,,,
LaH10,C2/m,200.0,245.0,,0.1,229.0,,0.13,3.57,733.0,,2018.0,https://doi.org/10.1103/PhysRevB.98.100102
LaH10,,190.0,,,,,,,,,260.0,2019.0,https://doi.org/10.1103/PhysRevLett.122.027001
LaH10,Fm\bar{3}m,151.0,,,,,,,,,249.0,2019.0,https://doi.org/10.1038/s41586-019-1201-8
LaH10,Fm\bar{3}m,250.0,223.9,,0.1,210.4,,0.13,2.25,1444.7,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
LaH10,Im\bar{3}m,205.0,,,,164.0,,0.13,4.43,467.0,,2020.0,https://doi.org/10.1103/PhysRevB.101.060506
LaH10,Im\bar{3}m,229.0,,,,225.0,,0.13,3.68,784.0,,,
LaH10,Im\bar{3}m,255.0,,,,263.0,,0.13,3.07,1127.0,,,
LaH10,Im\bar{3}m,283.0,,,,258.0,,0.13,2.57,1293.0,,,
LaH10,Im\bar{3}m,315.0,,,,250.0,,0.13,2.15,1483.0,,,
LaH10,Im\bar{3}m,348.0,,,,232.0,,0.13,1.76,1679.0,,,
LaH10,Im\bar{3}m,385.0,,,,218.0,,0.13,1.49,1905.0,,,
LaH10,C2/m,120.0,,,,,,,,,200.0,2023.0,https://doi.org/10.1038/s41567-023-02089-1
LaH15,P\bar{6}2m,200.0,,113.0,0.1,,,,1.0,1443.0,,2022.0,https://doi.org/10.1007/s11467-022-1182-1
LaH15,P\bar{6}2m,250.0,,107.0,0.1,,,,0.92,1568.0,,,
LaH15,P\bar{6}2m,300.0,,101.0,0.1,,,,0.87,1654.0,,,
LaH10,Fm\bar{3}m,170.0,,,,,259.0,0.2,3.94,801.0,,2020.0,https://doi.org/10.1103/PhysRevB.101.024508
LaH10,Fm\bar{3}m,200.0,,,,,271.0,0.2,3.75,906.0,,,
LaH10,Fm\bar{3}m,210.0,,,,,249.0,0.2,3.42,851.0,,,
LaH10,Fm\bar{3}m,250.0,,,,,246.0,0.2,2.29,1253.0,,,
LaH10,R\bar{3}m,150.0,,,,,203.0,0.2,2.77,833.0,,,
LaH10,R\bar{3}m,165.0,,,,,197.0,0.2,2.63,840.0,,,
LaH16,P6/mmm,200.0,,,,,156.0,0.41,1.82,1362.0,,,
LaH16,P6/mmm,250.0,,,,,141.0,0.41,1.63,1511.0,,,
LaH16,P6/mmm,300.0,,,,,118.0,0.41,1.44,1675.0,,,
LaH18,Fddd,600.0,,70.0,0.1,,55.0,0.13,0.74,1638.0,,2022.0,https://doi.org/10.1021/jacs.2c05834
LaH18,Fddd,700.0,,79.0,0.1,,64.0,0.13,0.78,1642.0,,,
LaH18,Fmmm,300.0,,271.0,0.1,,255.0,0.13,2.46,1156.0,,,
LaH18,Fmmm,350.0,,239.0,0.1,,222.0,0.13,1.68,1491.0,,,
LaH18,Fmmm,400.0,,192.0,0.1,,174.0,0.13,1.28,1649.0,,,
LaH18,Fmmm,500.0,,93.0,0.1,,76.0,0.13,0.82,1663.0,,,
La2H18,P6_3/mmc,120.0,150.0,178.0,0.1,141.0,164.0,0.15,4.73,370.0,,2023.0,https://doi.org/10.1038/s41467-023-38254-6
LaH5,P\bar{1},100.0,55.0,58.0,,37.0,40.0,,0.83,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
LaH7,C2/m,200.0,120.0,134.0,,98.0,105.0,,1.23,,,,
La4H23,Pm\bar{3}n,95.0,,,,,,,,,90.0,2024.0,https://doi.org/10.1103/PhysRevB.109.L020503
La4H23,Pm\bar{3}n,100.0,91.4,94.7,0.1,,,,1.49,650.0,,2024.0,https://doi.org/10.1093/nsr/nwae149
La4H23,Pm\bar{3}n,150.0,68.0,70.4,0.1,,,,1.0,892.0,,,
LaH13,R\bar{3}m,200.0,118.0,131.0,0.1,,,,1.42,906.0,,2023.0,https://doi.org/10.1016/j.mtphys.2023.101300
LaH13,R\bar{3}m,250.0,137.0,155.0,0.1,,,,1.69,812.0,,,
LaH13,R\bar{3}m,300.0,164.0,172.0,0.1,,,,1.6,1105.0,,,
LaH23,C2/m,150.0,87.0,85.0,0.1,,,,0.97,1195.0,,,
LaH23,C2/m,200.0,99.0,101.0,0.1,,,,1.11,1059.0,,,
LaH9,P6_3/mmc,50.0,,29.0,0.1,,22.0,0.13,,,,2017.0,https://doi.org/10.1103/PhysRevLett.119.107001
Li2H,Fm\bar{3}m,100.0,18.7,,0.1,,,,0.54,1116.1,,2023.0,https://doi.org/10.1039/D3TA04418A
Li2H,Fm\bar{3}m,50.0,20.4,,0.1,,,,0.58,970.1,,,
Li2H,Fm\bar{3}m,30.0,25.9,,0.1,,,,0.74,657.8,,,
Li2H,Fm\bar{3}m,20.0,32.5,,0.1,,,,0.92,532.1,,,
LiH2,P4/mbm,150.0,,,,,0.0,0.13,0.089,1740.8,,2014.0,https://doi.org/10.1107/S2053229613028337
LiH6,R\bar{3}m,150.0,,,,,38.34,0.13,0.6387,1911.9,,,
LiH8,I422,100.0,,,,,31.04,0.13,0.6353,1576.8,,,
LiH2,P6/mmm,300.0,193.0,207.0,,162.0,177.0,,1.45,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
LiH6,C2/m,300.0,142.0,163.0,,109.0,130.0,,1.16,,,,
LiH6,R\bar{3}m,300.0,152.0,161.0,,121.0,130.0,,1.3,,,,
LiH3,Cmcm,300.0,137.0,140.0,,104.0,112.0,,1.06,,,,
LiH,Pm\bar{3}m,200.0,91.0,,0.1,,,,8.21,386.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
LiH2,P6/mmm,200.0,201.0,,0.1,,,,1.98,1406.0,,,
LiH4,P2_1/c,100.0,93.63,,0.1,,,,1.0,1341.51,,2024.0,https://pubs-acs-org/doi/10.1021/acs.inorgchem.4c00520?goto=supporting-info
LiH4,P2_1/c,300.0,102.17,,0.1,,,,0.88,1803.24,,,
LiH4,P2_1/c,500.0,108.94,,0.1,,,,0.87,1963.35,,,
Lu4H23,Pm\bar{3}n,218.0,,,,,,,,,71.0,2023.0,https://doi.org/10.1007/s11433-023-2101-9
LuH,Fm\bar{3}m,0.0,19.7,,0.1,,,,,,,2024.0,https://doi.org/10.1063/5.0215212
LuH,Fm\bar{3}m,1.0,15.8,,0.1,,,,,,,,
LuH,Fm\bar{3}m,10.0,5.1,,0.1,,,,,,,,
LuH2,,0.0,0.026,,0.1,,,,0.259,300.0,,2023.0,https://doi.org/10.1007/s11433-023-2171-8
LuH2,,10.0,0.01,,0.1,,,,0.242,315.0,,,
LuH3,Fm\bar{3}m,122.0,,,,,,,,,12.4,2021.0,https://doi.org/10.1021/acs.inorgchem.1c01960
LuH3,Fm\bar{3}m,128.0,,,,,,,,,15.0,,
LuH3,Fm\bar{3}m,25.0,16.0,,0.1,13.0,,0.13,0.82,328.0,,2023.0,http://dx.doi.org/10.1063/5.0151844
LuH3,Fm\bar{3}m,50.0,4.0,,0.1,2.0,,0.13,0.44,667.0,,,
LuH6,Im\bar{3}m,100.0,222.0,,0.1,204.0,,0.13,3.6,750.5,,2021.0,https://doi.org/10.1088/0256-307X/38/10/107401
LuH6,Im\bar{3}m,200.0,209.0,,0.1,190.0,,0.13,1.77,1355.2,,,
LuH8,Immm,300.0,86.2,,0.1,80.9,,0.13,2.18,565.7,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
LuH10,P6_3/mmc,200.0,118.0,134.0,0.1,105.0,123.0,0.13,1.36,1024.2,,2020.0,https://doi.org/10.1103/PhysRevLett.125.217001
LuH12,Pm\bar{3},400.0,269.0,333.0,0.1,245.0,313.0,0.13,3.28,961.6,,2024.0,https://doi.org/10.1002/advs.202405561
LuH13,Pm\bar{3},100.0,141.0,164.0,0.1,128.0,150.0,0.13,1.73,925.9,,,
LuH13,Pm\bar{3},200.0,137.0,154.0,0.1,122.0,137.0,0.13,1.36,1183.6,,,
LuH13,Pm\bar{3},300.0,143.0,161.0,0.1,127.0,143.0,0.13,1.3,1312.5,,,
LuH4,I4/mmm,200.0,63.9,,0.1,51.0,,0.13,0.81,1299.0,,2023.0,https://doi-org/10.1039/D3CP00604B
LuH6,P6_3/mmc,200.0,82.4,,0.1,72.1,,0.13,1.16,954.0,,,
LuH6,Im\bar{3}m,120.0,206.8,,0.1,189.7,,0.13,2.61,906.0,,,
LuH6,Im\bar{3}m,300.0,163.3,,0.1,146.4,,0.13,1.52,1232.0,,,
LuH12,Pm\bar{3},300.0,291.3,,0.1,265.8,,0.13,4.01,867.0,,,
LuH12,Pm\bar{3},400.0,263.2,,0.1,248.5,,0.13,3.11,1025.0,,,
MgH13,Fm\bar{3}m,200.0,210.0,224.0,,179.0,196.0,,1.98,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
MgH14,P\bar{1},200.0,132.0,134.0,,106.0,112.0,,1.35,,,,
MgH4,I4/mmm,200.0,88.0,94.0,,63.0,73.0,,0.98,,,,
Mg2H7,C2/m,200.0,75.0,75.0,,55.0,56.0,,0.98,,,,
Mg2H5,R\bar{3}m,200.0,39.0,39.0,,22.0,24.0,,0.74,,,,
MgH6,Im\bar{3}m,300.0,284.0,301.0,,248.0,271.0,,2.28,,,,
MgH4,I4/mmm,300.0,81.0,84.0,,53.0,59.0,,0.76,,,,
MgH12,Pm\bar{3},500.0,340.0,402.0,,294.0,360.0,,2.65,,,,
MgH13,P3m1,500.0,275.0,287.0,,239.0,257.0,,2.21,,,,
MgH10,C2/m,500.0,250.0,270.0,,209.0,232.0,,1.63,,,,
MgH8,C2/m,500.0,110.0,121.0,,82.0,91.0,,0.96,,,,
MgH2,P6_3/mmc,180.0,23.0,,0.1,16.0,,0.13,0.58,1111.0,,2013.0,https://doi.org/10.1103/PhysRevB.87.054107
MgH4,Cmcm,100.0,37.0,,0.1,29.0,,0.13,0.74,941.0,,,
MgH12,R3,140.0,60.0,,0.1,47.0,,0.13,0.73,1554.0,,,
MgH3,I4/mmm,150.0,158.732,,0.1,148.099,,0.13,1.99203,1106.588,,2022.0,https://doi.org/10.1016/j.physc.2022.1354052
MgH3,I4/mmm,180.0,166.894,,0.1,154.947,,0.13,1.80563,1251.859,,,
MgH3,I4/mmm,200.0,172.308,,0.1,158.285,,0.13,1.62037,1409.336,,,
MgH3,I4/mmm,220.0,179.299,,0.1,163.827,,0.13,1.52989,1544.066,,,
MgH3,I4/mmm,250.0,181.581,,0.1,164.908,,0.13,1.44239,1654.561,,,
MgH3,I4/mmm,270.0,183.177,,0.1,169.424,,0.13,1.39539,1677.739,,,
MgH3,I4/mmm,290.0,191.174,,0.1,172.093,,0.13,1.33664,1885.113,,,
MgH3,P6_3/mmc,290.0,173.0,,0.1,,,,1.335117,1714.547,,,
MgH4,P6_3/mmc,300.0,281.441,,0.1,,,,2.12719,1878.463,,,
MgH4,I4/mmm,255.0,,,,81.0,,0.13,0.88,1468.0,,2018.0,https://doi.org/10.1103/physrevb.98.134103
MgH4,I4/mmm,210.0,99.6,110.8,0.1,91.4,97.4,0.13,1.61,820.8,,2021.0,https://doi.org/10.1002/chem.202102679
MgH4,I4/mmm,255.0,112.9,124.7,0.1,98.4,105.0,0.13,1.08,1448.1,,,
MgH4,I4/mmm,300.0,111.0,126.1,0.1,94.0,107.9,0.13,0.94,1756.6,,,
MgH4,I4/mmm,280.0,313.399,,0.1,,,,1.95437,2208.524,,2022.0,https://doi.org/10.1088/2053-1591/ac5e22
MgH6,Im\bar{3}m,300.0,,,,,263.0,0.12,3.29,1450.0,,2015.0,https://doi.org/10.1039/C5RA11459D
MgH6,Im\bar{3}m,210.0,228.0,,0.1,,,,3.02,1260.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
MgH12,Pm\bar{3},210.0,326.0,376.0,0.1,300.0,356.0,0.13,3.32,1213.6,,2024.0,https://doi.org/10.1002/advs.202405561
MgH12,Pm\bar{3},250.0,331.0,385.0,0.1,305.0,360.0,0.13,3.17,1279.3,,,
MgH12,Pm\bar{3},300.0,334.0,388.0,0.1,307.0,366.0,0.13,3.02,1339.7,,,
MgH12,Pm\bar{3},400.0,331.0,398.0,0.1,304.0,375.0,0.13,2.9,1352.2,,,
MgH13,Pm\bar{3},300.0,265.0,324.0,0.1,242.0,303.0,0.13,2.74,1116.3,,,
MgH13,Pm\bar{3},400.0,276.0,324.0,0.1,252.0,301.0,0.13,2.26,1401.4,,,
Mg6H11,Cm,200.0,14.0,14.0,0.1,,,,0.53,898.0,,2023.0,https://doi.org/10.1016/j.mtphys.2023.101300
MgH26,P1,200.0,23.0,23.0,0.1,,,,0.55,1282.0,,,
MgH30,Fmm2,200.0,23.0,20.0,0.1,,,,0.59,979.0,,,
MgH38,P1,200.0,14.0,12.0,0.1,,,,0.51,1002.0,,,
MgH16,P\bar{1},300.0,,73.0,0.1,,48.0,0.13,0.83,,,2019.0,http://dx.doi.org/10.1103/PhysRevLett.123.097001
MoH2,P\bar{6}m2,0.0,12.2,,0.1,,,,0.9,192.3,,2022.0,https://doi.org/10.1103/PhysRevB.106.014514
MoH,P6_3/mmc,300.0,14.0,,0.1,9.8,,0.13,0.603,582.0,,2020.0,https://doi.org/10.1063/5.0005873
MoH2,Pnma,150.0,0.86,,0.1,0.27,,0.13,0.351,470.0,,,
MoH4,I4/m,250.0,49.0,,0.1,41.0,,0.13,0.963,696.0,,,
MoH4,I4/mmm,300.0,73.0,,0.1,64.0,,0.13,1.19,753.0,,,
MoH6,C2/m,150.0,5.9,,0.1,3.1,,0.13,0.451,749.0,,,
MoH6,Immm,300.0,82.0,,0.1,74.0,,0.13,2.07,444.0,,,
MoH5,Cmcm,150.0,72.0,,0.1,67.0,,0.13,1.68,577.0,,2021.0,https://doi.org/10.1039/D0CP06435A
MoH5,Cmcm,200.0,80.0,,0.1,73.0,,0.13,1.45,729.0,,,
MoH5,Cmcm,250.0,85.0,,0.1,77.0,,0.13,1.36,824.0,,,
MoH5,Cmcm,300.0,89.0,,0.1,80.0,,0.13,1.34,880.0,,,
MoH6,Pnma,100.0,27.0,,0.1,22.0,,0.13,0.86,503.0,,,
MoH11,Amm2,200.0,95.0,,0.1,87.0,,0.13,1.59,794.0,,,
MoH11,Amm2,250.0,112.0,,0.1,103.0,,0.13,1.75,861.0,,,
MoH11,Cmmm,250.0,117.0,,0.1,107.0,,0.13,1.54,1004.0,,,
MoH11,Cmmm,300.0,115.0,148.0,0.1,105.0,134.0,0.13,1.52,1002.0,,,
MoH,R\bar{3}m,300.0,11.0,,0.1,7.0,,0.13,0.56,591.3,,2024.0,https://doi.org/10.1016/j.physb.2024.415706
MoH3,P4_2/mnm,300.0,7.0,,0.1,4.0,,0.13,0.47,749.6,,,
MoH4,I4/m,300.0,23.0,,0.1,17.0,,0.13,0.65,784.1,,,
Mo3H14,P4/mmm,300.0,17.0,,0.1,13.0,,0.13,0.65,581.3,,,
Mo3H14,P4/mbm,300.0,17.0,,0.1,12.0,,0.13,0.6,745.3,,,
Mo3H14,P31m,300.0,25.0,,0.1,18.0,,0.13,0.62,975.5,,,
Mo3H14,R3,300.0,20.0,,0.1,14.0,,0.13,0.58,964.0,,,
Mo3H14,I4/mmm,300.0,68.0,,0.1,60.0,,0.13,1.09,858.9,,,
MoH9,I4cm,300.0,66.0,,0.1,55.0,,0.13,0.88,1166.8,,,
MoH10,P4/nmm,300.0,96.0,,0.1,90.0,,0.13,2.24,621.5,,,
MoH10,P42_12,300.0,126.0,,0.1,116.0,,0.13,1.77,956.8,,,
MoH6,R\bar{3}m,200.0,117.0,,0.1,,,,2.2,763.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
Mo6H24,Im\bar{3}m,0.0,24.4,,0.1,,,,0.98,363.47,,2021.0,10.1088/0256-307X/38/2/027401
Mo6H24,Im\bar{3}m,100.0,28.0,,0.1,,,,0.84,545.54,,,
Na2H,Fm\bar{3}m,100.0,10.9,,0.1,,,,0.52,779.8,,2023.0,https://doi.org/10.1039/D3TA04418A
Na2H,Fm\bar{3}m,50.0,29.2,,0.1,,,,0.81,601.2,,,
Na2H,Fm\bar{3}m,30.0,39.4,,0.1,,,,1.53,338.9,,,
NaH6,R\bar{3}m,200.0,92.0,,0.1,,,,2.95,516.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
NaH6,Pm\bar{3}m,100.0,267.0,279.0,,228.0,248.0,,2.54,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
Na2H11,Cmmm,100.0,156.0,161.0,,127.0,134.0,,1.28,,,,
NaH16,Fmm2,100.0,60.0,75.0,,47.0,61.0,,1.1,,,,
NaH24,R\bar{3},100.0,57.0,55.0,,40.0,40.0,,0.82,,,,
NaH6,Pm\bar{3}m,200.0,275.0,288.0,,235.0,260.0,,2.6,,,,
NaH8,I4/mmm,200.0,171.0,175.0,,146.0,152.0,,1.63,,,,
Na2H11,Cmmm,200.0,156.0,162.0,,120.0,129.0,,1.11,,,,
NaH7,C2/m,300.0,190.0,198.0,,157.0,167.0,,1.48,,,,
NaH5,P4/mmm,300.0,144.0,164.0,,121.0,138.0,,1.92,,,,
NaH9,P6_3/mmc,500.0,256.0,269.0,,218.0,235.0,,1.67,,,,
Na2H11,Cmmm,500.0,166.0,180.0,,132.0,141.0,,1.12,,,,
Na2H11,I4/mmm,500.0,105.0,104.0,,72.0,76.0,,0.8,,,,
NbH11,Cmmm,300.0,102.0,116.0,0.1,89.0,101.0,0.13,1.09,1280.0,,2021.0,https://doi.org/10.1039/D0CP06435A
NbH2,P\bar{6}m2,0.0,7.9,,0.1,,,,0.7,235.5,,2022.0,https://doi.org/10.1103/PhysRevB.106.014514
NbH2,Fm\bar{3}m,0.0,1.5,,0.1,,,,,,,2014.0,https://doi.org/10.1063/1.4866179
NbH2,P6_3mc,60.0,0.5,,0.1,,,,,,,,
NbH2,Fm\bar{3}m,0.0,1.836,,0.1,0.945,,0.13,0.441,262.565,,2022.0,https://doi.org/10.1016/j.arabjc.2022.104347
NbH2,Pnma,50.0,6.903,,0.1,4.668,,0.13,0.56,376.889,,,
NbH2,Pnma,100.0,6.795,,0.1,4.485,,0.13,0.55,394.013,,,
NbH2,Pnma,300.0,9.694,,0.1,6.439,,0.13,0.554,547.141,,,
NbH,Cccm,0.0,2.4,,0.1,1.5,,0.13,0.51,188.0,,2013.0,https://doi.org/10.1103/PhysRevB.88.184104
NbH2,Fm\bar{3}m,0.0,2.6,,0.1,1.5,,0.13,0.48,251.0,,,
NbH2,Fm\bar{3}m,50.0,1.5,,0.1,0.7,,0.13,0.41,303.0,,,
NbH4,I4/mmm,300.0,47.0,,0.1,38.0,,0.13,0.82,938.0,,,
NbH6,Im\bar{3}m,200.0,96.0,,0.1,,,,2.25,580.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
NbH3,Fm\bar{3}m,184.0,,,,,,,,,42.0,2023.0,https://doi.org/10.1016/j.mtphys.2023.101298
NdH10,Fm\bar{3}m,400.0,1.7,,0.1,0.5,,0.13,0.35,953.6,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
NdH9,P6_3/mmc,110.0,,,,,,,,,4.5,2020.0,https://doi.org/10.1021/jacs.9b10439
NdH9,P6_3/mmc,120.0,,3.7,0.1,,,,0.43,602.0,,,
NdH7,C2/c,100.0,,0.01,0.1,,,,0.23,842.0,,,
NdH4,I4/mmm,100.0,,13.3,0.1,,,,0.54,857.0,,,
NH10,Pnma,300.0,159.7,179.3,0.1,,,,1.54,1187.0,,2024.0,https://doi-org/10.1021/acs.jpclett.4c01223
NH11,Cmc2_1,300.0,104.7,113.8,0.1,,,,0.96,1506.0,,,
NH24,C2,300.0,119.6,134.3,0.1,,,,1.25,1147.0,,,
NiH3,,130.0,,,,3.0,,0.13,,,,2022.0,10.1088/1361-648X/ac4eaf
NpH5,I4/nmm,100.0,1.5,,0.1,,,,0.47,1125.0,,2022.0,https://doi.org/10.1039/D1CP05467H
NpH7,Cmcm,100.0,20.05,,0.1,,,,0.66,1210.0,,,
NpH8,Fm\bar{3}m,200.0,23.9,,0.1,,,,0.87,1414.0,,,
NpH9,P6_3/mmc,200.0,27.36,,0.1,,,,0.93,1028.0,,,
NpH10,Fm\bar{3}m,200.0,45.6,,0.1,,,,1.14,1255.0,,,
OH3,Im\bar{3}m,670.0,301.53,,0.1,270.52,,0.13,1.475,2385.136,,2024.0,https://doi.org/10.1103/PhysRevB.109.104514
O2H,Pnmm,200.0,9.78,,0.1,,,,0.4777,976.6,,2020.0,10.1088/1361-6668/abb207
OsH,Fm\bar{3}m,100.0,2.1,,0.1,,,,0.42,347.84,,2015.0,https://doi.org/10.1021/acs.jpcc.5b03791
PaH8,Fm\bar{3}m,10.0,65.1,,0.1,59.6,,0.13,1.58,544.4,,2019.0,https://doi.org/10.1088/1361-648X/ab1d03
PaH8,Fm\bar{3}m,20.0,60.9,,0.1,53.4,,0.13,1.12,741.6,,,
PaH8,Fm\bar{3}m,50.0,41.9,,0.1,32.7,,0.13,0.75,983.3,,,
PaH8,Fm\bar{3}m,100.0,22.5,,0.1,15.2,,0.13,0.56,1177.3,,,
PaH9,F\bar{4}3m,80.0,34.4,,0.1,26.7,,0.13,0.72,925.0,,,
PaH9,F\bar{4}3m,100.0,19.3,,0.1,12.7,,0.13,0.55,1143.4,,,
PaH9,F\bar{4}3m,150.0,6.2,,0.1,2.7,,0.13,0.4,1422.9,,,
PaH9,F\bar{4}3m,200.0,2.6,,0.1,0.8,,0.13,0.35,1565.8,,,
PaH10,Fm\bar{3}m,200.0,48.9,,0.1,,,,1.18,1200.0,,2022.0,https://doi.org/10.1039/D1CP05467H
PbH4,P6mm,250.0,69.68,,0.1,61.88,,0.13,1.21,771.14,,2021.0,https://doi.org/10.1103/PhysRevB.103.035131
PbH4,Pmmm,300.0,78.69,,0.1,70.15,,0.13,1.24,843.0,,,
PbH6,C222_1,100.0,102.94,,0.1,93.3,,0.13,2.03,566.11,,,
PbH8,Fddd,200.0,178.04,,0.1,161.59,,0.13,1.99,1000.93,,,
PbH8,C2/m,200.0,103.0,,0.1,,,,1.296,1051.0,,2015.0,https://doi.org/10.1038/srep16475
Pb4H,Pm\bar{3}m,5.0,,46.0,0.1,,,,,,,2024.0,10.1088/1361-648X/ad2806
PdH,,0.0,,5.0,,,,,0.4,405.0,,2013.0,https://doi.org/10.1103/PhysRevLett.111.177002
PdH2,P6_3mc,0.0,,,,24.0,,0.13,,,,2022.0,https://doi.org/10.1016/j.ijhydene.2022.12.312
P4H6,Cmcm,100.0,,,,13.0,,0.13,0.59,889.0,,2019.0,https://doi.org/10.1093/nsr/nwz010
P4H6,C2/m,200.0,,,,67.0,,0.13,1.39,700.0,,,
PH2,SC,100.0,15.9,,0.1,6.4,,0.18,0.66,521.7,,2016.0,https://doi.org/10.1021/jacs.5b10180
PH2,SH,150.0,0.0,,0.1,0.0,,0.18,0.21,575.6,,,
PH2,SH,200.0,0.0,,0.1,0.0,,0.18,0.13,671.8,,,
PH2,C2/m,100.0,49.0,,0.1,32.1,,0.18,1.05,655.1,,,
PH2,C2/m,150.0,55.5,,0.1,35.2,,0.18,1.0,798.1,,,
PH2,C2/m,200.0,75.6,,0.1,49.2,,0.18,1.04,1026.5,,,
PH2,I4/mmm,150.0,50.6,,0.1,28.3,,0.18,0.86,946.2,,,
PH2,I4/mmm,200.0,70.4,,0.1,48.0,,0.18,1.13,851.6,,,
PH,C2,80.0,12.3,,0.1,,,,0.63,476.7,,2017.0,https://doi.org/10.1002/anie.201701660
PH2,C2/m,80.0,30.1,,0.1,,,,0.95,467.2,,,
PH2,Cmmm,80.0,29.5,,0.1,,,,0.88,529.4,,,
PH4,C2/m,80.0,1.9,,0.1,,,,0.37,683.2,,,
PH3,C2/m,200.0,,,,83.0,,0.13,1.45,826.0,,2016.0,https://doi.org/10.1021/acs.jpcc.5b12009
PH3,P2_12_12_1,100.0,,,,9.0,,0.13,0.53,990.0,,,
PmH9,F\bar{4}3m,250.0,0.9,,0.1,0.1,,0.13,0.34,1326.8,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
PmH10,Fm\bar{3}m,250.0,6.3,,0.1,2.5,,0.13,0.39,1829.0,,,
PoH,P6_3/mmc,300.0,0.65,,0.1,0.14,,0.13,0.33,806.0,,2015.0,https://doi.org/10.1039/C5RA19223D
PoH2,Pnma,200.0,0.0,,0.1,0.0,,0.13,0.19,713.0,,,
PoH4,C2/c,200.0,47.2,,0.1,41.1,,0.13,1.08,603.0,,,
PoH4,C2/c,150.0,37.2,,0.1,32.9,,0.13,1.18,423.8,,,
PoH4,C2/c,250.0,53.6,,0.1,45.7,,0.13,0.97,804.2,,,
PoH6,C2/m,200.0,4.68,,0.1,2.25,,0.13,0.43,836.0,,,
PrH10,Fm\bar{3}m,400.0,1.4,,0.1,0.3,,0.13,0.32,1653.9,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
PrH9,P6_3/mmc,120.0,8.4,,0.1,,,,,,,2020.0,https://doi.org/10.1126/sciadv.aax6849
PtH,P6_3/mmc,113.0,17.2,,0.1,,,,0.85,328.66,,2011.0,https://doi.org/10.1103/PhysRevB.84.054543
PtH,P6_3/mmc,130.0,15.1,,0.1,,,,0.62,591.01,,,
PtH,P6_3/mmc,160.0,9.7,,0.1,,,,0.53,658.56,,,
PtH,P6_3/mmc,192.0,7.1,,0.1,,,,0.48,706.74,,,
PtH,Fm\bar{3}m,85.0,19.0,,0.1,,,,0.85,,,2012.0,https://doi.org/10.1088/0953-8984/24/3/035701
PtH,P6_3/mmc,105.0,12.0,,0.1,,,,,,,,
PtH,P6_3/mmc,35.0,,,,,,,,,7.5,2019.0,https://doi.org/10.1103/PhysRevB.99.144511
PtH2,Pbcn,10.0,19.5,,0.1,,,,1.15,228.0,,2024.0,https://doi.org/10.1016/j.commatsci.2024.113265
PtH2,Pbcn,30.0,18.2,,0.1,,,,0.86,333.0,,,
PtH2,Pbcn,50.0,15.3,,0.1,,,,0.74,379.0,,,
Pt9H14,P\bar{1},10.0,14.7,,0.1,,,,0.85,275.0,,,
Pt9H14,P\bar{1},30.0,16.7,,0.1,,,,0.93,266.0,,,
Pt9H14,P\bar{1},50.0,12.7,,0.1,,,,0.86,234.0,,,
PuH6,I4/mmm,100.0,0.08,,0.1,,,,0.27778,376.018,,2023.0,https://doi.org/10.1016/j.chemphys.2023.112108
PuH6,I4/mmm,150.0,0.605,,0.1,,,,0.35561,303.749,,,
PuH8,Fm\bar{3}m,150.0,0.0,,0.1,,,,0.16865,948.172,,,
PuH8,Fm\bar{3}m,200.0,0.0,,0.1,,,,0.18242,844.717,,,
PuH8,Fm\bar{3}m,300.0,0.005,,0.1,,,,0.22205,813.662,,,
PuH8,Fm\bar{3}m,350.0,0.018,,0.1,,,,0.23618,835.662,,,
PuH9,Cmcm,300.0,0.095,,0.1,,,,0.26128,965.659,,,
PuH9,Cmcm,350.0,0.144,,0.1,,,,0.27569,742.281,,,
PuH10,Fm\bar{3}m,300.0,26.367,,0.1,,,,1.21493,290.092,,,
PuH10,Fm\bar{3}m,350.0,22.495,,0.1,,,,1.07525,290.334,,,
PuH6,I4/mmm,200.0,0.64,,0.1,,,,0.34,370.6,,2022.0,https://doi.org/10.1002/pssb.202200452
PuH6,I4/mmm,400.0,11.6,,0.1,,,,0.58,560.3,,,
PuH9,P63/mmc,200.0,0.03,,0.1,,,,0.24,672.1,,,
PuH10,Fm\bar{3}m,400.0,31.37,,0.1,,,,0.81,653.0,,,
RaH12,C2/m,200.0,116.0,,0.1,,,,1.36,998.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
Rb2H,Fm\bar{3}m,100.0,7.4,,0.1,,,,0.6,324.0,,2023.0,https://doi.org/10.1039/D3TA04418A
Rb2H,Fm\bar{3}m,50.0,0.3,,0.1,,,,0.32,347.3,,,
RbH3,Pmma,100.0,0.0,,,,,,,,,2020.0,https://doi.org/10.1103/PhysRevB.101.144505
RbH3,Cmmm,100.0,0.0,,,,,,,,,,
RbH12,C2/m,50.0,108.0,,,,,,,,,,
RbH12,C2/m,100.0,129.0,,,,,,,,,,
RbH12,C2/m,150.0,133.0,,,,,,,,,,
RbH12,Cmcm,100.0,82.0,,,,,,,,,,
RbH12,Immm,50.0,115.0,,,,,,,,,,
RbH12,Immm,100.0,119.0,,,,,,,,,,
RbH12,Immm,150.0,126.0,,,,,,,,,,
Re8H,,1.0,,,,3.0,,0.13,,,,2022.0,10.1088/1361-648X/ac4eaf
RhH,,4.0,,,,2.5,,0.13,,,,,
RuH,Fm\bar{3}m,100.0,0.41,,0.1,,,,0.32,447.8,,2016.0,https://doi.org/10.1039/C5CP06617D
RuH3,Pm\bar{3}m,100.0,3.57,,0.1,,,,0.42,667.2,,,
RuH3,Pm\bar{3}n,200.0,1.25,,0.1,,,,0.35,725.9,,,
SbH,Pnma,175.0,14.6,,0.1,,,,0.57,736.0,,2016.0,https://doi.org/10.1021/acs.chemmater.5b04638
SbH,Pnma,215.0,10.5,,0.1,,,,0.51,820.0,,,
SbH,Pnma,255.0,8.5,,0.1,,,,0.47,877.0,,,
SbH,Pnma,295.0,6.8,,0.1,,,,0.45,890.0,,,
SbH3,Pmmn,300.0,25.9,,0.1,,,,0.61,1100.0,,,
SbH3,Pmmn,400.0,19.8,,0.1,,,,0.56,1112.0,,,
SbH4,P6_3/mmc,150.0,102.2,,0.1,,,,1.28,1054.0,,,
SbH4,P6_3/mmc,200.0,102.3,,0.1,,,,1.21,1133.0,,,
SbH4,P6_3/mmc,250.0,99.9,,0.1,,,,1.18,1145.0,,,
SbH4,P6_3/mmc,300.0,93.9,,0.1,,,,1.16,1090.0,,,
ScH2,P6/mmm,300.0,4.0,0.0,0.1,,,,0.44,543.5,,2018.0,https://doi.org/10.1021/acs.jpcc.7b12124
ScH3,P6_3/mmc,400.0,1.0,0.0,0.1,,,,0.17,571.8,,,
ScH4,I4/mmm,120.0,92.0,163.0,0.1,,,,1.68,734.3,,,
ScH4,I4/mmm,250.0,68.0,78.0,0.1,,,,0.81,1891.8,,,
ScH6,P6_3/mmc,250.0,29.0,43.0,0.1,,,,0.57,1439.8,,,
ScH6,Im\bar{3}m,350.0,135.0,169.0,0.1,,,,1.25,1433.4,,,
ScH7,Cmcm,300.0,169.0,213.0,0.1,,,,1.84,1245.2,,,
ScH9,I4_1md,300.0,163.0,233.0,0.1,,,,1.94,1156.2,,,
ScH10,Cmcm,250.0,120.0,143.0,0.1,,,,1.17,1366.8,,,
ScH12,Immm,350.0,141.0,194.0,0.1,,,,1.23,1525.3,,,
ScH9,P6_3/mmc,400.0,,183.0,0.1,,168.0,0.13,,,,2017.0,https://doi.org/10.1103/PhysRevLett.119.107001
ScH10,P6_3/mmc,250.0,114.0,124.0,0.1,99.0,112.0,0.13,1.16,1211.3,,2020.0,https://doi.org/10.1103/PhysRevLett.125.217001
ScH8,Immm,300.0,217.0,233.0,,185.0,212.0,,2.06,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
ScH12,P\bar{1},300.0,157.0,165.0,,127.0,137.0,,1.28,,,,
ScH6,Im\bar{3}m,300.0,150.0,161.0,,118.0,135.0,,1.26,,,,
ScH14,P\bar{1},300.0,109.0,115.0,,87.0,91.0,,1.2,,,,
ScH2,Fm\bar{3}m,0.0,22.826,,0.1,,,,0.696,364.2,,2016.0,https://doi.org/10.1039/c6ra11862c
ScH2,Fm\bar{3}m,10.0,27.832,,0.1,,,,0.707,433.4,,,
ScH2,Fm\bar{3}m,20.0,34.347,,0.1,,,,0.878,396.7,,,
ScH2,Fm\bar{3}m,30.0,38.11,,0.1,,,,0.976,389.0,,,
ScH2,Fm\bar{3}m,40.0,31.661,,0.1,,,,0.849,381.4,,,
ScH2,Fm\bar{3}m,50.0,32.024,,0.1,,,,0.936,342.7,,,
ScH2,Fm\bar{3}m,60.0,31.55,,0.1,,,,0.872,367.5,,,
ScH2,Fm\bar{3}m,70.0,30.349,,0.1,,,,0.856,361.8,,,
ScH2,Fm\bar{3}m,80.0,32.903,,0.1,,,,0.869,384.9,,,
ScH3,Fm\bar{3}m,156.0,,,,,,,,,22.4,2021.0,https://doi.org/10.1021/acs.inorgchem.1c01960
ScH3,Fm\bar{3}m,131.0,,,,,,,,,18.5,,
ScH3,Fm\bar{3}m,135.0,0.0,,0.1,0.0,,0.13,0.23,918.0,,2017.0,https://doi.org/10.1103/PhysRevB.96.144108
ScH4,I4/mmm,195.0,81.0,,0.1,67.0,,0.13,0.89,1340.0,,,
ScH6,P6_3/mmc,145.0,75.0,,0.1,63.0,,0.13,0.95,1110.0,,,
ScH6,Im\bar{3}m,285.0,147.0,,0.1,130.0,,0.13,1.33,1300.0,,,
ScH4,I4/mmm,200.0,98.0,,,,,,0.99,,,2017.0,https://doi.org/10.1103/PhysRevB.96.094513
ScH6,P6_3/mmc,130.0,119.0,,0.1,,,,1.39,1162.6,,,
ScH4,I4/mmm,120.0,92.3,113.3,0.1,81.8,101.5,0.13,1.19,1042.1,,2021.0,https://doi.org/10.1002/chem.202102679
ScH4,I4/mmm,250.0,79.1,93.1,0.1,65.6,79.1,0.13,0.87,1444.1,,,
ScH6,R\bar{3}m,200.0,98.0,,0.1,,,,1.38,938.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
ScH6,Im\bar{3}m,200.0,144.0,,0.1,,,,1.93,1026.0,,,
ScH12,Pm\bar{3},90.0,257.0,313.0,0.1,235.0,297.0,0.13,4.24,744.4,,2024.0,https://doi.org/10.1002/advs.202405561
ScH12,Pm\bar{3},150.0,272.0,320.0,0.1,250.0,299.0,0.13,3.17,1046.7,,,
ScH12,Pm\bar{3},200.0,279.0,325.0,0.1,256.0,306.0,0.13,2.97,1131.4,,,
ScH12,Pm\bar{3},300.0,281.0,325.0,0.1,258.0,304.0,0.13,2.5,1322.6,,,
ScH13,Pm\bar{3},90.0,129.0,148.0,0.1,117.0,135.0,0.13,1.81,807.2,,,
ScH13,Pm\bar{3},200.0,144.0,154.0,0.1,127.0,138.0,0.13,1.3,1322.7,,,
ScH13,Pm\bar{3},300.0,167.0,185.0,0.1,149.0,166.0,0.13,1.4,1404.3,,,
Se2H,C2/m,300.0,5.0,,0.1,,,,0.45,647.0,,2015.0,https://doi.org/10.1038/srep15433
SeH,P2_1/c,300.0,23.0,,0.1,,,,0.65,832.0,,,
SeH,P4/nmm,250.0,39.0,,0.1,,,,0.81,813.0,,,
SeH,P4/nmm,300.0,42.0,,0.1,,,,0.8,885.0,,,
SeH3,Im\bar{3}m,200.0,116.0,,0.1,,,,1.09,1477.0,,,
SeH3,Im\bar{3}m,250.0,111.0,,0.1,,,,1.04,1498.0,,,
SeH3,Im\bar{3}m,300.0,110.0,,0.1,,,,1.04,1492.0,,,
SeH3,Im\bar{3}m,200.0,105.0,,0.1,,,,1.02,1461.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
SeH3,Im\bar{3}m,100.0,174.0,,0.1,,,,1.76,1009.6,,2016.0,https://doi.org/10.1140/epjb/e2016-70020-0
SeH3,Im\bar{3}m,150.0,145.0,,0.1,,,,1.38,1241.7,,,
SeH3,Im\bar{3}m,200.0,156.0,,0.1,,,,1.45,1392.5,,,
SeH3,Im\bar{3}m,200.0,109.4,,0.1,95.1,,0.13,1.07,1423.0,,2018.0,https://doi.org/10.1103/PhysRevB.98.024514
SeH6,Pmma,150.0,39.0,,0.1,32.0,,0.13,0.84,762.78,,2018.0,https://doi.org/10.1002/pssb.201800224
SeH6,Pmma,200.0,28.0,,0.1,22.0,,0.13,0.73,724.34,,,
SeH6,Pmma,300.0,26.0,,0.1,19.0,,0.13,0.62,1039.82,,,
SeH6,C2/m,265.0,87.0,,0.1,76.0,,0.13,1.06,1158.31,,,
SeH6,C2/m,270.0,86.0,,0.1,75.0,,0.13,1.05,1157.37,,,
SeH6,C2/m,300.0,56.0,,0.1,50.0,,0.13,1.62,582.26,,,
S3H4,Pnma,140.0,2.1,,0.13,0.75,,0.16,0.42,834.0,,2016.0,https://doi.org/10.1103/PhysRevB.93.020103
S2H5,P1,112.0,70.1,,0.13,58.3,,0.17,1.1856,898.0,,2016.0,https://doi.org/10.1038/srep23160
S2H5,P1,120.0,75.2,,0.13,63.2,,0.17,1.239,907.0,,,
S2H5,P1,130.0,79.1,,0.13,66.5,,0.17,1.2417,951.0,,,
SH2,P1,130.0,33.0,,0.13,,,,0.77,950.0,,,
SH2,P\bar{1},130.0,,,,33.0,,0.13,0.77,,,2014.0,https://doi.org/10.1063/1.4874158
SH2,P\bar{1},158.0,,,,60.0,,0.13,,,,,
SH2,Cmca,160.0,,,,82.0,,0.13,,,,,
SH2,Cmca,180.0,,,,68.0,,0.13,,,,,
SH2,P1,130.0,,,,29.4,,0.155,0.801,913.0,,2015.0,https://doi.org/10.1103/PhysRevB.91.224513
SH2,P1,150.0,,,,47.1,,0.165,1.001,914.0,,,
SH2,Cmca,170.0,,,,66.9,,0.174,1.196,968.0,,,
SH2,Cmca,190.0,,,,56.3,,0.166,1.026,1044.0,,,
SH2,Cmca,210.0,,,,55.4,,0.152,0.945,1097.0,,,
SH2,Cmca,230.0,,,,45.4,,0.158,0.882,1121.0,,,
SH2,Cmca,250.0,,,,41.8,,0.159,0.855,1124.0,,,
SH3,Im\bar{3}m,200.0,171.0,,0.1,,,,1.61,1484.0,,2015.0,https://doi.org/10.1038/srep15433
SH3,Im\bar{3}m,250.0,172.0,,0.1,,,,1.33,1708.0,,,
SH3,Im\bar{3}m,300.0,160.0,,0.1,,,,1.2,1774.0,,,
SH3,Im\bar{3}m,180.0,250.0,,0.1,,,,2.57,1172.0,,2016.0,https://doi.org/10.1140/epjb/e2016-70020-0
SH3,Im\bar{3}m,200.0,255.0,,0.1,,,,2.41,1264.9,,,
SH3,R3m,130.0,166.0,,0.1,155.0,,0.13,2.7,1125.1,,2014.0,https://doi.org/10.1038/srep06968
SH3,Im\bar{3}m,200.0,204.0,,0.1,191.0,,0.13,2.19,1334.6,,,
SH3,R3m,130.0,,,,134.0,,0.168,1.843,1037.0,,2015.0,https://doi.org/10.1103/PhysRevB.91.224513
SH3,R3m,150.0,,,,155.0,,0.165,2.067,1056.0,,,
SH3,R3m,170.0,,,,241.0,,0.125,2.599,1058.0,,,
SH3,Im\bar{3}m,210.0,,,,267.0,,0.118,2.582,1336.0,,,
SH3,Im\bar{3}m,230.0,,,,236.0,,0.156,2.263,1447.0,,,
SH3,Im\bar{3}m,250.0,,,,211.0,,0.164,1.97,1521.0,,,
SH3,Im\bar{3}m,155.0,,,,,,,,,203.0,2015.0,https://doi.org/10.1038/nature14964
SH3,Im\bar{3}m,195.0,,,,,,,,,185.0,,
SH3,Im\bar{3}m,200.0,204.6,,0.1,192.2,,0.13,2.25,1320.0,,2018.0,https://doi.org/10.1103/PhysRevB.98.024514
SH3,Im\bar{3}m,145.0,,,,,,,,,195.0,,
SH3,Im\bar{3}m,200.0,203.0,219.0,,173.0,196.0,,1.77,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
SH7,Fmmm,200.0,78.0,78.0,,57.0,58.0,,0.91,,,,
Si2H6,P\bar{1},175.0,75.63,,0.1,64.62,,0.13,0.98,1121.42,,2010.0,https://doi.org/10.1073/pnas.1005242107
Si2H6,P\bar{1},200.0,91.78,,0.1,80.1,,0.13,1.089,1164.28,,,
Si2H6,Pm\bar{3}m,275.0,153.44,,0.1,138.86,,0.13,1.397,1443.6,,,
Si2H6,C2/c,300.0,41.83,,0.1,33.97,,0.13,0.812,866.13,,,
Si2H6,Cmcm,100.0,24.6,,0.1,20.2,,0.13,0.84,478.0,,2012.0,https://doi.org/10.1103/PhysRevLett.108.117004
Si2H6,Cmcm,140.0,17.9,,0.1,13.5,,0.13,0.68,553.0,,,
Si2H6,Cmcm,160.0,16.7,,0.1,12.4,,0.13,0.66,556.0,,,
Si2H6,Cmcm,200.0,16.2,,0.1,12.2,,0.13,0.68,501.0,,,
Si2H6,Cmcm,220.0,16.1,,0.1,12.7,,0.13,0.76,384.0,,,
SiH,Fm\bar{3}m,500.0,,,,,14.0,0.13,0.484,1602.0,,2021.0,https://doi.org/10.1103/PhysRevB.103.134118
SiH2,I4/mmm,400.0,,,,,83.0,0.13,0.885,1461.0,,,
SiH3,I4/m,450.0,,,,,88.0,0.13,0.934,1413.0,,,
SiH4,P\bar{3},400.0,,,,,28.0,0.13,0.616,1291.0,,,
SiH4,C2/m\bar{6},600.0,,,,,127.0,0.13,1.125,1436.0,,,
SiH4,Pbcn,190.0,,,,,16.5,0.13,0.58,,,2009.0,https://doi.org/10.1103/PhysRevLett.102.087005
SiH3,Pm\bar{3}m,200.0,144.0,,0.1,,,,1.41,1345.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
SiH4,C2/c,125.0,55.0,,0.1,46.0,,0.13,0.89,959.0,,2007.0,https://doi.org/10.1209/0295-5075/78/37003
SiH4,C2/c,90.0,48.0,,0.1,39.0,,0.13,0.81,987.0,,,
SiH4,P6_3,96.0,,,,,,,,,17.5,2008.0,https://doi.org/10.1126/science.1153282
SiH4,I4/a_1,120.0,,,,,,,,,17.0,,
SiH4,I4/a_1,165.0,,,,,,,,,8.8,,
SiH4,I4/a_1,192.0,,,,,,,,,11.3,,
SiH4,P\bar{3},300.0,,,,32.0,35.1,0.12,0.63,1320.0,,2015.0,https://doi.org/10.1038/srep13039
SiH8,Ccca,250.0,107.0,,0.1,98.0,,0.13,1.625,871.0,,2010.0,https://doi.org/10.1073/pnas.1007354107
SmH9,F\bar{4}3m,250.0,2.0,,0.1,0.6,,0.13,0.36,967.9,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
SmH10,Fm\bar{3}m,250.0,5.8,,0.1,2.8,,0.13,0.43,993.2,,,
SnH4,P6/mmm,70.0,,,,58.0,,0.13,1.3,660.0,,2007.0,https://doi.org/10.1103/PhysRevLett.98.117004
SnH4,P6/mmm,120.0,83.0,,0.1,73.0,,0.13,1.2,921.0,,,
SnH4,I4/mmm,220.0,91.0,,0.1,80.0,,0.13,1.18,1025.0,,2016.0,https://doi.org/10.1038/srep22873
SnH8,I\bar{4}m2,220.0,81.0,,0.1,72.0,,0.13,1.188,919.0,,,
SnH12,C2/m,250.0,93.0,,0.1,83.0,,0.13,1.25,991.0,,,
SnH14,C2/m,300.0,97.0,,0.1,86.0,,0.13,1.187,1099.0,,,
SnH12,C2/m,200.0,,,,,,,,,70.0,2022.0,https://doi.org/10.1016/j.mtphys.2021.100596
SnH4,Ama2,120.0,22.0,,0.1,15.0,,0.13,0.61,905.0,,2009.0,https://doi.org/10.1073/pnas.0908342107
SnH4,P6_3/mmc,200.0,62.0,,0.1,52.0,,0.13,0.87,1135.0,,,
SnH4,C2/m,500.0,74.0,,0.1,64.0,,0.13,1.02,1027.0,,2016.0,https://doi.org/10.1039/C5RA27037E
SnH8,I\bar{4}m2,250.0,72.0,,0.1,63.0,,0.13,1.139,859.001,,2015.0,https://doi.org/10.1039/C5RA20428C
SnH8,I\bar{4}m2,300.0,75.0,,0.1,67.0,,0.13,1.354,724.997,,,
SnH8,I\bar{4}m2,350.0,81.0,,0.1,73.0,,0.13,1.392,762.179,,,
Sn8H30,Fd\bar{3}m,180.0,,92.3,0.1,,,,1.24,892.0,,2023.0,https://doi.org/10.1002/advs.202303622
SnH14,C2/m,200.0,,112.0,0.1,,93.0,0.15,1.49,862.0,,,
SrH10,Fm\bar{3}m,500.0,275.0,319.0,,239.0,285.0,,2.22,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
SrH10,R\bar{3}m,500.0,199.0,228.0,,165.0,190.0,,1.31,,,,
SrH15,P\bar{6}2m,500.0,136.0,139.0,,100.0,110.0,,0.93,,,,
SrH24,R\bar{3},500.0,227.0,245.0,,195.0,218.0,,1.88,,,,
SrH15,P\bar{6}2m,200.0,,125.0,0.1,,,,1.27,1135.0,,2022.0,https://doi.org/10.1007/s11467-022-1182-1
SrH15,P\bar{6}2m,250.0,,127.0,0.1,,,,1.13,1366.0,,,
SrH15,P\bar{6}2m,300.0,,139.0,0.1,,,,1.1,1538.0,,,
SrH6,R\bar{3}m,250.0,,156.0,0.1,,,,,,,2018.0,https://doi.org/10.1016/B978-0-12-409547-2.11435-0
SrH6,R\bar{3}m,100.0,189.0,,0.1,,,,1.65,1316.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
SrH4,I4/mmm,200.0,133.0,,0.1,,,,2.31,844.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
SrH6,R\bar{3}m,200.0,237.0,,0.1,,,,1.42,1262.0,,,
TaH11,Cmmm,300.0,104.0,122.0,0.1,91.0,107.0,0.13,1.18,1257.0,,2021.0,https://doi.org/10.1039/D0CP06435A
TaH2,P\bar{6}m2,0.0,5.0,,0.1,,,,0.6,187.1,,2022.0,https://doi.org/10.1103/PhysRevB.106.014514
TaH2,Pnma,200.0,7.1,,0.1,5.4,,0.13,0.57,409.0,,2017.0,https://doi.org/10.1021/acs.inorgchem.6b02822
TaH4,R\bar{3}m,250.0,31.0,,0.1,23.9,,0.13,0.71,866.0,,,
TaH6,Fdd2,300.0,135.8,,0.1,124.2,,0.13,1.56,1151.0,,,
TaH2,P6_3mc,0.0,1.528,,0.1,0.775,,0.13,0.436,229.106,,2022.0,https://doi.org/10.1016/j.arabjc.2022.104347
TaH2,P6_3mc,50.0,0.299,,0.1,0.071,,0.13,0.325,297.106,,,
TaH2,Pnma,100.0,5.542,,0.1,3.586,,0.13,0.537,348.496,,,
TaH2,Pnma,300.0,5.719,,0.1,3.672,,0.13,0.532,371.099,,,
TaH3,I\bar{4}3d,197.0,,,,,,,,,30.0,2023.0,https://doi.org/10.1088/0256-307X/40/5/057404
TaH5,P2_1/c,100.0,23.0,,0.1,18.0,,0.13,0.69,642.0,,2019.0,https://doi.org/10.1088/1367-2630/ab5a9a
TaH16,I4/mmm,400.0,196.0,,0.1,182.0,,0.13,1.79,1472.0,,2023.0,https://doi.org/10.1016/j.mtphys.2023.101297
TaH16,I4/mmm,280.0,182.0,,0.1,172.0,,0.13,2.74,1081.0,,,
TaH11,Cmmm,300.0,96.0,,0.1,83.0,,0.13,1.02,1343.0,,,
TaH11,Cm,400.0,72.0,,0.1,60.0,,0.13,0.91,1160.0,,,
TaH10,C2/m,300.0,80.0,,0.1,72.0,,0.13,1.36,772.0,,,
TaH7,P63/mcm,400.0,146.0,,0.1,135.0,,0.13,1.75,1025.0,,,
TaH8,Cc,400.0,93.0,,0.1,81.0,,0.13,1.14,1045.0,,,
TaH9,C2/m,400.0,114.0,,0.1,106.0,,0.13,1.82,962.0,,,
TaH12,P21/m,400.0,111.0,,0.1,98.0,,0.13,1.23,1202.0,,,
TaH14,C2/m,400.0,82.0,,0.1,70.0,,0.13,0.99,1185.0,,,
TaH14,C2/m,300.0,68.0,,0.1,57.0,,0.13,0.9,1163.0,,,
TaH15,C2/m,400.0,109.0,,0.1,97.0,,0.13,1.19,1238.0,,,
TaH15,C2/m,300.0,92.0,,0.1,81.0,,0.13,1.15,1086.0,,,
TbH,Cmcm,100.0,2.9,,0.1,1.8,,0.13,0.5,232.4,,2021.0,https://doi.org/10.1021/acs.jpcc.1c00645
TbH,Cmcm,250.0,7.3,,0.1,5.2,,0.13,0.62,284.2,,,
TbH,P6/mmm,150.0,8.06,,0.1,5.45,,0.13,0.57,405.8,,,
TbH2,P6/mmm,200.0,5.64,,0.1,3.96,,0.13,0.6,238.5,,,
TbH2,P6/mmm,250.0,7.01,,0.1,4.4,,0.13,0.52,479.5,,,
TbH2,C2/m,300.0,2.78,,0.1,1.3,,0.13,0.42,520.8,,,
TbH2,Pm\bar{3}n,100.0,0.74,,0.1,0.21,,0.13,0.34,489.9,,,
TbH2,Pm\bar{3}n,150.0,6.81,,0.1,5.57,,0.13,0.84,125.3,,,
TbH3,Pm\bar{3}n,200.0,6.01,,0.1,5.28,,0.13,1.14,65.9,,,
TbH3,Cmcm,250.0,20.0,,0.1,14.5,,0.13,0.63,718.5,,,
TbH3,Cmcm,300.0,18.7,,0.1,13.1,,0.13,0.6,781.5,,,
TbH3,P321,150.0,39.3,,0.1,30.4,,0.13,0.72,987.2,,,
TbH4,I4/mmm,200.0,41.3,,0.1,31.3,,0.13,0.7,1143.5,,,
TbH4,I4/mmm,250.0,35.9,,0.1,26.3,,0.13,0.65,1188.8,,,
TbH4,I4/mmm,300.0,29.7,,0.1,21.0,,0.13,0.6,1222.1,,,
TbH4,P\bar{1},200.0,79.3,,0.1,67.1,,0.13,0.98,1067.5,,,
TbH5,P\bar{1},250.0,70.1,,0.1,57.9,,0.13,0.89,1129.3,,,
TbH5,P\bar{1},300.0,62.8,,0.1,50.8,,0.13,0.82,1184.2,,,
TbH5,Im\bar{3}m,200.0,148.3,,0.1,132.6,,0.13,1.58,1028.3,,,
TbH6,Im\bar{3}m,250.0,127.9,,0.1,114.6,,0.13,1.55,905.9,,,
TbH6,Im\bar{3}m,300.0,146.6,,0.1,130.1,,0.13,1.48,1094.9,,,
TbH6,C2/c,200.0,171.4,,0.1,163.2,,0.13,3.08,604.4,,,
TbH6,C2/c,230.0,226.3,,0.1,204.7,,0.13,2.08,1191.4,,,
TbH6,C2/c,240.0,224.2,,0.1,202.9,,0.13,1.97,1252.8,,,
TbH9,C2/c,250.0,221.6,,0.1,200.4,,0.13,1.87,1311.7,,,
TbH9,C2/c,260.0,221.1,,0.1,199.8,,0.13,1.8,1360.4,,,
TbH9,C2/c,280.0,217.9,,0.1,196.5,,0.13,1.69,1438.5,,,
TbH9,C2/c,300.0,217.9,,0.1,203.4,,0.13,2.0,1219.9,,,
TbH9,R\bar{3}m,270.0,212.5,,0.1,191.8,,0.13,2.86,77.9,,,
TbH9,R\bar{3}m,290.0,260.4,,0.1,245.2,,0.13,2.34,1255.4,,,
TbH9,R\bar{3}m,310.0,270.9,,0.1,245.4,,0.13,2.13,1395.6,,,
TbH9,R\bar{3}m,330.0,266.5,,0.1,241.4,,0.13,1.98,1487.6,,,
TbH9,R\bar{3}m,350.0,262.5,,0.1,237.5,,0.13,1.85,1571.2,,,
TbH9,Fm\bar{3}m,210.0,229.5,,0.1,220.3,,0.13,4.2,603.6,,,
TbH10,Fm\bar{3}m,230.0,269.1,,0.1,256.1,,0.13,3.06,996.4,,,
TbH10,Fm\bar{3}m,250.0,277.8,,0.1,252.3,,0.13,2.5,1225.1,,,
TbH10,Fm\bar{3}m,270.0,272.7,,0.1,247.9,,0.13,2.25,1341.8,,,
TbH10,Fm\bar{3}m,290.0,267.8,,0.1,243.3,,0.13,2.07,1433.8,,,
TbH10,Fm\bar{3}m,310.0,264.7,,0.1,240.2,,0.13,1.95,1512.1,,,
TbH10,Fm\bar{3}m,330.0,260.5,,0.1,236.1,,0.13,1.84,1579.8,,,
TbH10,Fm\bar{3}m,350.0,255.8,,0.1,231.3,,0.13,1.74,1642.5,,,
TbH10,P4_2/nmc,150.0,170.5,,0.1,158.9,,0.13,1.95,980.2,,,
TbH12,P4_2/nmc,200.0,135.3,,0.1,117.9,,0.13,1.17,1396.8,,,
TbH12,P4_2/nmc,250.0,109.1,,0.1,91.8,,0.13,0.96,1548.9,,,
TbH12,P4_2/nmc,300.0,95.2,,0.1,77.9,,0.13,0.86,1645.3,,,
TbH9,P6_3/mmc,250.0,4.4,,0.1,1.8,,0.13,0.39,1270.1,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
TbH10,Fm\bar{3}m,400.0,8.5,,0.1,6.2,,0.13,0.63,325.6,,,
TcH2,I4/mmm,100.0,5.42,,0.1,3.03,,0.13,0.467,592.0,,2016.0,https://doi.org/10.1039/C6CP05702K
TcH2,I4/mmm,150.0,6.31,,0.1,3.58,,0.13,0.473,651.0,,,
TcH2,I4/mmm,200.0,10.65,,0.1,6.73,,0.13,0.523,736.0,,,
TcH2,Cmcm,300.0,8.61,,0.1,5.05,,0.13,0.486,793.0,,,
TcH3,P4_2/mmc,300.0,9.94,,0.1,6.74,,0.13,0.531,620.0,,,
Te2H5,C2/m,200.0,57.98,,0.1,47.1,,0.13,1.135,790.315,,2016.0,https://doi.org/10.1103/PhysRevLett.116.057002
Te2H5,C2/m,300.0,46.0,,0.1,36.7,,0.13,0.772,1058.281,,,
TeH,P4/nmm,150.0,28.28,,0.1,21.8,,0.13,0.712,781.559,,,
TeH,P4/nmm,200.0,18.71,,0.1,12.85,,0.13,0.579,914.586,,,
TeH,P6_3/mmc,300.0,44.26,,0.1,38.52,,0.13,1.0723,573.634,,,
TeH4,P6/mmm,170.0,104.47,,0.1,95.0,,0.13,1.461,940.249,,,
TeH4,P6/mmm,200.0,99.18,,0.1,89.8,,0.13,1.403,929.11,,,
TeH4,P6/mmm,230.0,91.33,,0.1,82.81,,0.13,1.422,844.188,,,
TeH4,R\bar{3}m,270.0,75.66,,0.1,63.74,,0.13,0.923,1237.535,,,
TeH4,R\bar{3}m,300.0,67.7,,0.1,55.6,,0.13,0.842,1307.098,,,
Th2H7,P4_2/nmc,0.0,0.37,,0.1,0.1,,0.13,0.34,,,2020.0,https://doi.org/10.1016/j.ssc.2020.113820
ThH3,Pm\bar{3}n,0.0,6.1,,0.1,3.88,,0.13,0.52,,,,
ThH2,I4/mmm,0.0,0.015,,0.1,0.001,,0.13,0.27,,,,
ThH3,R\bar{3}m,100.0,0.0,0.0,0.1,0.0,0.0,0.15,0.11,1664.0,,2018.0,https://doi.org/10.1021/acsami.8b17100
Th3H10,Immm,10.0,3.9,3.9,0.1,1.2,1.2,0.15,0.48,379.0,,,
ThH4,I4/mmm,85.0,3.0,3.0,0.1,0.5,0.5,0.15,0.36,1003.0,,,
ThH7,P2_1/c,100.0,64.8,62.0,0.1,45.3,46.0,0.15,0.84,1192.0,,,
ThH10,Fm\bar{3}m,100.0,221.1,241.2,0.1,193.9,220.0,0.15,2.5,1073.0,,,
ThH10,Fm\bar{3}m,200.0,182.6,228.0,0.1,150.5,205.0,0.15,1.35,1627.0,,,
ThH10,Fm\bar{3}m,300.0,155.4,201.0,0.1,121.4,174.0,0.15,1.11,1775.0,,,
Th4H15,I\bar{4}3d,0.0,,,,,,,,,5.8,2021.0,https://doi.org/10.1088/1361-6668/abdcc2
Th4H15,I\bar{4}3d,0.7,,,,,,,,,6.9,,
ThH9,P6_3/mmc,170.0,,,,,,,,,146.0,2020.0,https://doi.org/10.1016/j.mattod.2019.10.005
ThH9,P6_3/mmc,100.0,138.0,,0.1,118.0,,0.15,2.15,728.0,,,
ThH9,P6_3/mmc,150.0,145.0,,0.1,123.0,,0.15,1.73,957.0,,,
ThH10,Fm\bar{3}m,174.0,,,,,,,,,159.0,,
ThH18,Fddd,300.0,,131.0,0.1,,116.0,0.13,1.15,1227.0,,2022.0,https://doi.org/10.1021/jacs.2c05834
ThH18,Fmmm,400.0,,296.0,0.1,,277.0,0.13,3.39,568.0,,,
ThH18,Fmmm,500.0,,306.0,0.1,,284.0,0.13,1.92,1573.0,,,
ThH18,Fmmm,600.0,,321.0,0.1,,299.0,0.13,2.13,1331.0,,,
ThH6,Im\bar{3}m,100.0,129.7,,0.1,,,,1.11,1590.6,,2022.0,https://doi.org/10.1002/pssb.202200452
ThH6,Im\bar{3}m,200.0,139.2,,0.1,,,,1.13,1764.0,,,
ThH9,P63/mmc,200.0,94.2,,0.1,,,,1.0,1344.5,,,
ThH9,P63/mmc,400.0,47.2,,0.1,,,,0.63,1773.4,,,
ThH10,Fd\bar{3}m,200.0,151.8,,0.1,,,,1.34,1457.9,,,
ThH10,Fd\bar{3}m,400.0,80.3,,0.1,,,,0.75,2216.3,,,
TiH,I4/mmm,50.0,5.4,5.0,0.1,4.1,3.9,0.15,1.013,71.0,,2020.0,https://doi.org/10.1103/PhysRevB.101.134108
TiH,I4/mmm,200.0,19.5,18.1,0.1,14.8,13.8,0.15,0.991,264.3,,,
TiH,R\bar{3}m,350.0,22.7,21.8,0.1,14.4,13.9,0.15,0.714,597.3,,,
TiH2,I4/mmm,50.0,0.0,0.0,0.1,0.0,0.0,0.15,0.227,349.4,,,
TiH2,Cmma,250.0,5.8,5.7,0.1,2.4,2.4,0.15,0.509,434.3,,,
Ti2H5,Ibam,50.0,7.1,6.9,0.1,3.5,3.4,0.15,0.564,365.0,,,
Ti2H5,Ibam,250.0,4.7,4.6,0.1,1.9,1.9,0.15,0.504,363.3,,,
Ti5H13,I4/m,150.0,2.1,2.1,0.1,0.5,0.5,0.15,0.406,450.8,,,
Ti5H13,I4/m,300.0,4.0,3.9,0.1,1.4,1.4,0.15,0.47,412.6,,,
Ti5H14,I\bar{4},50.0,5.4,5.3,0.1,2.0,1.9,0.15,0.477,525.6,,,
Ti5H14,I\bar{4},350.0,2.4,2.4,0.1,0.6,0.6,0.15,0.411,479.9,,,
TiH3,Fm\bar{3}m,100.0,7.1,6.9,0.1,3.1,3.1,0.15,0.528,459.4,,,
TiH4,Fddd,350.0,21.2,20.6,0.1,10.7,10.4,0.15,0.574,1034.4,,,
Ti2H13,Immm,350.0,131.2,119.3,0.1,110.4,100.8,0.15,1.423,1101.3,,,
TiH12,P\bar{1},150.0,4.8,4.7,0.1,1.0,1.0,0.15,0.403,1074.8,,,
TiH12,P\bar{1},350.0,18.8,18.4,0.1,8.0,7.8,0.15,0.514,1357.6,,,
TiH14,C2/m,200.0,35.0,33.9,0.1,20.3,19.7,0.15,0.645,1201.7,,,
TiH22,C2/m,250.0,103.1,98.1,0.1,80.7,76.7,0.15,1.057,1296.2,,,
TiH22,C2/m,350.0,93.6,90.7,0.1,67.3,65.0,0.15,0.861,1677.4,,,
TiH14,C2/m,200.0,54.0,,0.1,,,,0.81,1063.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
TiH2,Fm\bar{3}m,0.0,6.7,,0.1,,,,0.84,,,2016.0,https://doi.org/10.1038/srep28102
TiH2,I4/mmm,0.0,0.002,,0.1,,,,0.22,,,,
TiH3,Fm\bar{3}m,200.0,3.5,,0.1,1.8,,0.13,0.44,532.0,,2018.0,https://doi.org/10.1103/PhysRevB.98.024514
TiH3,Fm\bar{3}m,80.0,13.3,,0.1,9.9,,0.13,,,,,
TiH,I4/mmm,200.0,11.8,,0.1,9.7,,0.13,,,,,
TiH2,P4/nmm,200.0,0.1,,0.1,0.0,,0.13,,,,,
TiH6,Immm,200.0,77.8,,0.1,69.0,,0.13,,,,,
TmH6,Im\bar{3}m,50.0,23.0,,0.1,18.0,,0.13,0.72,611.9,,2021.0,https://doi.org/10.1088/0256-307X/38/10/107401
UH10,Fm\bar{3}m,100.0,50.58,,0.1,39.42,,0.13,1.05,679.27,,2019.0,https://doi.org/10.1016/j.physleta.2018.11.048
UH10,Fm\bar{3}m,200.0,21.22,,0.1,12.51,,0.13,0.66,720.5,,,
UH10,Fm\bar{3}m,300.0,11.93,,0.1,5.57,,0.13,0.54,716.58,,,
UH10,Fm\bar{3}m,400.0,9.5,,0.1,3.85,,0.13,0.5,764.61,,,
UH10,Fm\bar{3}m,550.0,15.11,,0.1,6.84,,0.13,0.53,969.5,,,
UH10,Fm\bar{3}m,200.0,40.2,,0.1,31.1,,0.13,0.714,,,2021.0,https://doi.org/10.1021/acsomega.0c05794
UH10,Fm\bar{3}m,300.0,74.9,,0.1,58.3,,0.13,0.722,,,,
UH10,Fm\bar{3}m,400.0,81.1,,0.1,71.2,,0.13,1.124,,,,
UH7,P6_3/mmc,20.0,54.1,,0.1,43.7,,0.15,0.83,873.8,,2018.0,https://doi.org/10.1126/sciadv.aat9776
UH7,P6_3/mmc,0.0,65.8,,0.1,56.7,,0.15,0.95,764.9,,,
UH8,Fm\bar{3}m,50.0,33.3,,0.1,23.4,,0.15,0.73,873.7,,,
UH8,Fm\bar{3}m,0.0,55.2,,0.1,46.2,,0.15,1.13,450.3,,,
UH9,P6_3/mmc,300.0,31.2,,0.1,19.9,,0.15,0.67,933.4,,,
VH2,P\bar{6}m2,0.0,5.4,,0.1,,,,0.6,262.5,,2022.0,https://doi.org/10.1103/PhysRevB.106.014514
VH,R\bar{3}m,200.0,2.24,,0.1,0.96,,0.13,0.396,567.0,,2017.0,https://doi.org/10.1021/acs.inorgchem.7b01686
VH2,Pnma,200.0,6.12,,0.1,3.71,,0.13,0.503,493.0,,,
VH3,Fm\bar{3}m,200.0,4.59,,0.1,2.62,,0.13,0.475,466.0,,,
VH5,P6_3/mmm,200.0,18.5,,0.1,11.8,,0.13,0.53,1210.0,,,
VH5,Cmcm,300.0,25.1,,0.1,18.3,,0.13,0.663,936.0,,,
VH8,C2/m,300.0,71.4,,0.1,62.8,,0.13,1.135,876.0,,,
VH,R\bar{3}m,150.0,6.5,,0.1,4.1,,0.13,0.526,439.0,,2017.0,https://doi.org/10.1039/C7CP03435K
VH,R\bar{3}m,200.0,7.2,,0.1,4.6,,0.13,0.533,465.0,,,
VH,R\bar{3}m,250.0,10.7,,0.1,7.4,,0.13,0.591,490.0,,,
VH3,Fm\bar{3}m,150.0,8.0,,0.1,5.4,,0.13,0.571,409.0,,,
VH3,Fm\bar{3}m,200.0,2.5,,0.1,1.1,,0.13,0.403,567.0,,,
VH3,Fm\bar{3}m,250.0,1.6,,0.1,0.6,,0.13,0.368,621.0,,,
VH5,P6/mmm,125.0,35.4,,0.1,27.8,,0.13,0.739,896.0,,,
VH5,P6/mmm,150.0,30.6,,0.1,22.5,,0.13,0.644,1088.0,,,
VH5,P6/mmm,175.0,26.3,,0.1,18.5,,0.13,0.599,1155.0,,,
VH5,P6/mmm,200.0,24.5,,0.1,16.8,,0.13,0.578,1197.0,,,
VH5,P6/mmm,225.0,23.4,,0.1,15.8,,0.13,0.566,1231.0,,,
VH5,P6/mmm,250.0,22.2,,0.1,14.7,,0.13,0.554,1252.0,,,
VH3,Fm\bar{3}m,150.0,4.07,4.27,0.1,,,,0.445,541.5,,2023.0,https://doi.org/10.1016/j.physb.2022.414603
VH3,Fm\bar{3}m,200.0,2.51,2.43,0.1,,,,0.396,616.0,,,
VH3,Fm\bar{3}m,250.0,1.93,1.35,0.1,,,,0.374,670.5,,,
VH5,P6/mmm,150.0,6.22,6.33,0.1,,,,0.417,1155.0,,,
VH5,P6/mmm,200.0,14.92,15.53,0.1,,,,0.498,1212.0,,,
VH5,P6/mmm,250.0,15.94,16.55,0.1,,,,0.501,1263.0,,,
VH11,Cmma,150.0,123.88,121.61,0.1,,,,2.126,535.0,,,
VH11,Cmma,200.0,122.56,116.0,0.1,,,,1.803,682.0,,,
VH11,Cmma,250.0,90.88,85.83,0.1,,,,1.246,815.0,,,
VH2,Fm\bar{3}m,0.0,0.5,,0.1,,,,,,,2014.0,https://doi.org/10.1063/1.4866179
VH2,Pnma,60.0,4.0,,0.1,,,,,,,,
VH3,Fm\bar{3}m,140.0,11.1,,0.1,8.4,,0.13,,,,2018.0,https://doi.org/10.1103/PhysRevB.98.024514
WH2,P\bar{6}m2,0.0,8.8,,0.1,,,,0.8,180.9,,2022.0,https://doi.org/10.1103/PhysRevB.106.014514
WH,P6_3/mmc,300.0,4.175,,0.1,2.247,,0.13,0.454,517.356,,2018.0,https://doi.org/10.3389/fphy.2018.00101
WH2,Pnma,300.0,1.484,,0.1,0.586,,0.13,0.383,459.848,,,
WH4,P4/nmm,140.0,0.065,,0.1,0.003,,0.13,0.256,859.948,,,
WH5,P6mm,300.0,60.792,,0.1,51.302,,0.13,0.929,982.292,,,
WH6,C2/m,240.0,31.586,,0.1,24.817,,0.13,0.742,792.559,,,
WH11,Cmmm,300.0,116.0,151.0,0.1,106.0,135.0,0.13,1.57,957.0,,2021.0,https://doi.org/10.1039/D0CP06435A
W6H24,Im\bar{3}m,95.0,14.6,,0.1,,,,0.64,541.15,,2021.0,10.1088/0256-307X/38/2/027401
W6H24,Im\bar{3}m,130.0,16.6,,0.1,,,,0.87,485.36,,,
XeH,,100.0,,,,29.0,,0.13,,,,2022.0,10.1088/1361-648X/ac4eaf
YbH9,F\bar{4}3m,250.0,79.6,,0.1,68.5,,0.13,1.02,1112.9,,2020.0,https://doi.org/10.1103/PhysRevB.102.144524
YbH10,Fm\bar{3}m,250.0,102.1,,0.1,89.2,,0.13,1.1,1279.5,,,
YbH6,Im\bar{3}m,70.0,125.0,,0.1,114.0,,0.13,2.22,652.4,,2021.0,https://doi.org/10.1088/0256-307X/38/10/107401
YbH6,Im\bar{3}m,100.0,101.0,,0.1,87.0,,0.13,1.29,959.0,,,
YbH6,Im\bar{3}m,200.0,85.0,,0.1,72.0,,0.13,1.0,1146.5,,,
YbH6,Im\bar{3}m,300.0,80.0,,0.1,69.0,,0.13,0.96,1186.9,,,
YH10,Im\bar{3}m,250.0,265.0,326.0,0.1,244.0,305.0,0.13,2.58,1282.0,,2017.0,https://doi.org/10.1073/pnas.1704505114
YH10,Im\bar{3}m,300.0,255.0,308.0,0.1,233.0,286.0,0.13,2.06,1511.0,,,
YH15,P\bar{6}2m,220.0,,208.0,0.1,,,,1.7,1254.0,,2022.0,https://doi.org/10.1007/s11467-022-1182-1
YH15,P\bar{6}2m,250.0,,202.0,0.1,,,,1.55,1357.0,,,
YH15,P\bar{6}2m,300.0,,196.0,0.1,,,,1.42,1469.0,,,
YH18,Fddd,500.0,,183.0,0.1,,165.0,0.13,1.5,1082.0,,2022.0,https://doi.org/10.1021/jacs.2c05834
YH18,Fddd,600.0,,176.0,0.1,,158.0,0.13,1.28,1467.0,,,
YH18,Fddd,700.0,,162.0,0.1,,140.0,0.13,1.1,1704.0,,,
YH3,P21/m,120.0,19.0,,0.1,,,,0.676,601.31,,2017.0,https://doi.org/10.1088/1361-648X/aa787d
YH3,P21/m,200.0,9.0,,0.1,,,,0.534,569.413,,,
YH3,P63/mmc,120.0,6.0,,0.1,,,,0.417,1162.113,,,
YH3,P63/mmc,200.0,0.0,,0.1,,,,0.232,658.749,,,
YH3,I4/mmm,200.0,0.0,,0.1,,,,0.27,579.837,,,
YH4,I4/mmm,120.0,94.0,,0.1,,,,0.98,1388.606,,,
YH4,I4/mmm,200.0,55.0,,0.1,,,,0.764,1289.016,,,
YH4,I4/mmm,120.0,95.0,,0.1,84.0,,0.13,1.1,,,2015.0,https://doi.org/10.1038/srep09948
YH6,Im\bar{3}m,120.0,264.0,,0.1,251.0,,0.13,2.93,,,,
YH4,I4/mmm,155.0,,,,,,,,,88.0,2021.0,https://doi.org/10.1103/PhysRevB.104.174509
YH4,I4/mmm,160.0,,,,,,,,,78.0,,
YH4,I4/mmm,166.0,,,,,,,,,79.0,,
YH4,I4/mmm,179.0,,,,,,,,,77.0,,
YH4,I4/mmm,143.0,,,,,,,,,76.0,,
YH6,Im\bar{3}m,170.0,,,,,,,,,216.0,2021.0,https://doi.org/10.1002/adma.202006832
YH6,Im\bar{3}m,175.0,,,,,,,,,215.0,,
YH6,Im\bar{3}m,185.0,,,,,,,,,214.0,,
YH6,Im\bar{3}m,200.0,,,,,,,,,211.0,,
YH6,Im\bar{3}m,165.0,198.0,247.0,0.1,168.0,236.0,0.15,1.714,1333.0,,,
YH4,I4/mmm,165.0,94.0,115.0,0.1,74.0,90.0,0.15,1.1,1082.0,,,
YH7,Imm2,165.0,43.0,46.0,0.1,32.0,36.0,0.15,0.89,695.0,,,
YH4,I4/mmm,167.0,,,,,,,,,82.0,2022.0,https://doi.org/10.1088/1674-1056/ac872e
YH6,Im\bar{3}m,165.0,,,,,,,,,218.0,,
YH7,Imm2,162.0,,,,,,,,,29.0,,
YH9,P6_3/mmc,300.0,,,,,,,,,230.0,,
YH4,I4/mmm,200.0,87.0,,0.1,,,,0.98,1258.0,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.054806
YH6,Pm\bar{3}m,200.0,104.0,,0.1,,,,2.69,611.0,,,
YH6,Im\bar{3}m,200.0,185.0,,0.1,,,,1.92,1323.0,,,
YH6,Im\bar{3}m,201.0,,,,,,,,,211.0,2021.0,https://doi.org/10.1038/s41467-021-25372-2
YH6,Im\bar{3}m,183.0,,,,,,,,,220.0,,
YH9,P6_3/mmc,237.0,,,,,,,,,237.0,,
YH9,P6_3/mmc,201.0,,,,,,,,,243.0,,
YH6,Im\bar{3}m,120.0,,247.0,0.1,,232.0,0.13,2.77,866.0,,2023.0,https://doi.org/10.1103/PhysRevB.108.174507
YH6,Im\bar{3}m,130.0,,243.0,0.1,,228.0,0.13,2.48,1002.0,,,
YH6,Im\bar{3}m,140.0,,240.0,0.1,,225.0,0.13,2.29,1075.0,,,
YH6,Im\bar{3}m,150.0,,237.0,0.1,,222.0,0.13,2.15,1132.0,,,
YH6,Im\bar{3}m,200.0,,224.0,0.1,,206.0,0.13,1.75,1308.0,,,
YH6,Im\bar{3}m,240.0,,217.0,0.1,,199.0,0.13,1.61,1387.0,,,
YH9,Cmcm,100.0,,81.0,0.1,,71.0,0.13,1.42,557.0,,,
YH9,Cmcm,130.0,,122.0,0.1,,108.0,0.13,1.44,873.0,,,
YH9,Cmcm,140.0,,167.0,0.1,,152.0,0.13,1.66,895.0,,,
YH9,Cmcm,150.0,,253.0,0.1,,235.0,0.13,3.35,577.0,,,
YH9,Pnma,200.0,,243.0,0.1,,227.0,0.13,2.09,1176.0,,,
YH9,P6_3/mmc,250.0,,266.0,0.1,,250.0,0.13,5.61,243.0,,,
YH9,P6_3/mmc,300.0,,252.0,0.1,,234.0,0.13,2.06,1255.0,,,
YH9,F\bar{4}3m,300.0,255.0,293.0,,220.0,261.0,,2.58,,,2021.0,https://doi.org/10.1103/PhysRevB.104.054501
YH18,P\bar{1},500.0,212.0,246.0,,179.0,213.0,,1.99,,,,
YH20,P\bar{1},500.0,205.0,244.0,,176.0,212.0,,2.21,,,,
Zr4H15,I\bar{4}3d,40.0,0.8,,0.1,0.2,,0.13,0.33,792.0,,2020.0,https://doi.org/10.1021/acs.jpclett.9b03632
ZrH3,Pm\bar{3}n,10.0,16.6,,0.1,12.5,,0.13,0.68,518.0,,,
ZrH3,Pm\bar{3}n,20.0,13.8,,0.1,9.8,,0.13,0.61,571.0,,,
ZrH3,Pm\bar{3}n,40.0,12.4,,0.1,8.4,,0.13,0.57,646.0,,,
Zr4H15,I\bar{4}3d,40.0,,,,,,,,,4.0,,
ZrH3,Pm\bar{3}n,40.0,,,,,,,,,6.4,,
ZrH,Cmcm,120.0,10.6,,0.1,,,,0.71,295.6,,2017.0,https://doi.org/10.1039/C6CP08036G
ZrH16,P2_1/c,200.0,88.0,,0.1,,,,1.19,852.0,,2020.0,https://doi.org/10.1016/j.cossms.2020.100808
ZrH3,P6_3/mmc,0.0,11.7,,0.1,,,,0.58,,,2017.0,https://doi.org/10.1016/j.commatsci.2017.03.021
ZrH3,R\bar{3}c,260.0,,,,,8.0,0.13,0.54,702.0,,2018.0,https://doi.org/10.1103/PhysRevB.98.134103
ZrH4,Fddd,140.0,,,,,78.0,0.13,1.08,883.0,,,
ZrH4,I4/mmm,230.0,,,,,47.0,0.13,0.89,836.0,,,
ZrH6,Cmc2_1,160.0,,,,,55.0,0.13,0.89,1129.0,,,
ZrH6,Cmc2_1,215.0,,,,,70.0,0.13,0.92,958.0,,,
ZrH6,P2_1/c,295.0,,,,,153.0,0.13,1.68,914.0,,,
ZrH6,I4/mmm,295.0,,,,,114.0,0.13,1.2,1119.0,,,
ZrH6,I4/mmm,340.0,,,,,107.0,0.13,1.12,1189.0,,,
ZrH4,I4/mmm,150.0,58.9,77.1,0.1,52.4,66.1,0.13,1.24,633.9,,2021.0,https://doi.org/10.1002/chem.202102679
ZrH4,I4/mmm,230.0,48.0,55.7,0.1,39.7,45.6,0.13,0.86,892.8,,,
ZrH6,Cmc2_1,220.0,,,,,,,,,71.0,2022.0,https://doi.org/10.1016/j.scib.2022.03.001
ZrH10,P6_3/mmc,250.0,167.0,198.0,0.1,151.0,185.0,0.13,1.77,1068.8,,2020.0,https://doi.org/10.1103/PhysRevLett.125.217001
ZrH10,P6_3/mmc,300.0,162.0,191.0,0.1,145.0,177.0,0.13,1.59,1162.6,,,
ZrH12,Pm\bar{3},350.0,254.0,368.0,0.1,229.0,348.0,0.13,5.02,582.9,,2024.0,https://doi.org/10.1002/advs.202405561
ZrH12,Pm\bar{3},400.0,276.0,360.0,0.1,252.0,335.0,0.13,3.57,908.9,,,
ZrH13,Pm\bar{3},400.0,167.0,204.0,0.1,151.0,186.0,0.13,1.84,1017.4,,,
ZrH2,I4/mmm,0.0,0.0,,0.1,0.0,,0.13,0.207,216.4,,2024.0,https://doi.org/10.1016/j.mtcomm.2024.109516
ZrH2,I4/mmm,100.0,0.0,,0.1,0.0,,0.13,0.162,400.67,,,
ZrH2,P4/nmm,160.0,6.15,,0.1,4.3,,0.13,0.593,278.13,,,
ZrH2,P4/nmm,200.0,9.17,,0.1,7.45,,0.13,0.813,189.43,,,
ZrH2,P\bar{3}m1,260.0,15.97,,0.1,14.26,,0.13,1.261,168.1,,,
ZrH2,P\bar{3}m1,300.0,18.21,,0.1,16.21,,0.13,1.229,197.49,,,
ZrH2,P\bar{3}m1,360.0,19.08,,0.1,16.49,,0.13,1.034,260.67,,,
ZrH2,P\bar{3}m1,400.0,17.26,,0.1,15.19,,0.13,1.137,206.57,,,
ZrH2,R\bar{3}m,460.0,24.59,,0.1,21.94,,0.13,1.25,261.43,,,
ZrH2,R\bar{3}m,500.0,30.03,,0.1,26.68,,0.13,1.214,330.81,,,
H2Cl0.5Br0.5,P4mm,170.0,95.1,,0.1,,,,1.93,976.8,,2017.0,https://doi.org/10.1103/PhysRevB.96.064517
LaBeH8,Fm\bar{3}m,100.0,166.0,192.0,0.1,,,,3.29,604.51,,2022.0,https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.128.047001
LaBeH8,Fm\bar{3}m,50.0,167.0,191.0,0.1,,,,2.19,897.63,,,
LaBeH8,Fm\bar{3}m,20.0,161.0,183.0,0.1,,,,1.75,1089.97,,,
CaBeH8,Fm\bar{3}m,210.0,254.0,302.0,0.1,,,,3.91,798.06,,,
YBeH8,Fm\bar{3}m,100.0,215.0,249.0,0.1,,,,3.05,855.7,,,
CaBH8,Fm\bar{3}m,100.0,212.0,238.0,0.1,,,,3.44,767.67,,,
SrBH8,Fm\bar{3}m,150.0,163.0,200.0,0.1,,,,1.79,1039.12,,,
LaBH8,Fm\bar{3}m,70.0,138.0,150.0,0.1,,,,1.75,911.39,,,
LaAlH8,Fm\bar{3}m,100.0,130.0,144.0,0.1,,,,1.81,839.68,,,
LaSiH8,Fm\bar{3}m,100.0,137.0,150.0,0.1,,,,2.41,659.62,,,
LaSH8,Fm\bar{3}m,200.0,169.0,195.0,0.1,,,,2.37,827.19,,,
LaPH8,Fm\bar{3}m,200.0,137.0,151.0,0.1,,,,1.41,1090.43,,,
LaBeH8,Fm\bar{3}m,80.0,,,,,,,,,110.0,2023.0,https://journals.aps.org/prl/abstract/10.1103/PhysRevLett.130.266001
LaBeH8,Fm\bar{3}m,100.0,,,,,,,,,104.0,,
LaBeH8,Fm\bar{3}m,120.0,,,,,,,,,100.0,,
LaBeH8,Fm\bar{3}m,130.0,,,,,,,,,93.0,,
LaYH20,R\bar{3}m,180.0,266.0,300.0,0.1,232.0,281.0,0.15,3.87,868.0,,2021.0,http://dx.doi.org/10.1016/j.mattod.2021.03.025
LaYH12,Pm\bar{3}m,180.0,203.0,241.0,0.1,176.0,223.0,0.15,2.82,847.0,,,
La2YH18,cubic,180.0,229.0,270.0,0.1,197.0,248.0,0.15,2.74,964.0,,,
La4YH30,cubic,180.0,237.0,265.0,0.1,206.0,245.0,0.15,2.68,1046.0,,,
La3YH10,Fm\bar{3}m,157.0,,,,,,,,,243.0,,
La3YH10,Fm\bar{3}m,167.0,,,,,,,,,244.3,,
La3YH10,Fm\bar{3}m,181.0,,,,,,,,,244.7,,
La3YH10,Fm\bar{3}m,196.0,,,,,,,,,242.5,,
La4YH10,Fm\bar{3}m,183.0,,,,,,,,,250.0,,
La4YH10,Fm\bar{3}m,188.0,,,,,,,,,247.0,,
La4YH10,Fm\bar{3}m,196.0,,,,,,,,,244.5,,
LaCeH18,hcp,120.0,159.0,187.0,0.1,146.0,172.0,0.15,3.16,582.0,,2023.0,http://dx.doi.org/10.1038/s41467-023-38254-6
La3CeH36,hcp,120.0,131.0,150.0,0.1,117.0,136.0,0.15,2.16,684.0,,,
Li2MgH16,Fd\bar{3}m,300.0,,351.0,0.1,,,,3.35,,,2019.0,http://dx.doi.org/10.1103/PhysRevLett.123.097001
Li2MgH16,Fd\bar{3}m,250.0,,473.0,0.1,,430.0,0.16,,,,,
LiMgH16,P\bar{1},300.0,,178.0,0.1,,160.0,0.13,1.63,,,,
Li2MgH16,P\bar{3}m1,300.0,,201.0,0.1,,180.0,0.13,1.25,,,,
Li3MgH16,C2,300.0,,212.0,0.1,,197.0,0.13,2.78,,,,
ThBeH6,P6_3/mmc,60.0,,48.0,0.1,,43.0,0.13,1.32,428.2,,2022.0,http://dx.doi.org/10.1016/j.fmre.2022.11.010
ThBeH6,P6_3/mmc,100.0,,23.0,0.1,,16.0,0.13,0.58,1056.7,,,
ThBeH6,R\bar{3}m,70.0,,48.0,0.1,,41.0,0.13,1.06,549.9,,,
ThBeH6,R\bar{3}m,100.0,,31.0,0.1,,23.0,0.13,0.66,965.1,,,
ThBH8,Fm\bar{3}m,200.0,,155.0,0.1,,146.0,0.13,2.4,759.8,,,
CeBH8,Fm\bar{3}m,110.0,,100.0,0.1,,91.0,0.13,1.67,561.9,,,
ThBeH8,Fm\bar{3}m,7.0,,92.0,0.1,,84.0,0.13,2.04,347.0,,,
ThBeH8,Fm\bar{3}m,50.0,,45.0,0.1,,36.0,0.13,0.73,1054.0,,,
ThBeH8,Fm\bar{3}m,100.0,,23.0,0.1,,16.0,0.13,0.55,1302.2,,,
CeBeH8,Fm\bar{3}m,13.0,,31.0,0.1,,26.0,0.13,1.14,278.6,,,
CeBeH8,Fm\bar{3}m,50.0,,10.0,0.1,,5.0,0.13,0.48,923.5,,,
CeBeH8,Fm\bar{3}m,100.0,,6.0,0.1,,3.0,0.13,0.41,1213.8,,,
CeBeH8,Fm\bar{3}m,30.0,158.0,201.0,0.1,145.0,189.0,0.13,3.47,565.0,,2022.0,https://iopscience.iop.org/article/10.1088/1361-648X/ac9bba/meta
PrBeH8,Fm\bar{3}m,30.0,11.0,11.0,0.1,8.0,8.0,0.13,0.63,496.0,,,
ThBeH8,Fm\bar{3}m,10.0,74.0,98.0,0.1,65.0,90.0,0.13,1.82,474.0,,,
AcBH8,Fm\bar{3}m,50.0,114.0,127.0,0.1,103.0,115.0,0.13,1.57,854.0,,,
AcAlH8,Fm\bar{3}m,20.0,85.0,100.0,0.1,78.0,93.0,0.13,1.94,528.0,,,
AcSiH8,Fm\bar{3}m,60.0,163.0,182.0,0.1,150.0,171.0,0.13,3.49,496.0,,,
AcGeH8,Fm\bar{3}m,100.0,182.0,201.0,0.1,168.0,190.0,0.13,2.66,817.0,,,
SrPH8,Fm\bar{3}m,60.0,158.0,176.0,0.1,145.0,166.0,0.13,2.69,714.0,,,
BaPH8,Fm\bar{3}m,100.0,137.0,154.0,0.1,123.0,142.0,0.13,1.57,1002.0,,,
ThBeH7,P6_3/mmc,20.0,63.0,70.0,0.1,54.0,61.0,0.13,1.05,752.0,,,
LaBH7,P\bar{3}m1,110.0,93.0,,0.1,85.0,,0.13,1.46,837.0,,2021.0,http://dx.doi.org/10.1103/PhysRevB.104.134501
LaBH8,Fm\bar{3}m,200.0,58.0,,0.1,45.0,,0.13,0.72,1557.0,,,
LaBH8,Fm\bar{3}m,100.0,96.0,,0.1,84.0,,0.13,1.11,1189.0,,,
LaBH8,Fm\bar{3}m,55.0,139.0,,0.1,127.0,,0.13,1.97,807.0,,,
LaBH8,Fm\bar{3}m,50.0,138.0,,0.1,126.0,,0.13,2.29,692.0,,,
LaBH8,Fm\bar{3}m,50.0,,,,122.0,,0.09,1.54,823.9,,2021.0,http://dx.doi.org/10.1103/PhysRevB.104.L020511
LaBH8,Fm\bar{3}m,75.0,,,,96.0,,0.09,1.06,1056.0,,,
LaBH8,Fm\bar{3}m,100.0,,,,32.0,,0.09,0.64,1021.2,,,
BaSiH8,Fm\bar{3}m,3.0,,127.0,0.1,,,,,,,2022.0,http://dx.doi.org/10.1038/s41524-022-00801-y
SrSiH8,Fm\bar{3}m,27.0,,71.0,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,12.0,,146.0,0.1,,,,2.99,381.1,,2021.0,http://dx.doi.org/10.1103/PhysRevB.104.L100504
KB2H8,Fm\bar{3}m,14.0,,139.0,0.1,,,,2.35,497.5,,,
KB2H8,Fm\bar{3}m,16.0,,132.0,0.1,,,,2.04,568.4,,,
KB2H8,Fm\bar{3}m,18.0,,127.0,0.1,,,,1.84,620.6,,,
KB2H8,Fm\bar{3}m,20.0,,124.0,0.1,,,,1.69,665.7,,,
KB2H8,I4_1/a,25.0,,100.6,0.1,,,,1.613,705.02,,2022.0,http://doi.org/10.1103/PhysRevB.105.224107
RbB2H8,I4_1/a,15.0,,100.91,0.1,,,,2.21,509.56,,,
RbB2H8,I4_1/a,25.0,,104.79,0.1,,,,1.55,770.02,,,
RbB2H8,I4_1/a,50.0,,75.42,0.1,,,,1.051,1006.0,,,
RbB2H8,I4_1/a,100.0,,62.57,0.1,,,,0.865,1146.28,,,
CsB2H8,I4_1/a,15.0,,67.29,0.1,,,,2.138,350.78,,,
CsB2H8,I4_1/a,25.0,,106.03,0.1,,,,1.836,647.02,,,
CsB2H8,I4_1/a,50.0,,68.66,0.1,,,,1.088,871.38,,,
CsB2H8,I4_1/a,100.0,,62.14,0.1,,,,0.922,1017.65,,,
MgC2H8,Fm\bar{3}m,20.0,13.4,,,,,,,,,2022.0,http://dx.doi.org/10.1103/PhysRevB.105.104511
MgC2H8,Fm\bar{3}m,40.0,55.0,,,,,,,,,,
AlC2H8,Fm\bar{3}m,80.0,67.0,,,,,,,,,,
BeN2H8,Fm\bar{3}m,10.0,17.056,,0.1,,,,1.028,234.814,,2022.0,http://dx.doi.org/10.1063/5.0127365
BeN2H8,Fm\bar{3}m,20.0,29.899,,0.1,,,,1.278,309.878,,,
GaN2H8,Fm\bar{3}m,20.0,50.576,,0.1,,,,1.083,624.931,,,
GaN2H8,Fm\bar{3}m,30.0,61.526,,0.1,,,,1.092,777.415,,,
GaN2H8,Fm\bar{3}m,40.0,76.312,,0.1,,,,1.208,990.14,,,
GaN2H8,Fm\bar{3}m,50.0,104.398,,0.1,,,,1.426,1154.924,,,
CdN2H8,Fm\bar{3}m,0.0,0.2,,0.1,,,,0.356,99.676,,,
CdN2H8,Fm\bar{3}m,10.0,0.948,,0.1,,,,0.392,255.922,,,
CdN2H8,Fm\bar{3}m,20.0,3.035,,0.1,,,,0.429,493.908,,,
CdN2H8,Fm\bar{3}m,30.0,3.948,,0.1,,,,0.422,701.547,,,
CdN2H8,Fm\bar{3}m,40.0,6.369,,0.1,,,,0.444,882.102,,,
CdN2H8,Fm\bar{3}m,50.0,9.209,,0.1,,,,0.486,852.269,,,
MgN2H8,Fm\bar{3}m,10.0,5.003,,0.1,,,,0.51,257.617,,,
MgN2H8,Fm\bar{3}m,20.0,16.999,,0.1,,,,0.73,644.364,,,
MgN2H8,Fm\bar{3}m,30.0,105.095,,0.1,,,,1.858,738.873,,,
InN2H8,Fm\bar{3}m,20.0,22.351,,0.1,,,,1.156,254.904,,,
InN2H8,Fm\bar{3}m,30.0,41.368,,0.1,,,,1.052,543.742,,,
InN2H8,Fm\bar{3}m,40.0,62.672,,0.1,,,,1.141,746.717,,,
InN2H8,Fm\bar{3}m,50.0,76.987,,0.1,,,,1.24,863.852,,,
HgN2H8,Fm\bar{3}m,0.0,0.01,,0.1,,,,0.228,88.095,,,
HgN2H8,Fm\bar{3}m,10.0,0.12,,0.1,,,,0.302,235.131,,,
HgN2H8,Fm\bar{3}m,20.0,1.083,,0.1,,,,0.375,380.854,,,
HgN2H8,Fm\bar{3}m,30.0,2.736,,0.1,,,,0.409,575.574,,,
HgN2H8,Fm\bar{3}m,40.0,3.911,,0.1,,,,0.417,738.246,,,
HgN2H8,Fm\bar{3}m,50.0,12.488,,0.1,,,,0.524,860.941,,,
BN2H8,Fm\bar{3}m,30.0,30.431,,0.1,,,,0.937,484.937,,,
BN2H8,Fm\bar{3}m,40.0,56.661,,0.1,,,,1.278,631.454,,,
BN2H8,Fm\bar{3}m,50.0,56.803,,0.1,,,,1.37,695.342,,,
TlN2H8,Fm\bar{3}m,20.0,27.461,,0.1,,,,0.969,362.077,,,
TlN2H8,Fm\bar{3}m,30.0,57.759,,0.1,,,,1.118,622.371,,,
TlN2H8,Fm\bar{3}m,40.0,59.203,,0.1,,,,1.195,771.721,,,
TlN2H8,Fm\bar{3}m,50.0,69.134,,0.1,,,,1.224,590.933,,,
CuN2H8,Fm\bar{3}m,40.0,76.652,,0.1,,,,2.487,466.699,,,
CuN2H8,Fm\bar{3}m,50.0,36.062,,0.1,,,,3.704,184.458,,,
AlN2H8,Fm\bar{3}m,30.0,72.037,,0.1,,,,1.545,614.9,,,
AlN2H8,Fm\bar{3}m,40.0,118.399,,0.1,,,,2.35,743.954,,,
ZnN2H8,Fm\bar{3}m,0.0,0.326,,0.1,,,,0.366,134.493,,,
ZnN2H8,Fm\bar{3}m,10.0,3.043,,0.1,,,,0.455,373.483,,,
ZnN2H8,Fm\bar{3}m,20.0,6.717,,0.1,,,,0.489,604.051,,,
ZnN2H8,Fm\bar{3}m,30.0,10.126,,0.1,,,,0.506,795.491,,,
ZnN2H8,Fm\bar{3}m,40.0,28.484,,0.1,,,,0.674,899.933,,,
ZnN2H8,Fm\bar{3}m,50.0,37.89,,0.1,,,,0.698,1097.5,,,
AgN2H8,Fm\bar{3}m,40.0,51.591,,0.1,,,,1.436,472.332,,,
AgN2H8,Fm\bar{3}m,50.0,54.92,,0.1,,,,2.87,311.337,,,
Lu2H2N,P\bar{3}m1,0.0,0.2,,0.1,0.04,,0.13,0.31,343.0,,2023.0,http://dx.doi.org/10.1063/5.0151844
Lu2H5N,R\bar{3}m,50.0,27.0,,0.1,22.0,,0.13,0.82,544.0,,,
LuH2.985N0.015,Fm\bar{3}m,25.0,20.0,,0.1,17.0,,0.13,0.95,299.0,,,
LuH2.985N0.015,Fm\bar{3}m,50.0,5.0,,0.1,3.0,,0.13,0.48,512.0,,,
LuH2.97N0.03,Fm\bar{3}m,30.0,22.0,,0.1,19.0,,0.13,1.25,212.0,,,
LuH2.97N0.03,Fm\bar{3}m,50.0,7.0,,0.1,5.0,,0.13,0.56,414.0,,,
LuH2.955N0.045,Fm\bar{3}m,50.0,14.0,,0.1,12.0,,0.13,0.85,253.0,,,
LuH2.94N0.06,Fm\bar{3}m,70.0,11.0,,0.1,9.0,,0.13,0.97,139.0,,,
CSH7,I\bar{4}3m,100.0,126.0,181.0,0.1,114.0,173.0,0.13,3.64,395.0,,2020.0,http://dx.doi.org/10.1103/PhysRevB.101.174102
CSH7,I\bar{4}3m,120.0,156.0,172.0,0.1,142.0,163.0,0.13,1.84,980.0,,,
CSH7,I\bar{4}3m,150.0,123.0,132.0,0.1,108.0,120.0,0.13,1.14,1364.0,,,
CS2H17,P1,100.0,115.0,129.0,0.1,104.0,117.0,0.13,1.58,833.0,,,
CS2H18,P1,100.0,18.0,17.0,0.1,14.0,13.0,0.13,0.72,459.0,,,
CS3H20,P1,100.0,55.0,58.0,0.1,45.0,49.0,0.13,0.88,921.0,,,
CS3H33,P1,100.0,111.0,134.0,0.1,101.0,125.0,0.13,2.35,529.0,,,
C2S2H17,P1,100.0,80.0,88.0,0.1,72.0,80.0,0.13,1.83,486.0,,,
H6SCl,Pm\bar{3}m,90.0,155.414,,0.1,147.222,,0.13,2.69,667.797,,2022.0,http://doi.org/10.1103/PhysRevB.105.L180508
H6SCl,Pm\bar{3}m,100.0,147.47,,0.1,144.672,,0.13,2.412,687.732,,,
H6SCl,Pm\bar{3}m,130.0,139.908,,0.1,134.997,,0.13,1.278,1307.633,,,
H6SCl,Pm\bar{3}m,150.0,122.854,,0.1,117.3,,0.13,1.042,1544.705,,,
H6SCl,R3,200.0,83.411,,0.1,78.073,,0.13,0.812,1838.464,,,
H6SBr,Pm\bar{3}m,120.0,125.129,,0.1,113.535,,0.13,1.221,809.444,,,
H6SBr,Pm\bar{3}m,140.0,136.358,,0.1,121.184,,0.13,1.429,1080.023,,,
H6SBr,Pm\bar{3}m,160.0,110.14,,0.1,94.655,,0.13,1.062,1320.966,,,
H6SBr,Pm\bar{3}m,200.0,62.667,,0.1,48.313,,0.13,0.709,1667.056,,,
CSH7,Cm,100.0,98.0,108.0,0.1,86.0,97.0,0.13,1.2,1091.0,,2020.0,http://doi.org/10.1103/PhysRevB.101.134504
CSH7,R3m,150.0,152.0,194.0,0.1,143.0,181.0,0.13,2.47,925.0,,,
CSH7,R3m,200.0,137.0,158.0,0.1,128.0,144.0,0.13,1.35,1379.0,,,
CSH7,Pmna,150.0,122.0,170.0,0.1,116.0,157.0,0.13,3.06,672.0,,,
CSH7,Pmna,200.0,123.0,138.0,0.1,107.0,120.0,0.13,1.06,1622.0,,,
CS2H10,Cmc2_1,150.0,141.0,155.0,0.1,128.0,142.0,0.13,2.01,799.0,,2021.0,http://doi.org/10.1039/D1CP03270D
CS2H10,P3m1,50.0,86.0,95.0,0.1,77.0,85.0,0.13,1.51,651.0,,,
CS2H10,P3m1,100.0,90.0,95.0,0.1,79.0,84.0,0.13,1.21,916.0,,,
CS2H10,P3m1,100.0,31.0,30.0,0.1,22.0,22.0,0.13,0.63,1113.0,,,
CS2H10,Pm,200.0,47.0,50.0,0.1,36.0,39.0,0.13,0.69,1386.0,,,
CSH7,I\bar{4}3m,100.0,126.0,181.0,0.1,114.0,173.0,0.13,3.64,395.0,,,
CSH7,R3m,150.0,152.0,194.0,0.1,143.0,181.0,0.13,2.47,925.0,,,
C2S2H4,P2_1/m,300.0,16.475,,0.1,,,,0.5504,,,2022.0,http://doi.org/10.1103/PhysRevB.105.L020510
C2S3H4,,300.0,47.439,,0.1,,,,0.8646,,,,
CSH3,R\bar{3}m,100.0,36.0,,0.1,33.0,,0.13,1.81,224.4,,2022.0,http://dx.doi.org/10.1103/PhysRevB.105.094108
CSH3,R\bar{3}m,150.0,4.0,,0.1,2.0,,0.13,0.47,389.1,,,
CSH3,Pbcm,250.0,98.0,,0.1,87.0,,0.13,1.31,887.0,,,
CSH3,Pmmn,250.0,63.0,,0.1,53.0,,0.13,0.93,940.4,,,
CS3H12,Amm2,270.0,76.0,80.0,0.1,63.0,67.0,0.13,0.85,1370.0,,2022.0,http://dx.doi.org/10.1038/s41524-022-00769-9
CSH7,R3m,270.0,147.0,156.0,0.1,129.0,140.0,0.13,1.1,1703.0,,,
CS3H13,Cm,270.0,128.0,142.0,0.1,110.0,121.0,0.13,1.01,1704.0,,,
CS3H13,R3m,270.0,96.0,111.0,0.1,83.0,98.0,0.13,1.02,1250.0,,,
CS7H25,Cm,270.0,104.0,115.0,0.1,88.0,100.0,0.13,0.94,1551.0,,,
CSH46,P1,300.0,,93.0,0.1,,80.0,0.13,0.97,1239.0,,2022.0,http://dx.doi.org/10.1103/PhysRevB.105.134501
CSH48,P1,300.0,,156.0,0.1,,142.0,0.13,1.56,1071.0,,,
CSH22,P1,300.0,,78.0,0.1,,68.0,0.13,0.99,1045.0,,,
C3SH35,P1,300.0,,156.0,0.1,,143.0,0.13,2.47,558.0,,,
CSH24,P1,300.0,,138.0,0.1,,125.0,0.13,2.09,595.0,,,
CSH44,P1,300.0,,113.0,0.1,,100.0,0.13,1.5,791.0,,,
H3S0.9375C0.0625,Pm\bar{3}m,260.0,,190.0,0.1,,168.0,0.13,1.74,900.0,,2022.0,https://doi.org/10.1103/PhysRevB.105.134501
H3S0.9375C0.0625,Pm\bar{3}m,300.0,,168.0,0.1,,151.0,0.13,1.3,1353.0,,,
H3S0.917C0.083,C2/m,230.0,,216.0,0.1,,200.0,0.13,1.8,1176.0,,,
H3S0.917C0.083,C2/m,300.0,,189.0,0.1,,172.0,0.13,1.47,1338.0,,,
H3S0.9C0.1,C2/m,180.0,,201.0,0.1,,187.0,0.13,1.84,1104.0,,,
H3S0.9C0.1,C2/m,300.0,,169.0,0.1,,153.0,0.13,1.29,1429.0,,,
PSH6,Pm\bar{3}m,130.0,146.53,,0.1,139.92,,0.13,3.03,469.23,,2023.0,http://dx.doi.org/10.1007/s11467-022-1227-5
PSH6,Pm\bar{3}m,140.0,137.57,,0.1,132.93,,0.13,2.8,478.42,,,
PSH6,Pm\bar{3}m,150.0,136.88,,0.1,130.9,,0.13,2.8,494.7,,,
PSH6,Pm\bar{3}m,160.0,134.44,,0.1,128.97,,0.13,2.71,575.11,,,
PSH6,Pm\bar{3}m,170.0,133.76,,0.1,127.96,,0.13,2.67,584.79,,,
PSH6,Pm\bar{3}m,180.0,132.12,,0.1,126.3,,0.13,2.55,633.72,,,
PSH6,Pm\bar{3}m,190.0,124.59,,0.1,113.15,,0.13,2.08,758.97,,,
PSH6,Pm\bar{3}m,200.0,112.13,,0.1,102.44,,0.13,1.8,787.7,,,
Y3LuH24,Fm\bar{3}m,120.0,218.0,283.0,0.1,199.0,269.0,0.13,3.75,696.0,,2022.0,http://dx.doi.org/10.34133/2022/9784309
Y2LuH18,P\bar{3}m1,100.0,201.0,240.0,0.1,184.0,224.0,0.13,3.21,747.0,,,
YLuH12,Pm\bar{3}m,140.0,208.0,275.0,0.1,190.0,256.0,0.13,3.17,771.0,,,
YLu2H18,P\bar{3}m1,100.0,197.0,242.0,0.1,180.0,226.0,0.13,3.24,723.0,,,
YLu3H24,Fm\bar{3}m,110.0,202.0,288.0,0.1,183.0,274.0,0.13,4.78,495.0,,,
Y3YbH24,Fm\bar{3}m,100.0,138.0,222.0,0.1,124.0,209.0,0.13,4.78,331.0,,,
Y2YbH18,P\bar{3}m1,100.0,165.0,221.0,0.1,151.0,205.0,0.13,3.24,595.0,,,
YYbH12,Pm\bar{3}m,100.0,147.0,178.0,0.1,134.0,166.0,0.13,2.22,761.0,,,
YYb2H18,P\bar{3}m1,110.0,144.0,172.0,0.1,131.0,160.0,0.13,1.76,946.0,,,
YYb3H24,Fm\bar{3}m,100.0,125.0,148.0,0.1,113.0,136.0,0.13,1.55,944.0,,,
Ca3LuH24,Fm\bar{3}m,170.0,184.0,221.0,0.1,169.0,206.0,0.13,2.64,816.0,,,
Ca2LuH18,P\bar{3}m1,170.0,205.0,232.0,0.1,188.0,216.0,0.13,2.19,1087.0,,,
CaLuH12,Pm\bar{3}m,170.0,216.0,282.0,0.1,197.0,267.0,0.13,3.94,648.0,,,
CaLu2H18,P\bar{3}m1,140.0,222.0,299.0,0.1,202.0,284.0,0.13,4.13,635.0,,,
CaLu3H24,Fm\bar{3}m,130.0,216.0,255.0,0.1,198.0,240.0,0.13,3.6,840.0,,,
Ca3YbH24,Fm\bar{3}m,150.0,104.0,196.0,0.1,94.0,183.0,0.13,3.09,371.0,,,
Ca2YbH18,P\bar{3}m1,170.0,128.0,171.0,0.1,116.0,158.0,0.13,2.02,707.0,,,
CaYbH12,Pm\bar{3}m,130.0,144.0,176.0,0.1,131.0,165.0,0.13,3.3,551.0,,,
CaYbH12,Fd\bar{3}m,150.0,132.0,153.0,0.1,118.0,140.0,0.13,1.38,1140.0,,,
CaYb2H18,P\bar{3}m1,130.0,119.0,138.0,0.1,107.0,125.0,0.13,1.65,835.0,,,
CaYb3H24,Fm\bar{3}m,100.0,129.0,151.0,0.1,118.0,141.0,0.13,1.91,782.0,,,
Sc3LuH24,Fm\bar{3}m,100.0,153.0,250.0,0.1,139.0,236.0,0.13,3.58,484.0,,,
Sc2LuH18,P\bar{3}m1,110.0,156.0,239.0,0.1,142.0,222.0,0.13,3.33,535.0,,,
ScLuH12,Pm\bar{3}m,100.0,193.0,266.0,0.1,175.0,253.0,0.13,4.43,517.0,,,
ScLu2H18,P\bar{3}m1,100.0,157.0,247.0,0.1,143.0,233.0,0.13,3.66,489.0,,,
ScLu3H24,Fm\bar{3}m,100.0,191.0,271.0,0.1,173.0,258.0,0.13,2.01,501.0,,,
Sc3YbH24,Fm\bar{3}m,100.0,139.0,203.0,0.1,127.0,190.0,0.13,2.6,603.0,,,
Sc2YbH18,P\bar{3}m1,150.0,156.0,196.0,0.1,142.0,182.0,0.13,1.94,921.0,,,
ScYbH12,Pm\bar{3}m,100.0,143.0,191.0,0.1,130.0,177.0,0.13,2.1,778.0,,,
ScYb2H18,P\bar{3}m1,110.0,129.0,160.0,0.1,117.0,147.0,0.13,1.68,886.0,,,
ScYb3H24,Fm\bar{3}m,100.0,121.0,150.0,0.1,110.0,138.0,0.13,1.65,846.0,,,
Yb3LuH24,Fm\bar{3}m,80.0,135.0,162.0,0.1,123.0,151.0,0.13,1.97,787.0,,,
Yb2LuH18,P\bar{3}m1,90.0,146.0,182.0,0.1,133.0,170.0,0.13,2.14,789.0,,,
YbLuH12,Pm\bar{3}m,80.0,153.0,198.0,0.1,140.0,186.0,0.13,2.82,636.0,,,
YbLu2H18,P\bar{3}m1,150.0,166.0,212.0,0.1,150.0,197.0,0.13,1.77,1073.0,,,
YbLu3H24,Fm\bar{3}m,100.0,187.0,222.0,0.1,171.0,209.0,0.13,2.65,833.0,,,
Li2ScH20,Immm,300.0,,242.0,0.1,,223.0,0.13,1.81,1404.0,,2022.0,http://dx.doi.org/10.1103/PhysRevB.106.024519
Li2ScH20,Immm,250.0,,230.0,0.1,,211.0,0.13,1.86,1294.0,,,
Li2YH17,Fd\bar{3}m,300.0,,64.0,0.1,,50.0,0.13,0.69,1758.0,,,
Li2YH17,Fd\bar{3}m,200.0,,108.0,0.1,,93.0,0.13,0.99,1332.0,,,
Li2YH17,Fd\bar{3}m,150.0,,83.0,0.1,,69.0,0.13,0.85,1390.0,,,
Li2LaH17,Fd\bar{3}m,300.0,,118.0,0.1,,99.0,0.13,0.86,1854.0,,,
Li2LaH17,Fd\bar{3}m,200.0,,138.0,0.1,,123.0,0.13,1.14,1324.0,,,
Li2LaH17,Fd\bar{3}m,160.0,,156.0,0.1,,142.0,0.13,1.8,1274.0,,,
LiScH10,R\bar{3}m,300.0,,52.0,0.1,,40.0,0.13,0.67,1538.0,,,
LiScH10,R\bar{3}m,200.0,,65.0,0.1,,53.0,0.13,0.78,1351.0,,,
LiScH10,R\bar{3}m,150.0,,75.0,0.1,,65.0,0.13,0.9,1161.0,,,
Li2ScH16,Fd\bar{3}m,300.0,,262.0,0.1,,244.0,0.13,2.04,1153.0,,,
Li2ScH16,Fd\bar{3}m,250.0,,276.0,0.1,,260.0,0.13,2.74,815.0,,,
Li2ScH16,Fd\bar{3}m,230.0,,281.0,0.1,,265.0,0.13,3.47,515.0,,,
Li2ScH17,Fd\bar{3}m,300.0,,94.0,0.1,,80.0,0.13,1.11,941.0,,,
Li2ScH17,Fd\bar{3}m,250.0,,83.0,0.1,,69.0,0.13,1.25,660.0,,,
Li2ScH17,Fd\bar{3}m,220.0,,36.0,0.1,,30.0,0.13,1.27,312.0,,,
Li2YH16,Fd\bar{3}m,300.0,,251.0,0.1,,233.0,0.13,1.66,1502.0,,,
Li2YH16,Fd\bar{3}m,250.0,,263.0,0.1,,246.0,0.13,1.99,1308.0,,,
Li2YH16,Fd\bar{3}m,200.0,,276.0,0.1,,260.0,0.13,2.78,924.0,,,
Li2YH16,Fd\bar{3}m,170.0,,285.0,0.1,,271.0,0.13,4.57,546.0,,,
Li2NaH16,Fd\bar{3}m,300.0,,221.0,0.1,,201.0,0.13,1.56,,,2023.0,https://arxiv.org/abs/2303.09805
Li2NaH16,Fd\bar{3}m,230.0,,258.0,0.1,,,,2.69,,,,
Li2NaH17,Fd\bar{3}m,300.0,,340.0,0.1,,321.0,0.13,2.44,,,,
Li2NaH17,Fd\bar{3}m,220.0,,357.0,0.1,,340.0,0.13,,,,,
LiNa3H23,Pm\bar{3}n,350.0,,310.0,0.1,,291.0,0.13,2.69,,,,
LiNa3H23,Pm\bar{3}n,320.0,,323.0,0.1,,302.0,0.13,,,,,
Mg0.5Ca0.5H6,Im\bar{3}m,200.0,232.0,288.0,0.1,,,,2.53,1400.0,,2020.0,http://dx.doi.org/10.1016/j.jallcom.2020.156434
MgGeH6,Pm\bar{3},200.0,66.6,,0.1,,,,1.16,773.03,,2017.0,https://pubs.rsc.org/en/content/articlelanding/2017/cp/c7cp05267g
MgGeH6,Pm\bar{3},250.0,59.0,,0.1,,,,0.94,930.59,,,
MgGeH6,Pm\bar{3},300.0,50.3,,0.1,,,,0.82,1030.84,,,
CaYH12,Fd\bar{3}m,200.0,226.0,,0.1,207.0,,0.13,,,,2019.0,https://journals.aps.org/prb/abstract/10.1103/PhysRevB.99.100505
CaYH12,Pm\bar{3}m,200.0,215.0,,0.1,196.0,,0.13,,,,,
ScCaH2,Fm\bar{3}m,250.0,31.002,,0.1,,,,0.98883,452.982,,2021.0,http://dx.doi.org/10.1039/D1TC00634G
ScCaH4,P4/mmm,150.0,15.0,,0.1,,,,0.59267,683.994,,,
ScCaH4,P6/mmm,200.0,2.4,,0.1,,,,0.37649,825.154,,,
ScCaH6,P4/mmm,200.0,57.3,,0.1,,,,1.11665,702.571,,,
ScCaH8,P4/mmm,160.0,130.2,,0.1,,,,1.62363,863.29,,,
ScCaH8,P4/mmm,200.0,212.1,,0.1,,,,1.8858,1252.2,,,
ScCaH8,P4/mmm,300.0,173.4,,0.1,,,,1.36239,1471.8,,,
ScCaH10,Cmmm,300.0,68.411,,0.1,,,,1.88949,495.11,,,
ScCaH12,Pm\bar{3}m,160.0,174.9,,0.1,,,,1.80395,1082.7,,,
ScCaH12,Pm\bar{3}m,200.0,182.1,,0.1,,,,1.70132,1201.1,,,
ScCaH12,Pm\bar{3}m,300.0,193.2,,0.1,,,,1.68447,1253.9,,,
YMgH2,I4_1/amd,100.0,2.0,,0.1,1.0,,0.13,0.41,451.0,,2022.0,http://dx.doi.org/10.1002/adts.202100364
YMgH3,P6_3/mmc,100.0,0.0,,0.1,0.0,,0.13,0.17,470.0,,,
YMgH5,Imma,100.0,0.0,,0.1,0.0,,0.13,0.13,761.0,,,
YMgH5,Pmma,200.0,6.0,,0.1,3.0,,0.13,0.42,1037.0,,,
YMgH5,Pmma,300.0,4.0,,0.1,2.0,,0.13,0.39,1219.0,,,
YMgH6,Fmm2,120.0,31.0,,0.1,24.0,,0.13,0.73,800.0,,,
YMgH6,P4/mmm,300.0,75.0,,0.1,65.0,,0.13,1.07,963.0,,,
YMgH8,P4/mmm,300.0,125.0,,0.1,115.0,,0.13,1.63,1013.0,,,
YMgH12,Cmmm,250.0,153.0,,0.1,141.0,,0.13,1.66,1224.0,,,
YMgH12,Cmmm,300.0,143.0,,0.1,129.0,,0.13,1.31,1449.0,,,
YMgH12,Fd\bar{3}m,200.0,190.0,,0.1,178.0,,0.13,2.18,1250.0,,,
YMgH12,Fd\bar{3}m,300.0,189.0,,0.1,175.0,,0.13,1.81,1409.0,,,
YZrH6,Pm\bar{3},0.0,16.3,,0.1,12.5,,0.13,0.72,422.94,,2023.0,http://dx.doi.org/10.1039/D2CP05850B
YZrH8,P4/mmm,200.0,69.88,,0.1,59.88,,0.13,1.05,866.54,,,
YZr3H16,P2/m,200.0,38.59,,0.1,29.87,,0.13,0.73,973.59,,,
YZrH18,P\bar{6}m2,200.0,156.23,,0.1,142.12,,0.13,2.21,794.923,,,
Y3ZrH24,Fm\bar{3}m,200.0,184.92,,0.1,168.62,,0.13,2.13,992.67,,,
Y2ZrH18,P\bar{3}m1,200.0,169.7,,0.1,154.04,,0.13,1.88,1025.28,,,
YZrH12,Pm\bar{3}m,160.0,182.67,,0.1,167.06,,0.13,2.63,803.46,,,
YZrH12,Pm\bar{3}m,200.0,174.56,,0.1,159.11,,0.13,2.16,920.97,,,
YZrH12,Pm\bar{3}m,300.0,162.93,,0.1,147.08,,0.13,1.7,1087.95,,,
YZr2H18,P\bar{3}m1,200.0,136.68,,0.1,123.97,,0.13,1.98,775.73,,,
YZr3H24,Fm\bar{3}m,200.0,130.52,,0.1,118.31,,0.13,1.95,748.76,,,
YZr3H24,Fm\bar{3}m,250.0,129.81,,0.1,117.02,,0.13,1.7,864.58,,,
YZr3H24,Fm\bar{3}m,300.0,127.57,,0.1,114.47,,0.13,1.57,934.35,,,
LiPH3,P2/m,200.0,56.3,,0.1,45.9,,0.13,0.82,1131.5,,2019.0,http://dx.doi.org/10.1038/s41524-019-0244-6
LiPH4,P2_1/m,150.0,0.05,,0.1,0.0,,0.13,0.25,1222.8,,,
LiPH6,Pm\bar{3},200.0,167.3,,0.1,149.6,,0.13,1.62,1119.2,,,
LiPH6,Pm\bar{3},250.0,127.5,,0.1,114.2,,0.13,1.29,1311.4,,,
LiPH6,Pm\bar{3},300.0,115.3,,0.1,100.1,,0.13,1.11,1429.4,,,
LiPH7,C2/m,300.0,55.9,,0.1,43.8,,0.13,0.74,1434.0,,,
YCaH12,Pm\bar{3}m,180.0,229.9,,0.1,215.5,,0.13,2.15,1225.1,,2019.0,http://dx.doi.org/10.1088/1361-648X/ab09b4
YCaH12,Pm\bar{3}m,200.0,222.0,,0.1,206.9,,0.13,1.96,1281.4,,,
YCaH12,Pm\bar{3}m,250.0,210.8,,0.1,194.7,,0.13,1.72,1358.1,,,
H3S0.875B0.125,Im\bar{3}m,200.0,171.0,191.0,0.1,154.0,176.0,0.13,1.56,1281.0,,2021.0,https://doi.org/10.1103/PhysRevResearch.3.043102
H3S0.875B0.125,Im\bar{3}m,250.0,143.0,156.0,0.1,126.0,140.0,0.13,1.21,1447.0,,,
H3S0.875C0.125,Im\bar{3}m,250.0,150.0,169.0,0.1,134.0,153.0,0.13,1.4,1259.0,,,
H3S0.875F0.125,Im\bar{3}m,250.0,113.0,120.0,0.1,97.0,105.0,0.13,1.04,1428.0,,,
H3S0.875Na0.125,Im\bar{3}m,150.0,169.0,191.0,0.1,154.0,178.0,0.13,2.31,846.0,,,
H3S0.875Na0.125,Im\bar{3}m,200.0,148.0,167.0,0.1,133.0,149.0,0.13,1.56,1094.0,,,
H3S0.875Na0.125,Im\bar{3}m,250.0,140.0,152.0,0.1,125.0,138.0,0.13,1.42,1152.0,,,
H3S0.875Si0.125,Im\bar{3}m,200.0,199.0,225.0,0.1,182.0,210.0,0.13,1.99,1155.0,,,
H3S0.875Si0.125,Im\bar{3}m,250.0,179.0,205.0,0.1,161.0,188.0,0.13,1.59,1294.0,,,
H3S0.875P0.125,Im\bar{3}m,200.0,215.0,238.0,0.1,197.0,222.0,0.13,2.02,1238.0,,,
H3S0.875P0.125,Im\bar{3}m,250.0,199.0,224.0,0.1,180.0,207.0,0.13,1.53,1520.0,,,
H3S0.9375P0.0625,Im\bar{3}m,200.0,231.0,262.0,0.1,212.0,246.0,0.13,2.29,1193.0,,,
H3S0.9375P0.0625,Im\bar{3}m,250.0,216.0,244.0,0.1,196.0,227.0,0.13,1.66,1512.0,,,
H3S0.875Cl0.125,Im\bar{3}m,200.0,154.0,168.0,0.1,137.0,153.0,0.13,1.31,1424.0,,,
H3S0.875Cl0.125,Im\bar{3}m,250.0,133.0,145.0,0.1,115.0,129.0,0.13,1.08,1591.0,,,
SBH7,Pbam,70.0,109.0,,0.1,97.4,,0.13,1.27,1019.0,,2023.0,https://doi.org/10.1021/acs.jpcc.3c05265
SBH7,Pbam,80.0,118.3,,0.1,109.7,,0.13,1.36,1009.7,,,
SBH7,Pbam,90.0,133.3,,0.1,122.8,,0.13,1.67,855.5,,,
SBH7,Pbam,95.0,76.9,,0.1,69.7,,0.13,1.42,615.2,,,
SBH7,Pbam,100.0,84.1,,0.1,74.5,,0.13,1.36,703.4,,,
SBH7,Pbam,110.0,102.8,,0.1,91.6,,0.13,1.23,987.2,,,
SBH7,Pbam,120.0,98.7,,0.1,86.9,,0.13,1.15,1056.1,,,
SBH7,Pbam,140.0,122.6,,0.1,110.5,,0.13,1.35,1052.3,,,
SBH7,Pbam,160.0,120.5,,0.1,108.3,,0.13,1.32,1061.2,,,
SBH7,Pbam,180.0,116.9,,0.1,105.1,,0.13,1.32,1026.5,,,
SBH7,Pbam,200.0,116.8,,0.1,104.7,,0.13,1.29,1052.8,,,
SBH7,Pbam,220.0,119.4,,0.1,106.3,,0.13,1.44,935.8,,,
SBH7,Pbam,240.0,121.2,,0.1,107.7,,0.13,1.47,912.1,,,
CeBeH8,Fm\bar{3}m,10.0,56.0,,0.1,,,,,,,2022.0,https://doi.org/10.1088/1361-648X/ac9bbc
CeBeH8,R\bar{3}m,20.0,30.0,,0.1,,,,,,,,
CeBeH8,C2/m,50.0,12.0,,0.1,,,,,,,,
CeBH8,Fm\bar{3}m,150.0,118.0,,0.1,,,,,,,,
CeBH8,R\bar{3}m,195.0,123.0,,0.1,,,,,,,,
CeBH8,C2/m,350.0,115.0,,0.1,,,,,,,,
KCH4,P2_1/m,80.0,12.7,,0.1,,,,,163.7,,2019.0,https://doi.org/10.1142/S012918311950061X
KCH4,P2_1/m,90.0,9.6,,0.1,,,,,,,,
BeCH4,P\bar{1},5.0,6.0,,0.1,,,,,,,2020.0,https://doi.org/10.1039/C9CP06008A
BeCH4,P\bar{1},60.0,8.5,,0.1,,,,,,,,
BeCH4,P1,20.0,13.3,,0.1,,,,,,,,
BeCH4,P1,40.0,18.1,,0.1,,,,,,,,
BeCH4,P1,80.0,28.9,,0.1,,,,,,,,
BaC2H8,Cm,10.0,6.4,,0.1,,,,0.93,,,2021.0,https://doi.org/10.1021/acsaelm.1c00617
BaC2H8,Cm,80.0,16.2,,0.1,,,,,,,,
BaC3H12,Amm2,10.0,10.6,,0.1,,,,0.83,,,,
BaC3H12,Amm2,90.0,43.7,,0.1,,,,0.88,,,,
LaC2H8,Fm\bar{3}m,70.0,53.0,69.0,0.1,,,,1.48,410.8,,2021.0,https://doi.org/10.1039/D1CP03896F
LaC2H8,Fm\bar{3}m,100.0,59.0,79.0,0.1,,,,1.31,532.6,,,
LaC2H8,Fm\bar{3}m,150.0,70.0,95.0,0.1,,,,1.38,588.3,,,
LaC2H8,Fm\bar{3}m,200.0,100.0,122.0,0.1,,,,1.32,892.4,,,
LaC2H8,Fm\bar{3}m,250.0,107.0,140.0,0.1,,,,1.63,743.8,,,
LaB2H8,I4/mmm,90.0,,,,,,,,,106.0,2024.0,https://doi.org/10.1021/jacs.3c14205
LaB2H8,I4/mmm,100.0,,,,,,,,,103.0,,
LaB2H8,I4/mmm,110.0,,,,,,,,,100.0,,
LaB2H8,I4/mmm,149.0,,,,,,,,,81.0,,
LaB2H8,I4/mmm,150.0,,81.0,0.1,,74.0,0.13,1.21,742.7,,,
LaB2H8,I4/mmm,175.0,,80.0,0.1,,71.0,0.13,1.9,375.6,,,
CaB3H,Amm2,300.0,7.0,,0.1,4.0,,0.15,0.48,905.1,,2020.0,https://doi.org/10.1103/PhysRevB.102.014516
CaBH,Ima2,300.0,0.1,,0.1,0.0,,0.15,0.14,1125.6,,,
CaBH5,P6mmc,300.0,0.1,,0.1,0.0,,0.15,0.26,1520.2,,,
CaBH6,Pa\bar{3},100.0,114.0,,0.1,100.0,,0.15,1.93,812.3,,,
CaBH6,Pa\bar{3},200.0,117.0,,0.1,97.0,,0.15,1.27,1230.0,,,
CaBH6,Pa\bar{3},300.0,119.0,,0.1,97.0,,0.15,1.19,1357.7,,,
Ca2B2H13,Pm,200.0,62.0,,0.1,51.0,,0.15,1.23,684.7,,,
Ca2B2H13,Pm,300.0,89.0,,0.1,75.0,,0.15,1.37,858.7,,,
CsBH5,P6_3/mmc,1.0,,83.0,0.1,,78.0,0.15,3.96,161.9,,2023.0,https://doi.org/10.1103/PhysRevB.107.L180501
CsBH5,P6_3/mmc,7.0,,98.0,0.1,,89.0,0.15,,169.6,,,
MgHCu3,Pm\bar{3}m,0.0,,42.0,0.1,,,,0.83,402.19,,2023.0,https://doi.org/10.1002/adfm.202304919
Li2CuH6,Fm\bar{3}m,0.0,86.0,,0.1,,,,1.96,491.0,,2024.0,https://doi.org/10.1002/adfm.202404043
Mg2PtH6,Fm\bar{3}m,0.0,78.3,,0.1,,,,1.24,770.0,,,
Mg2PdH6,Fm\bar{3}m,0.0,63.8,,0.1,,,,1.08,760.0,,,
Mg2IrH6,Fm\bar{3}m,0.0,59.4,,0.1,,,,1.16,634.0,,,
Mg2RhH6,Fm\bar{3}m,0.0,53.8,,0.1,,,,0.96,771.0,,,
Na2AgH6,Fm\bar{3}m,0.0,46.1,,0.1,,,,1.12,511.0,,,
Al2MnH6,Fm\bar{3}m,0.0,43.9,,0.1,,,,1.0,587.0,,,
Al2TcH6,Fm\bar{3}m,0.0,43.1,,0.1,,,,1.11,484.0,,,
Al2ReH6,Fm\bar{3}m,0.0,36.4,,0.1,,,,0.98,505.0,,,
Ca2AgH6,Fm\bar{3}m,0.0,35.9,,0.1,,,,1.09,418.0,,,
Ca2LiH6,Fm\bar{3}m,0.0,33.0,,0.1,,,,1.01,433.0,,,
Na2AuH6,Fm\bar{3}m,0.0,31.6,,0.1,,,,0.8,632.0,,,
Na2CuH6,Fm\bar{3}m,0.0,29.4,,0.1,,,,0.81,580.0,,,
Ga2RuH6,Fm\bar{3}m,0.0,26.9,,0.1,,,,1.14,292.0,,,
Mg2NiH6,Fm\bar{3}m,0.0,22.7,,0.1,,,,0.61,921.0,,,
Ga2OsH6,Fm\bar{3}m,0.0,20.9,,0.1,,,,1.04,262.0,,,
KInH3,Pm\bar{3}m,0.0,72.9,,0.1,,,,1.7,487.0,,,
AlHgH3,Pm\bar{3}m,0.0,28.4,,0.1,,,,0.96,403.0,,,
PbHgH3,Pm\bar{3}m,0.0,25.8,,0.1,,,,0.85,462.0,,,
PbOsH3,Pm\bar{3}m,0.0,23.2,,0.1,,,,1.03,292.0,,,
TiHMg3,Pm\bar{3}m,0.0,21.8,,0.1,,,,1.31,196.0,,,
Na2AuH4,I4/mmm,0.0,43.8,,0.1,,,,1.31,394.0,,,
LiPdH2,R\bar{3}m,0.0,38.6,,0.1,,,,0.98,532.0,,,
NaPdH3,Fd\bar{3}m,0.0,29.3,,0.1,,,,1.56,215.0,,,
Na3Pd2H8,P\bar{3}m1,0.0,25.3,,0.1,,,,0.8,516.0,,,
Li2AuH2,I4/mmm,0.0,20.8,,0.1,,,,0.86,368.0,,,
Li4BeH5,I4,0.0,37.2,,0.1,,,,1.04,465.0,,,
Zr2HfH8,Immm,0.0,25.1,,0.1,,,,1.16,266.0,,,
H3KCd,Pm\bar{3}m,0.0,35.9,38.5,0.1,,34.6,0.12,0.816,700.8,,2024.0,https://doi.org/10.1002/adma.202307085
H2LiPd,R\bar{3}m,0.0,35.6,39.5,0.1,,35.7,0.12,0.96,508.4,,,
H4K2Au,I4/mmm,0.0,29.8,42.8,0.1,,40.3,0.12,1.684,199.0,,,
HLi2Pd2,P4/mmm,0.0,24.2,35.1,0.1,,33.6,0.12,3.476,78.9,,,
H3LiPd,Pm\bar{3}m,0.0,23.7,25.8,0.1,,23.1,0.12,0.947,346.4,,,
H5Pd4Pt,I4,0.0,23.6,30.4,0.1,,28.8,0.12,1.931,136.3,,,
H3NaAu,Pm\bar{3}m,0.0,22.0,23.8,0.1,,20.3,0.12,0.626,820.0,,,
HTi3Hf,Pm\bar{3}m,0.0,20.1,22.1,0.1,,21.3,0.12,1.698,134.7,,,
H2Li2Au,R\bar{3}m,0.0,20.0,20.7,0.1,,18.2,0.12,0.809,395.1,,,
H3LiPt,Pm\bar{3}m,0.0,17.7,17.5,0.1,,14.8,0.12,0.615,692.8,,,
H3AgPt,Pm\bar{3}m,0.0,16.4,18.4,0.1,,16.4,0.12,1.207,166.1,,,
H2Ga2La,P\bar{3}m1,0.0,14.5,14.5,0.1,,13.2,0.12,0.851,258.8,,,
H2MoW,R\bar{3}m,0.0,14.4,14.9,0.1,,13.9,0.12,0.934,214.6,,,
HRu3Hf,Pm\bar{3}m,0.0,13.8,14.5,0.1,,13.7,0.12,1.111,156.1,,,
H2Nb2Os,I4/mmm,0.0,13.5,14.0,0.1,,13.1,0.12,1.091,157.0,,,
H2Nb2Ru,I4/mmm,0.0,13.1,14.8,0.1,,14.0,0.12,1.383,110.2,,,
HMo2Re,R\bar{3}m,0.0,13.1,13.2,0.1,,12.4,0.12,1.025,166.8,,,
HCr3Ir,Pm\bar{3}m,0.0,13.0,14.5,0.1,,13.4,0.12,0.822,251.1,,,
HMo2Ru,R3m,0.0,12.9,13.7,0.1,,12.8,0.12,0.861,225.1,,,
HCr2Ru,R3m,0.0,12.9,14.1,0.1,,12.9,0.12,0.79,268.3,,,
H4CuRh3,Pm\bar{3}m,0.0,12.8,13.3,0.1,,12.0,0.12,0.838,238.8,,,
HVRu3,Pm\bar{3}m,0.0,12.4,13.6,0.1,,12.6,0.12,0.863,216.2,,,
H3LaPt,Pm\bar{3}m,0.0,12.2,11.6,0.1,,10.6,0.12,1.05,150.2,,,
H3PdBa,Pm\bar{3}m,0.0,12.0,12.7,0.1,,11.5,0.12,1.068,144.4,,,
H3NaPt,Pm\bar{3}m,0.0,11.7,13.3,0.1,,10.2,0.12,0.472,1208.2,,,
H2MnMo,R\bar{3}m,0.0,11.7,12.5,0.1,,11.4,0.12,0.745,276.3,,,
H4Cr3Ni,Pm\bar{3}m,0.0,11.2,12.2,0.1,,11.1,0.12,0.739,270.5,,,
H3MgRh,Pm\bar{3}m,0.0,11.0,11.2,0.1,,9.8,0.12,0.693,311.6,,,
H3MgIr,Pm\bar{3}m,0.0,10.9,11.9,0.1,,10.5,0.12,0.965,155.1,,,
H2CTa2,P\bar{3}m1,0.0,10.8,10.3,0.1,,9.1,0.12,0.698,297.8,,,
HMgLa3,Pm\bar{3}m,0.0,10.7,11.0,0.1,,10.6,0.12,1.748,68.4,,,
H2PCr2,I4/mmm,0.0,10.5,11.8,0.1,,10.6,0.12,0.674,319.5,,,
YTmH12,Pm\bar{3}m,80.0,46.0,,0.1,40.0,,0.13,1.09,583.0,,2024.0,https://doi.org/10.1038/s41598-024-61400-z
YbTmH12,Pm\bar{3}m,60.0,48.0,,0.1,42.0,,0.13,1.04,657.0,,,
LuTmH12,Pm\bar{3}m,70.0,48.0,,0.1,42.0,,0.13,1.1,596.0,,,
LaTmH12,Pm\bar{3}m,170.0,24.0,,0.1,19.0,,0.13,0.79,530.0,,,
LaSc2H24,P6/mmm,167.0,,316.0,0.1,,285.0,0.16,3.73,794.0,,2024.0,https://doi-org/10.1073/pnas.2401840121
LaSc2H24,P6/mmm,200.0,,325.0,0.1,,291.0,0.16,3.21,965.0,,,
LaSc2H24,P6/mmm,250.0,,331.0,0.1,,296.0,0.16,2.89,1075.0,,,
LaSc2H24,P6/mmm,300.0,,330.0,0.1,,293.0,0.16,2.61,1165.0,,,
LaSc2H24,P6/mmm,150.0,,311.0,0.1,,281.0,0.16,3.94,745.0,,,
CeBH6,C2/c,100.0,1.0,,0.1,,,,0.34,846.0,,2024.0,https://doi-org/10.1039/D4TC02905D
Ce2BH14,Fdd2,100.0,64.0,,0.1,,,,1.18,733.0,,,
Ce2BH16,R\bar{3}m,100.0,20.0,,0.1,,,,0.65,1215.0,,,
Ce2BH16,R\bar{3}m,200.0,27.0,,0.1,,,,0.55,937.0,,,
ScC2H8,Fm\bar{3}m,50.0,,49.0,0.1,,,,1.64,,,2024.0,https://pubs.acs.org/doi/10.1021/acs.jpcc.4c00100
ScC2H8,Fm\bar{3}m,75.0,,49.5,0.1,,,,1.38,,,,
ScC2H8,Fm\bar{3}m,100.0,,52.5,0.1,,,,1.29,,,,
ScC2H8,Fm\bar{3}m,150.0,,54.0,0.1,,,,1.19,,,,
ScC2H8,Fm\bar{3}m,200.0,,57.0,0.1,,,,1.24,,,,
H3SK,Pm\bar{3}m,235.0,58.8,,0.1,55.0,,0.12,1.38,561.0,,2024.0,https://doi.org/10.1016/j.cjph.2024.02.025
H3SK,Pm\bar{3}m,290.0,71.1,,0.1,65.4,,0.12,1.15,839.1,,,
H3SK,Pm\bar{3}m,380.0,75.0,,0.1,69.4,,0.12,1.2,834.2,,,
H3SRb,Pm\bar{3}m,150.0,52.8,,0.1,47.9,,0.12,1.02,738.9,,,
H3SRb,Pm\bar{3}m,360.0,29.1,,0.1,23.6,,0.12,0.63,1110.5,,,
H3SSr,Pm\bar{3}m,220.0,92.0,,0.1,74.8,,0.12,1.81,587.4,,,
H3STl,Pm\bar{3}m,160.0,111.7,,0.1,92.1,,0.12,1.83,717.7,,,
H3STl,Pm\bar{3}m,200.0,81.1,,0.1,75.8,,0.12,1.36,787.7,,,
H3SCs,Pm\bar{3}m,320.0,16.9,,0.1,12.4,,0.12,0.51,1288.2,,,
H3SCs,Pm\bar{3}m,500.0,9.7,,0.1,6.5,,0.12,0.45,1270.8,,,
H3SBa,Pm\bar{3}m,300.0,42.3,,0.1,37.1,,0.12,0.83,841.0,,,
H3SBa,Pm\bar{3}m,400.0,33.5,,0.1,28.3,,0.12,0.71,926.9,,,
AcBe2H10,P1,200.0,78.0,115.0,0.1,,,,2.59,337.0,,2024.0,https://doi.org/10.1103/PhysRevB.109.014501
AcBeH8,Pmmn,200.0,66.0,75.0,0.1,,,,0.84,1262.0,,,
AcBe2H14,Cmcm,200.0,39.0,42.0,0.1,,,,0.67,1240.0,,,
AcBe2H16,P4/mbm,200.0,122.0,150.0,0.1,,,,1.19,1381.0,,,
AcBeH8,Fm\bar{3}m,200.0,73.0,118.0,0.1,,,,1.32,724.0,,,
AcBe2H12,C2/m,200.0,66.0,78.0,0.1,,,,0.9,1130.0,,,
AcBeH10,Fm\bar{3}m,300.0,138.0,165.0,0.1,,,,1.76,909.0,,,
GaSbH6,Pm\bar{3},45.0,59.0,,0.1,65.0,,0.13,1.48,579.0,,2023.0,https://doi.org/10.1016/j.mtphys.2023.101086
GaSbH6,Pm\bar{3},150.0,12.0,,0.1,19.0,,0.13,0.52,1341.0,,,
CaSnH6,Pm\bar{3},75.0,48.0,,0.1,53.0,,0.13,1.32,532.0,,,
CaSnH6,Pm\bar{3},150.0,18.0,,0.1,25.0,,0.13,0.61,1052.0,,,
MgPH6,Pm\bar{3},135.0,99.0,148.0,0.1,111.0,,0.13,2.4,520.0,,,
MgPH6,Pm\bar{3},200.0,76.0,,0.1,87.0,,0.13,1.06,1147.0,,,
MgPH6,Pm\bar{3},250.0,56.0,,0.1,68.0,,0.13,0.82,1378.0,,,
MgAsH6,Pm\bar{3},105.0,77.0,121.0,0.1,85.0,,0.13,1.96,409.0,,,
MgAsH6,Pm\bar{3},150.0,55.0,,0.1,65.0,,0.13,0.93,1052.0,,,
MgAsH6,Pm\bar{3},260.0,22.0,,0.1,31.0,,0.13,0.59,1437.0,,,
NaSbH6,Pm\bar{3},165.0,84.0,118.0,0.1,94.0,,0.13,2.2,452.0,,,
NaSbH6,Pm\bar{3},200.0,54.0,,0.1,65.0,,0.13,0.91,1075.0,,,
ScSiH6,Pm\bar{3},90.0,96.0,116.0,0.1,106.0,,0.13,1.73,659.0,,,
ScSiH6,Pm\bar{3},150.0,56.0,,0.1,67.0,,0.13,0.9,1145.0,,,
LaCaH12,pmma,150.0,164.0,,0.1,157.0,,0.13,2.03,858.19,,2023.0,https://pubs-acs-org/doi/10.1021/acs.jpcc.3c05654
YCH12,P1,160.0,84.0,,0.1,82.0,,0.13,,,,2022.0,https://doi-org/10.1039/D2TC04029H
YCH12,P1,180.0,112.0,,0.1,101.0,,0.13,,,,,
YCH12,P1,200.0,104.0,,0.1,98.0,,0.13,,,,,
YCH12,P\bar{1},240.0,86.0,,0.1,74.0,,0.13,,,,,
YCH12,P\bar{1},300.0,37.0,,0.1,28.0,,0.13,,,,,
ThNb2H12,P6/mmm,15.0,24.7,,0.1,,,,0.777,558.93,,2022.0,https://doi.org/10.1016/j.jpcs.2022.111193
ThNb2H12,P6/mmm,25.0,15.139,,0.1,,,,0.641,696.93,,,
ThNb2H12,P6/mmm,50.0,10.406,,0.1,,,,0.525,708.14,,,
ThNb2H12,P6/m,70.0,4.657,,0.1,,,,0.418,870.27,,,
ThNb2H12,P6/m,100.0,3.553,,0.1,,,,0.403,865.48,,,
ScYH6,Pm\bar{3},0.01,,,,32.11,,0.13,0.7548,979.713,,2020.0,https://doi.org/10.1002/qua.26459
ScYH6,Pm\bar{3},50.0,,,,38.622,,0.13,0.721,1332.621,,,
ScYH6,Pm\bar{3},100.0,,,,44.512,,0.13,0.87,973.125,,,
ScYH6,P4/mmm,150.0,,,,49.378,,0.13,0.996,831.754,,,
ScYH6,P4/mmm,200.0,,,,52.907,,0.13,1.115,741.447,,,
LiP2H14,R\bar{3}m,230.0,143.0,169.0,0.1,129.0,150.0,0.13,1.69,956.0,,2020.0,https://doi.org/10.1021/acs.jpclett.9b03856
LiP2H14,R\bar{3}m,300.0,112.0,125.0,0.1,96.0,107.0,0.13,1.06,1350.0,,,
LiP2H14,R\bar{3}m,400.0,84.0,90.0,0.1,69.0,74.0,0.13,0.85,1494.0,,,
BeP2H14,R\bar{3}m,400.0,90.0,99.0,0.1,78.0,86.0,0.13,1.13,978.0,,,
NaP2H14,R\bar{3}m,400.0,139.0,159.0,0.1,124.0,144.0,0.13,1.45,1101.0,,,
LiSi2H9,P\bar{3},172.0,54.0,,0.1,43.0,,0.13,0.77,1251.0,,2020.0,https://doi.org/10.1103/PhysRevB.102.184103
LiSi2H9,P\bar{3},200.0,44.0,,0.1,34.0,,0.13,0.69,1318.0,,,
LiSi2H9,P\bar{3},300.0,19.0,,0.1,12.0,,0.13,0.51,1464.0,,,
LiSiH4,P6_3/mmc,200.0,40.0,,0.1,29.0,,0.13,0.64,1424.0,,,
LiSiH4,P6_3/mmc,300.0,20.0,,0.1,12.0,,0.13,0.49,1717.0,,,
LiSiH4,P6_3/mmc,350.0,15.0,,0.1,8.0,,0.13,0.46,1827.0,,,
LiSiH8,C2/m,250.0,77.0,,0.1,67.0,,0.13,1.08,989.0,,,
LiSiH8,C2/m,300.0,73.0,,0.1,62.0,,0.13,0.91,1226.0,,,
LiSiH8,C2/m,350.0,68.0,,0.1,56.0,,0.13,0.84,1315.0,,,
SrHfH16,P4/mmm,300.0,195.0,213.0,0.1,,,,1.6,1259.0,,2024.0,https://doi.org/10.1103/PhysRevB.109.184516
SrZrH16,P4/mmm,300.0,199.0,208.0,0.1,,,,1.6,1293.0,,,
SrHfH18,P\bar{6}m2,280.0,278.0,257.0,0.1,,,,2.8,738.0,,,
SrHfH18,P\bar{6}m2,300.0,269.0,262.0,0.1,,,,2.5,859.0,,,
SrHfH18,P\bar{6}m2,350.0,260.0,258.0,0.1,,,,2.0,1105.0,,,
SrHfH18,P\bar{6}m2,400.0,253.0,249.0,0.1,,,,1.8,1272.0,,,
SrZrH18,P\bar{6}m2,280.0,270.0,261.0,0.1,,,,3.0,717.0,,,
SrZrH18,P\bar{6}m2,300.0,273.0,261.0,0.1,,,,2.5,930.0,,,
SrZrH18,P\bar{6}m2,350.0,263.0,255.0,0.1,,,,2.0,1177.0,,,
SrZrH18,P\bar{6}m2,400.0,256.0,251.0,0.1,,,,1.7,1342.0,,,
SrHfH19,P\bar{6}m2,300.0,221.0,232.0,0.1,,,,2.1,983.0,,,
SrZrH19,P\bar{6}m2,300.0,221.0,224.0,0.1,,,,1.9,1149.0,,,
H3SNe,Pm\bar{3}m,60.0,53.4,,0.1,,,,0.67,,,2024.0,https://doi.org/10.1016/j.jallcom.2024.173911
H3SAr,Pm\bar{3}m,140.0,48.7,,0.1,,,,0.65,,,,
H3SAr,Pm\bar{3}m,240.0,47.0,68.0,0.1,,,,0.55,,,,
H3SKr,Pm\bar{3}m,240.0,,,,52.1,123.0,0.12,0.65,,,,
H3SXe,Pm\bar{3}m,240.0,,,,100.5,178.0,0.12,0.99,,,,
H3SRn,Pm\bar{3}m,240.0,,,,112.5,215.0,0.12,1.17,,,,
CaLuH12,Pm\bar{3}m,160.0,241.2,238.7,0.1,,,,3.062,850.0,,2024.0,https://doi.org/10.1002/pssb.202400240
CaLuH12,Pm\bar{3}m,180.0,266.3,294.2,0.1,,,,2.967,1063.0,,,
YLuH12,Pm\bar{3}m,160.0,224.1,246.9,0.1,,,,2.93,822.0,,,
ScLuH12,Pm\bar{3}m,100.0,212.6,231.4,0.1,,,,3.26,756.0,,,
ScLuH12,Pm\bar{3}m,190.0,257.4,287.5,0.1,,,,2.131,1414.0,,,
CaScH12,Pm\bar{3}m,200.0,230.0,245.3,0.1,,,,3.311,754.0,,,
CaYbH12,Pm\bar{3}m,120.0,183.5,176.5,0.1,,,,5.18,374.0,,,
CaYbH12,Pm\bar{3}m,200.0,193.9,218.0,0.1,,,,1.78,1248.0,,,
YYbH12,Pm\bar{3}m,110.0,206.8,222.8,0.1,,,,3.441,681.0,,,
ScYbH12,Pm\bar{3}m,70.0,190.2,205.4,0.1,,,,3.252,689.0,,,
LuYbH12,Pm\bar{3}m,70.0,177.0,190.7,0.1,,,,4.004,434.0,,,
LuYbH12,Pm\bar{3}m,80.0,180.6,198.4,0.1,,,,2.986,708.0,,,
CaYH12,Pm\bar{3}m,150.0,253.7,281.1,0.1,,,,3.256,930.0,,,
KAlH3,Pm\bar{3}m,7.0,70.0,96.0,0.1,65.0,87.0,0.13,1.8,529.0,,2024.0,https://onlinelibrary.wiley.com/doi/full/10.1002/advs.202408370
RbAlH3,Pm\bar{3}m,15.0,45.0,86.0,0.1,42.0,78.0,0.13,1.54,388.0,,,
KGaH3,Pm\bar{3}m,10.0,99.0,146.0,0.1,93.0,138.0,0.13,2.72,585.0,,,
KGaH3,Pm\bar{3}m,15.0,78.0,98.0,0.1,69.0,88.0,0.13,1.27,812.0,,,
KGaH3,Pm\bar{3}m,20.0,52.0,61.0,0.1,44.0,52.0,0.13,0.94,827.0,,,
RbGaH3,Pm\bar{3}m,20.0,91.0,127.0,0.1,84.0,117.0,0.13,1.76,715.0,,,
RbInH3,Pm\bar{3}m,6.0,94.0,130.0,0.1,88.0,121.0,0.13,2.08,639.0,,,
CsInH3,Pm\bar{3}m,9.0,96.0,153.0,0.1,91.0,144.0,0.13,2.92,546.0,,,
CsInH3,Pm\bar{3}m,10.0,93.0,144.0,0.1,88.0,135.0,0.13,2.37,584.0,,,
CsInH3,Pm\bar{3}m,15.0,66.0,102.0,0.1,60.0,92.0,0.13,1.49,583.0,,,
CsInH3,Pm\bar{3}m,20.0,43.0,69.0,0.1,39.0,60.0,0.13,1.24,465.0,,,
RbTlH3,Pm\bar{3}m,4.0,80.0,170.0,0.1,77.0,162.0,0.13,4.27,395.0,,,
RbTlH3,Pm\bar{3}m,5.0,88.0,164.0,0.1,84.0,155.0,0.13,3.22,477.0,,,
RbTlH3,Pm\bar{3}m,10.0,88.0,132.0,0.1,82.0,122.0,0.13,1.92,632.0,,,
RbTlH3,Pm\bar{3}m,15.0,76.0,108.0,0.1,70.0,98.0,0.13,1.5,670.0,,,
RbTlH3,Pm\bar{3}m,20.0,64.0,81.0,0.1,57.0,71.0,0.13,1.28,664.0,,,
CsTlH3,Pm\bar{3}m,7.0,93.0,163.0,0.1,89.0,156.0,0.13,3.69,478.0,,,
CsTlH3,Pm\bar{3}m,10.0,95.0,148.0,0.1,90.0,139.0,0.13,2.35,599.0,,,
CsTlH3,Pm\bar{3}m,15.0,86.0,128.0,0.1,80.0,116.0,0.13,1.74,665.0,,,
CsTlH3,Pm\bar{3}m,20.0,75.0,110.0,0.1,69.0,99.0,0.13,1.48,669.0,,,
ThSiH7,P\bar{6}m2,0.0,61.5,,0.1,,,,1.47,555.88,,2024.0,https://doi.org/10.1103/PhysRevB.110.024513
LaSiH7,P\bar{6}m2,0.0,41.2,,0.1,,,,3.63,212.56,,,
CeSiH7,P\bar{6}m2,0.0,20.7,,0.1,,,,0.83,414.15,,,
PrSiH7,P\bar{6}m2,10.0,63.9,,0.1,,,,3.11,349.16,,,
NdSiH7,P\bar{6}m2,15.0,65.9,,0.1,,,,2.87,373.69,,,
LaThH12,R\bar{3}c,30.0,54.95,,0.1,,,,,,,2024.0,https://doi.org/10.1039/D3CP05408J
LaThH12,R\bar{3}c,100.0,104.0,,0.1,,,,,,,,
LaThH12,Pm\bar{3}m,140.0,164.0,,0.1,,,,,,,,
LaThH12,Cmmm,240.0,119.0,,0.1,,,,,,,,
ThLa2H18,C2/m,200.0,112.85,,0.1,,,,1.96,646.55,,,
LaTh2H18,P\bar{3}m1,200.0,102.5,,0.1,,,,1.63,712.09,,,
LaTh3H24,Fm\bar{3}m,150.0,125.29,,0.1,,,,1.5,965.05,,,
LaTh3H24,Fm\bar{3}m,200.0,103.04,,0.1,,,,1.55,756.81,,,
YScH6,Pm\bar{3},0.001,66.5,,0.1,,,,1.31,598.0,,2024.0,https://doi.org/10.1103/PhysRevB.109.054512
YScH8,P4/mmm,140.0,110.2,,0.1,,,,1.54,817.0,,,
YScH10,Cmmm,140.0,116.0,,0.1,,,,1.41,954.0,,,
YScH12,Pm\bar{3}m,200.0,179.3,,0.1,,,,2.18,939.0,,,
Mg2CuH6,Fm\bar{3}m,25.0,12.5,,0.1,,,,0.55,,,2024.0,https://doi.org/10.1016/j.physc.2024.1354571
YBeH8,P\bar{1},60.0,3.0,,0.1,,,,0.41,674.25,,2024.0,https://doi.org/10.1063/5.0195828
YBeH8,P\bar{1},200.0,40.0,,0.1,,,,0.67,1231.13,,,
YBeH8,P\bar{1},300.0,70.0,,0.1,,,,0.88,1186.76,,,
YBeH8,Fm\bar{3}m,97.0,200.0,,0.1,,,,2.87,834.26,,,
YBeH8,Fm\bar{3}m,140.0,200.0,,0.1,,,,2.19,1112.33,,,
YBeH8,Fm\bar{3}m,200.0,200.0,,0.1,,,,1.82,1271.2,,,
YBeH8,Fm\bar{3}m,250.0,199.0,,0.1,,,,1.66,1391.07,,,
YBeH8,Fm\bar{3}m,300.0,198.0,,0.1,,,,1.55,1545.0,,,
NaPH6,P\bar{6}m2,150.0,110.5,,0.1,,,0.13,3.311,377.277,,2023.0,https://doi.org/10.1103/PhysRevB.107.214511
NaPH6,P\bar{6}m2,200.0,112.2,,0.1,100.8,,0.13,1.313,1128.264,,,
NaPH6,P\bar{6}m2,300.0,96.3,,0.1,82.4,,0.13,0.984,1417.528,,,
NaPH6,P\bar{6}m2,350.0,93.4,,0.1,78.2,,0.13,0.904,1581.039,,,
NaPH6,P\bar{6}m2,400.0,85.1,,0.1,70.8,,0.13,0.883,1503.43,,,
NaPH6,R\bar{3}m,200.0,83.2,,0.1,74.6,,0.13,1.289,854.109,,,
NaPH6,R\bar{3}m,300.0,118.8,,0.1,,,0.13,1.496,905.954,,,
NaPH6,R\bar{3}m,350.0,95.9,,0.1,86.1,,0.13,1.313,964.058,,,
NaPH6,Pm\bar{3},340.0,196.1,,0.1,,,0.13,2.257,997.16,,,
NaPH6,Pm\bar{3},350.0,201.4,,0.1,,,0.13,2.347,1009.917,,,
NaPH6,Pm\bar{3},400.0,145.2,,0.1,,,0.13,2.235,726.923,,,
NaPH8,Pm,200.0,55.9,,0.1,50.8,,0.13,1.467,500.387,,,
NaPH8,Pm,300.0,62.1,,0.1,46.6,,0.13,0.67,1995.376,,,
NaPH8,Pm,350.0,67.8,,0.1,60.1,,0.13,1.192,764.332,,,
CaAlH7,P4/mmm,50.0,71.0,,0.1,62.0,,0.13,1.28,658.0,,2023.0,https://doi.org/10.1039/D3CP03952H
CaAlH7,P4/mmm,100.0,61.0,,0.1,49.0,,0.13,0.82,1166.0,,,
CaAlH7,P4/mmm,150.0,53.0,,0.1,41.0,,0.13,0.72,1367.0,,,
CaAlH7,P4/mmm,200.0,47.0,,0.1,35.0,,0.13,0.66,1498.0,,,
Ca2AlH12,Immm,250.0,118.0,,0.1,105.0,,0.13,1.4,979.0,,,
Li2BeH6,Pbam,350.0,19.0,,0.1,16.0,,0.12,0.73,512.0,,2023.0,https://doi.org/10.1021/acs.jpcc.3c04969
Li2BeH6,I4/mmm,140.0,127.0,,0.1,119.0,,0.12,1.84,775.0,,,
Li2BeH6,I4/mmm,150.0,134.0,,0.1,123.0,,0.12,1.25,1293.0,,,
Li2BeH6,I4/mmm,200.0,121.0,,0.1,110.0,,0.12,1.04,1541.0,,,
Li2BeH6,I4/mmm,250.0,104.0,,0.1,92.0,,0.12,0.88,1739.0,,,
Li2BeH6,Fm\bar{3}m,70.0,146.0,,0.1,134.0,,0.12,1.89,865.0,,,
Li2BeH6,Fm\bar{3}m,100.0,149.0,,0.1,138.0,,0.12,1.48,1178.0,,,
Li2BeH6,Fm\bar{3}m,150.0,140.0,,0.1,128.0,,0.12,1.23,1389.0,,,
Li2BeH6,Fm\bar{3}m,200.0,130.0,,0.1,118.0,,0.12,1.08,1546.0,,,
YPrH8,P4mmm,100.0,0.0,,0.1,0.0,,0.16,0.23,772.16,,2023.0,https://doi.org/10.1021/acs.jpcc.3c02968
YPrH8,P4mmm,200.0,0.0,,0.1,0.0,,0.16,0.23,657.58,,,
YPrH18,P\bar{6}m2,100.0,41.0,,0.1,30.0,,0.16,0.99,604.69,,,
YPrH18,P\bar{6}m2,200.0,46.0,,0.1,33.0,,0.16,0.97,694.76,,,
YPrH18,Amm2,100.0,29.0,,0.1,15.0,,0.16,0.67,927.24,,,
YPrH18,Amm2,200.0,46.0,,0.1,31.0,,0.16,0.88,816.66,,,
MgBH9,Immm,100.0,60.0,,0.1,,,,1.05,805.0,,2023.0,https://doi.org/10.1016/j.ijhydene.2022.10.232
MgBH9,Immm,110.0,64.0,,0.1,,,,1.14,758.0,,,
AcBH3,R3m,100.0,7.0,,0.1,,,,0.49,1145.0,,2023.0,https://doi.org/10.1039/D3CP02099A
AcBH3,R3m,150.0,20.0,,0.1,,,,0.5,591.0,,,
AcBH5,R3m,150.0,30.0,,0.1,,,,0.89,624.0,,,
AcBH4,R3m,70.0,0.0,,0.1,,,,0.16,314.0,,,
AcBH8,R\bar{3}m,70.0,140.0,,0.1,,,,1.86,875.0,,,
AcBH8,R\bar{3}m,100.0,108.0,,0.1,,,,1.28,1122.0,,,
AcBH8,R\bar{3}m,150.0,93.0,,0.1,,,,1.02,1299.0,,,
AcB2H6,Imm2,125.0,1.0,,0.1,,,,0.31,980.0,,,
AcB2H8,I4/mmm,125.0,99.0,,0.1,,,,1.65,705.0,,,
AcB2H8,I4/mmm,150.0,85.0,,0.1,,,,1.16,989.0,,,
CaScH6,R\bar{3}m,200.0,60.047,,0.1,,,,1.1541,721.267,,2023.0,https://doi.org/10.1039/D3CP05086F
CaSc2H9,Immm,200.0,69.445,,0.1,,,,0.7385,1301.162,,,
Ca2ScH10,C2/m,200.0,72.256,,0.1,,,,0.7912,1202.569,,,
CaScH12,Pm\bar{3}m,200.0,173.249,,0.1,,,,1.5931,1350.86,,,
Lu4H11N,Pm\bar{3}m,60.0,32.0,,0.1,31.0,,0.13,3.16,176.0,,2023.0,https://doi.org/10.1103/PhysRevResearch.5.043238
YCa2H18,P\bar{3}m1,200.0,179.0,217.0,0.1,163.0,202.0,0.13,1.94,1053.2,,2022.0,https://doi.org/10.1103/PhysRevB.106.014521
YCa3H24,Fm\bar{3}m,200.0,202.0,225.0,0.1,184.0,209.0,0.13,1.78,1326.9,,,
Y3CaH24,Fm\bar{3}m,150.0,227.0,228.0,0.1,209.0,242.0,0.13,2.65,1069.2,,,
Y3CaH24,Fm\bar{3}m,200.0,220.0,252.0,0.1,201.0,234.0,0.13,2.0,1258.5,,,
YCaH20,P4/mmm,550.0,207.0,250.0,0.1,186.0,228.0,0.13,1.53,1556.6,,,
CaLaH4,P6/mmm,200.0,0.78,,0.1,0.16,,0.13,0.31,1026.1,,2022.0,10.1088/1361-648X/ac79ed
CaLaH4,P6/mmm,250.0,0.84,,0.1,0.2,,0.13,0.32,807.9,,,
CaLaH4,P6/mmm,300.0,0.36,,0.1,0.05,,0.13,0.29,937.8,,,
CaLaH7,Cm,200.0,41.8,,0.1,35.0,,0.13,0.9,706.3,,,
CaLaH8,P4/mmm,150.0,43.4,,0.1,34.0,,0.13,0.74,1066.2,,,
CaLaH12,C2/m,30.0,49.5,,0.1,45.0,,0.13,1.56,418.9,,,
CaLaH12,C2/m,50.0,46.6,,0.1,40.12,,0.13,1.0,661.8,,,
CaLaH12,Cmmm,150.0,140.3,,0.1,131.5,,0.13,2.13,935.4,,,
CaLaH12,Cmmm,200.0,125.4,,0.1,116.0,,0.13,1.77,952.9,,,
CaLaH12,Cmmm,250.0,124.0,,0.1,114.6,,0.13,1.59,1034.7,,,
CaLaH12,Cmmm,300.0,130.2,,0.1,118.6,,0.13,1.48,1151.3,,,
Li2SiH6,P312,0.0,0.0,,0.1,,,,0.003,784.45,,2022.0,https://doi.org/10.1063/5.0080880
Li2SiH6,P\bar{3},50.0,0.01,,0.1,,,,0.23,880.68,,,
Li2SiH6,P\bar{6}2m,100.0,0.0,,0.1,,,,0.04,1692.1,,,
Li2SiH6,P\bar{6}2m,200.0,0.0,,0.1,,,,0.07,2059.12,,,
Li2SiH6,P\bar{6}2m,300.0,43.6,,0.1,,,,0.73,1134.88,,,
Li2SiH6,P\bar{6}2m,400.0,56.33,,0.1,,,,0.82,1143.95,,,
NiSiH11,P2_1/m,300.0,110.0,,0.1,98.0,,0.13,1.29,1123.0,,2021.0,https://doi.org/10.1016/j.ssc.2021.114260
MgVH6,Pmn2_1,150.0,27.6,,0.1,25.0,,0.13,1.43,253.0,,2021.0,https://doi.org/10.1021/acs.jpcc.0c09447
KYH8,C2/m,200.0,111.3,,0.1,101.4,,0.13,1.478,989.897,,2021.0,https://doi.org/10.1016/j.physleta.2021.127750
KYH8,C2/m,250.0,122.0,,0.1,108.3,,0.13,1.214,1342.505,,,
KYH8,C2/m,300.0,163.7,,0.1,153.2,,0.13,2.09,960.47,,,
KYH14,Cmmm,300.0,167.1,,0.1,153.8,,0.13,1.648,1223.079,,,
HfBH2,Fmmm,300.0,6.8,,0.1,,,,0.45,,,2021.0,https://doi.org/10.1063/5.0064011
HfB2H,Imma,300.0,6.9,,0.1,,,,,,,,
H6SP,Pm\bar{3}m,200.0,159.9,,0.1,144.2,,0.13,1.72,1022.5,,2021.0,https://doi.org/10.1007/s10948-021-06061-z
H6SSe,Pm\bar{3}m,200.0,181.9,,0.1,164.1,,0.13,1.68,1213.2,,,
H6SBr,Pm\bar{3}m,200.0,130.0,,0.1,114.7,,0.13,1.27,1229.3,,,
Mg7NbH16,Fm\bar{3}m,75.0,2.7,,0.1,,,,0.63,126.2,,2021.0,https://doi.org/10.1103/PhysRevB.104.224510
Mg7NbH16,Fm\bar{3}m,150.0,6.2,,0.1,,,,0.51,840.5,,,
Mg7NbH16,Fm\bar{3}m,200.0,7.0,,0.1,,,,0.49,873.2,,,
LiAuH,P4/mmm,25.0,1.3,,0.1,,,,,,,2021.0,https://doi.org/10.1039/D1CP02781F
LiAu2H,P4/mmm,25.0,0.06,,0.1,,,,,,,,
Li2Au2H,Cmmm,25.0,0.02,,0.1,,,,,,,,
Li6AuH,Immm,100.0,2.79,,0.1,,,,,,,,
YSH6,P4_2/mmc,210.0,91.0,,0.1,,,,1.17,1048.0,,2019.0,https://doi.org/10.1103/PhysRevB.100.184502
YSH6,P4_2/mmc,300.0,61.0,,0.1,,,,0.76,1437.0,,,
LaSH6,Cmcm,200.0,24.0,,0.1,,,,0.63,918.0,,,
LaSH6,Cmcm,300.0,35.0,,0.1,,,,0.68,1100.0,,,
YSH,C2/m,200.0,0.0,,0.1,,,,0.168,738.447,,2019.0,https://doi.org/10.1021/acsomega.9b02094
YSH2,Imm2,200.0,0.01,,0.1,,,,0.231,759.095,,,
YSH5,Cmc2_1,300.0,0.7,,0.1,,,,0.348,1366.983,,,
MgSiH6,Pm\bar{3},250.0,63.144,,0.1,53.651,,0.13,0.956,973.81,,2017.0,https://doi.org/10.1103/PhysRevB.96.144518
MgSiH6,Pm\bar{3},275.0,58.048,,0.1,48.09,,0.13,0.867,1059.634,,,
MgSiH6,Pm\bar{3},300.0,52.651,,0.1,42.646,,0.13,0.806,1106.188,,,
AlSiH6,Pm\bar{3},250.0,22.51,,0.1,,,,0.542,1370.07,,,
H3SXe,Pm\bar{3}m,240.0,,,,89.0,,0.13,1.16,1176.0,,2018.0,https://doi.org/10.1007/s11467-018-0818-7
H3SAr,Pm\bar{3}m,240.0,,,,22.0,,0.13,,,,,
Li2BH6,Fm\bar{3}m,100.0,98.0,,0.1,,,,0.94,1551.0,,2017.0,https://doi.org/10.1103/PhysRevMaterials.1.074803
Li2BH6,Fm\bar{3}m,200.0,81.0,,0.1,,,,0.76,1940.0,,,
ZnHCr3,Pm\bar{3}m,0.0,16.6,,0.1,,,,1.2,269.2,,2024.0,https://doi.org/10.1002/adfm.202315386
AlHMo3,Pm\bar{3}m,0.0,18.9,,0.1,,,,1.6,225.1,,,
RuHCr3,Pm\bar{3}m,0.0,17.6,,0.1,,,,1.09,263.4,,,
GaHMo3,Pm\bar{3}m,0.0,17.2,,0.1,,,,1.37,237.9,,,
RuHMo3,Pm\bar{3}m,0.0,16.2,,0.1,,,,0.95,362.1,,,
CrHMn3,Pm\bar{3}m,0.0,13.7,,0.1,,,,0.82,402.7,,,
VHMn3,Pm\bar{3}m,0.0,12.5,,0.1,,,,0.98,264.6,,,
TiHOs3,Pm\bar{3}m,0.0,15.5,,0.1,,,,1.39,211.2,,,
MgHRu3,Pm\bar{3}m,0.0,15.3,,0.1,,,,1.24,235.6,,,
ZnHV3,Pm\bar{3}m,0.0,15.2,,0.1,,,,1.02,304.0,,,
AlHW3,Pm\bar{3}m,0.0,15.1,,0.1,,,,1.75,165.9,,,
ZnHAl3,Pm\bar{3}m,0.0,40.1,,0.1,,,,1.74,444.4,,,
AuHAg3,Pm\bar{3}m,0.0,29.2,,0.1,,,,1.2,467.7,,,
MgHIn3,Pm\bar{3}m,0.0,24.5,,0.1,,,,1.82,262.3,,,
CdHCu3,Pm\bar{3}m,0.0,16.2,,0.1,,,,0.76,552.4,,,
MgHCu3,Pm\bar{3}m,0.0,20.4,,0.1,,,,0.83,579.1,,,
PtHBe3,Pm\bar{3}m,0.0,17.8,,0.1,,,,1.25,273.9,,,
PdHBe3,Pm\bar{3}m,0.0,17.3,,0.1,,,,0.83,495.5,,,
Li2PdH6,Fm\bar{3}m,10.0,,,,106.382,,0.13,1.881,830.984,,2024.0,https://doi.org/10.1063/5.0231618
Li2PdH6,Fm\bar{3}m,20.0,,,,96.455,,0.13,1.722,812.011,,,
Li2PdH6,Fm\bar{3}m,30.0,,,,84.59,,0.13,1.651,739.813,,,
Li2PdH6,Fm\bar{3}m,40.0,,,,74.579,,0.13,1.677,642.823,,,
Li2PdH6,Fm\bar{3}m,50.0,,,,107.338,,0.13,1.652,938.418,,,
Li2PdH6,Fm\bar{3}m,60.0,,,,119.863,,0.13,1.824,960.072,,,
Li2PdH6,Fm\bar{3}m,70.0,,,,143.506,,0.13,1.655,1252.781,,,
Li2PdH6,Fm\bar{3}m,80.0,,,,162.076,,0.13,1.923,1243.992,,,
Li2PdH6,Fm\bar{3}m,90.0,,,,165.785,,0.13,2.016,1227.893,,,
ScB2H10,P\bar{1},100.0,27.0,,0.1,24.0,,0.13,1.24,288.0,,2024.0,https://doi.org/10.1103/PhysRevB.110.L060514
YB2H10,P\bar{1},150.0,93.0,,0.1,61.0,,0.13,0.68,3669.0,,,
LuB2H10,P\bar{1},150.0,54.0,,0.1,46.0,,0.13,1.06,712.0,,,
YbB2H10,P\bar{1},150.0,0.35,,0.1,0.049,,0.13,0.29,948.0,,,
TmB2H10,P\bar{1},150.0,66.0,,0.1,56.0,,0.13,0.96,1010.0,,,
ErB2H10,P\bar{1},150.0,52.0,,0.1,45.0,,0.13,0.93,842.0,,,
HoB2H10,P\bar{1},150.0,53.0,,0.1,45.0,,0.13,0.98,777.0,,,
YB2H4,P2_1,100.0,21.0,,0.1,16.0,,0.13,0.74,860.0,,,
TbB2H4,P2_1,100.0,21.0,,0.1,15.0,,0.13,0.62,858.0,,,
AlTiH6,Pm\bar{3},20.0,36.0,,0.1,32.0,,0.13,1.15,423.0,,2024.0,https://doi.org/10.1063/5.0159590
AlZrH6,Pm\bar{3},20.0,75.0,,0.1,68.0,,0.13,1.72,494.0,,,
AlZrH6,Pm\bar{3},30.0,59.0,,0.1,52.0,,0.13,1.18,667.0,,,
AlHfH6,Pm\bar{3},10.0,76.0,,0.1,70.0,,0.13,2.18,397.0,,,
AlHfH6,Pm\bar{3},20.0,58.0,,0.1,52.0,,0.13,1.28,596.0,,,
GaScH6,Pm\bar{3},100.0,88.0,,0.1,79.0,,0.13,1.56,641.0,,,
GaScH6,Pm\bar{3},120.0,62.0,,0.1,71.0,,0.13,1.09,890.0,,,
GaTiH6,Pm\bar{3},35.0,39.0,,0.1,34.0,,0.13,1.17,448.0,,,
GaTiH6,Pm\bar{3},100.0,22.0,,0.1,29.0,,0.13,0.68,887.0,,,
GaZrH6,Pm\bar{3},10.0,70.0,,0.1,63.0,,0.13,1.8,438.0,,,
GaZrH6,Pm\bar{3},80.0,35.0,,0.1,43.0,,0.13,0.81,893.0,,,
GaHfH6,Pm\bar{3},10.0,49.0,,0.1,45.0,,0.13,1.42,454.0,,,
GaHfH6,Pm\bar{3},86.0,25.0,,0.1,32.0,,0.13,0.74,802.0,,,
TiSH,P\bar{3}m1,0.0,10.64,,0.1,,,,0.71,252.3,,2024.0,10.1088/1361-648X/ad44fd
GeSH14,P2_1/m,180.0,128.0,,0.1,,,,,,,2024.0,https://doi.org/10.1039/D4TC00511B
GeSH16,P2_1/m,60.0,5.3,,0.1,,,,0.58,333.6,,,
GeSH16,P2_1/m,80.0,16.7,,0.1,,,,0.83,249.8,,,
GeSH16,P2_1/c,140.0,63.7,,0.1,,,,1.41,596.5,,,
GeSH16,P2_1/c,160.0,72.4,,0.1,,,,1.7,481.3,,,
GeSH16,P2_1/c,180.0,62.1,,0.1,,,,2.23,317.0,,,
GeSH16,P2_1/c,200.0,53.4,,0.1,,,,1.26,561.2,,,
LuN4H12,I\bar{4}3m,10.0,33.44,,,,,,,,,2024.0,https://doi.org/10.1016/j.mtphys.2024.101403
LuN4H12,I\bar{4}3m,150.0,130.0,,,,,,,,,,
YSc2H24,P6/mmm,310.0,263.9,330.0,0.1,221.3,302.0,0.16,3.27,948.8,,2024.0,https://doi.org/10.1039/D4TC03145H
YSc2H24,P6/mmm,325.0,266.5,309.0,0.1,224.0,293.0,0.16,3.0,1043.0,,,
Na2B2H,P\bar{6}m2,0.0,42.23,,0.1,36.63,,0.13,1.11,488.49,,2024.0,https://doi.org/10.1007/s11433-024-2447-0
K2B2H,P\bar{6}m2,0.0,60.46,,0.1,55.8,,0.13,2.6,285.06,,,
Na2C2H,P\bar{6}m2,0.0,27.59,,0.1,22.89,,0.13,0.91,444.66,,,
NaC2H8,Fm\bar{3}m,6.0,6.8,6.1,0.1,,,,,,,2024.0,https://doi.org/10.1016/j.mtphys.2024.101443
NaC2H8,Fm\bar{3}m,10.0,6.4,6.0,0.1,,,,,,,,
NaC2H8,Fm\bar{3}m,50.0,18.2,17.9,0.1,,,,,,,,
NaC2H8,Fm\bar{3}m,100.0,24.1,24.6,0.1,,,,,,,,
RbC2H8,Fm\bar{3}m,15.0,2.9,2.5,0.1,,,,,,,,
RbC2H8,Fm\bar{3}m,20.0,2.8,2.5,0.1,,,,,,,,
RbC2H8,Fm\bar{3}m,50.0,3.7,3.2,0.1,,,,,,,,
RbC2H8,Fm\bar{3}m,100.0,5.3,4.9,0.1,,,,,,,,
RbC2H8,Fm\bar{3}m,150.0,8.4,8.1,0.1,,,,,,,,
RbC2H8,Fm\bar{3}m,200.0,26.5,27.2,0.1,,,,,,,,
RbC2H8,Fm\bar{3}m,250.0,14.2,14.0,0.1,,,,,,,,
RbC2H8,Fm\bar{3}m,300.0,6.3,6.0,0.1,,,,,,,,
CsC2H8,Fm\bar{3}m,100.0,4.6,4.2,0.1,,,,,,,,
CsC2H8,Fm\bar{3}m,150.0,7.7,7.0,0.1,,,,,,,,
MgC2H8,Fm\bar{3}m,50.0,31.3,35.2,0.1,,,,,,,,
MgC2H8,Fm\bar{3}m,100.0,25.3,27.5,0.1,,,,,,,,
ScC2H8,Fm\bar{3}m,50.0,25.1,45.9,0.1,,,,,,,,
ScC2H8,Fm\bar{3}m,100.0,40.1,48.9,0.1,,,,,,,,
ScC2H8,Fm\bar{3}m,150.0,43.0,52.2,0.1,,,,,,,,
ScC2H8,Fm\bar{3}m,198.0,39.8,56.0,0.1,,,,,,,,
YC2H8,Fm\bar{3}m,50.0,26.9,58.1,0.1,,,,,,,,
YC2H8,Fm\bar{3}m,100.0,44.5,72.2,0.1,,,,,,,,
YC2H8,Fm\bar{3}m,150.0,47.9,61.1,0.1,,,,,,,,
YC2H8,Fm\bar{3}m,200.0,45.3,53.4,0.1,,,,,,,,
YC2H8,Fm\bar{3}m,250.0,41.2,47.8,0.1,,,,,,,,
YC2H8,Fm\bar{3}m,300.0,35.4,39.6,0.1,,,,,,,,
LaC2H8,Fm\bar{3}m,150.0,46.9,70.9,0.1,,,,,,,,
LaC2H8,Fm\bar{3}m,200.0,52.5,79.3,0.1,,,,,,,,
LaC2H8,Fm\bar{3}m,250.0,51.7,85.2,0.1,,,,,,,,
LaC2H8,Fm\bar{3}m,300.0,51.9,94.0,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,12.0,75.5,154.9,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,20.0,83.1,116.3,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,50.0,71.3,85.0,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,100.0,65.6,77.0,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,150.0,68.8,79.6,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,200.0,76.1,89.4,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,250.0,80.6,106.3,0.1,,,,,,,,
KB2H8,Fm\bar{3}m,300.0,70.7,121.4,0.1,,,,,,,,
RbB2H8,Fm\bar{3}m,16.5,83.4,133.9,0.1,,,,,,,,
RbB2H8,Fm\bar{3}m,20.0,84.8,125.7,0.1,,,,,,,,
RbB2H8,Fm\bar{3}m,50.0,72.7,89.1,0.1,,,,,,,,
RbB2H8,Fm\bar{3}m,100.0,62.8,73.6,0.1,,,,,,,,
RbB2H8,Fm\bar{3}m,150.0,63.2,72.2,0.1,,,,,,,,
RbB2H8,Fm\bar{3}m,200.0,69.3,79.9,0.1,,,,,,,,
RbB2H8,Fm\bar{3}m,250.0,80.1,94.3,0.1,,,,,,,,
RbB2H8,Fm\bar{3}m,300.0,88.7,110.3,0.1,,,,,,,,
CsB2H8,Fm\bar{3}m,20.0,71.7,149.4,0.1,,,,,,,,
CsB2H8,Fm\bar{3}m,50.0,78.0,107.0,0.1,,,,,,,,
CsB2H8,Fm\bar{3}m,100.0,84.1,110.1,0.1,,,,,,,,
CsB2H8,Fm\bar{3}m,150.0,91.9,118.2,0.1,,,,,,,,
CsB2H8,Fm\bar{3}m,200.0,102.7,133.8,0.1,,,,,,,,
CsB2H8,Fm\bar{3}m,250.0,96.1,121.5,0.1,,,,,,,,
CsB2H8,Fm\bar{3}m,300.0,88.5,108.3,0.1,,,,,,,,
LiHeH6,P6/mmm,90.0,,180.0,0.1,,,,1.15,1374.0,,2024.0,https://doi.org/10.1021/acs.jpcc.4c02467
LiHeH6,P6/mmm,110.0,,140.0,0.1,,,,0.9,1683.0,,,
LiHeH6,P6/mmm,140.0,,120.0,0.1,,,,0.75,1960.0,,,
H6SBr,Fd\bar{3}m,200.0,,10.0,0.1,,5.0,0.13,0.43,1619.0,,2023.0,https://doi.org/10.1007/s11433-023-2185-1
H6SBr,Fd\bar{3}m,150.0,,13.0,0.1,,8.0,0.13,0.46,1479.0,,,
H6SBr,Fd\bar{3}m,100.0,,16.0,0.1,,11.0,0.13,0.51,1275.0,,,
H6SBr,Fd\bar{3}m,50.0,,20.0,0.1,,14.0,0.13,0.6,930.0,,,
H6SBr,Fd\bar{3}m,5.0,,23.0,0.1,,20.0,0.13,1.38,194.0,,,
H6SCl,Fd\bar{3}m,200.0,,19.0,0.1,,12.0,0.13,0.49,1719.0,,,
H6SCl,Fd\bar{3}m,150.0,,22.0,0.1,,15.0,0.13,0.52,1551.0,,,
H6SCl,Fd\bar{3}m,100.0,,26.0,0.1,,19.0,0.13,0.58,1326.0,,,
H6SCl,Fd\bar{3}m,50.0,,33.0,0.1,,26.0,0.13,0.7,993.0,,,
H6SCl,Fd\bar{3}m,5.0,,37.0,0.1,,33.0,0.13,1.6,237.0,,,
H6SF,Fd\bar{3}m,200.0,,103.0,0.1,,89.0,0.13,0.98,1425.0,,,
H6SF,Fd\bar{3}m,150.0,,104.0,0.1,,90.0,0.13,1.03,1322.0,,,
H6SF,Fd\bar{3}m,100.0,,110.0,0.1,,97.0,0.13,1.16,1158.0,,,
H6SF,Fd\bar{3}m,50.0,,116.0,0.1,,104.0,0.13,1.45,886.0,,,
H6SF,Fd\bar{3}m,5.0,,121.0,0.1,,111.0,0.13,2.02,592.0,,,
H9S2Br,P\bar{3}m1,200.0,,67.0,0.1,,56.0,0.13,0.81,1370.0,,,
H9S2Br,P\bar{3}m1,150.0,,4.0,0.1,,2.0,0.13,0.39,1298.0,,,
H9S2Br,P\bar{3}m1,100.0,,0.0,0.1,,0.0,0.13,0.19,1150.0,,,
H9S2Cl,P\bar{3}m1,200.0,,63.0,0.1,,51.0,0.13,0.75,1537.0,,,
H9S2Cl,P\bar{3}m1,150.0,,8.0,0.1,,4.0,0.13,0.42,1328.0,,,
H9S2Cl,P\bar{3}m1,100.0,,0.0,0.1,,0.0,0.13,0.14,1210.0,,,
H9S2F,P\bar{3}m1,200.0,,104.0,0.1,,91.0,0.13,1.12,1136.0,,,
H9S2F,P\bar{3}m1,150.0,,73.0,0.1,,61.0,0.13,0.91,1160.0,,,
H9S2F,P\bar{3}m1,100.0,,2.0,0.1,,0.0,0.13,0.36,779.0,,,
CSH7,Cm,270.0,102.0,120.0,0.1,86.0,110.0,0.13,0.92,,,2023.0,https://doi.org/10.1063/5.0158303
CSH7,R3m,270.0,108.0,130.0,0.1,92.0,118.0,0.13,0.96,,,,
CSH11,P1,270.0,13.0,15.0,0.1,9.0,12.0,0.13,0.63,,,,
CS2H10,Cm,270.0,61.0,72.0,0.1,50.0,64.0,0.13,0.81,,,,
CS2H10,Cm,300.0,68.0,76.0,0.1,56.0,68.0,0.13,0.86,,,,
CS2H10,P3m1,270.0,62.0,74.0,0.1,50.0,64.0,0.13,0.79,,,,
CS2H11,Cm,270.0,78.0,92.0,0.1,66.0,82.0,0.13,0.96,,,,
CS2H11,Cm,300.0,74.0,86.0,0.1,63.0,76.0,0.13,0.95,,,,
CS2H11,Fmm2,270.0,60.0,70.0,0.1,47.0,61.0,0.13,0.74,,,,
CS2H11,Fmm2,300.0,61.0,71.0,0.1,49.0,62.0,0.13,0.77,,,,
Rb2MgH18,P6/mmm,235.0,,278.0,0.1,,261.0,0.13,2.89,780.0,,2023.0,https://doi.org/10.1039/D3TC02427J
Rb2MgH18,P6/mmm,300.0,,262.0,0.1,,244.0,0.13,1.9,1335.0,,,
MgVH6,Pmn2_1,100.0,,,,88.55,,0.166,1.06,,,2023.0,https://doi.org/10.1016/j.physb.2023.414978
MgVH6,Pmn2_1,125.0,,,,45.55,,0.156,0.89,,,,
MgVH6,Pmn2_1,150.0,,,,29.53,,0.145,0.75,,,,
MgVH6,Pmn2_1,200.0,,,,22.11,,0.134,0.63,,,,
PdCuH2,,8.0,34.0,,0.1,,,,1.24,,,2022.0,https://doi.org/10.1063/5.0076728
LiSeH4,C2,150.0,74.0,,0.1,66.0,,0.13,1.29,754.0,,2022.0,https://doi.org/10.1039/D1CP04963A
LiSeH4,C2,200.0,77.0,,0.1,71.0,,0.13,1.62,571.0,,,
LiSeH4,C2,250.0,76.0,,0.1,68.0,,0.13,1.25,805.0,,,
LiSeH6,Pmm2,200.0,97.0,,0.1,87.0,,0.13,1.89,618.0,,,
LiSeH6,Pmm2,250.0,111.0,,0.1,100.0,,0.13,1.43,1015.0,,,
LiSeH6,Pmm2,300.0,110.0,,0.1,102.0,,0.13,1.68,790.0,,,
K2ReH9,Pmma,100.0,9.6,,0.1,,,,0.59,440.33,,2022.0,https://doi.org/10.1039/D2TC02842E
K2ReH9,Pmma,175.0,40.6,,0.1,,,,0.73,1064.05,,,
K2ReH9,P6_3/mcm,75.0,127.1,,0.1,,,,2.06,702.69,,,
K2ReH9,P6_3/mcm,100.0,122.1,,0.1,,,,1.64,857.64,,,
K2ReH9,P6_3/mcm,125.0,98.6,,0.1,,,,1.28,1020.39,,,
K2ReH9,P6_3/mcm,150.0,84.5,,0.1,,,,1.04,1143.65,,,
K2ReH9,P6_3/mcm,200.0,59.9,,0.1,,,,0.81,1239.11,,,
LaP2H2,P6/mmm,125.0,36.3,,0.1,,,,0.9,,,2022.0,https://doi.org/10.1103/PhysRevB.105.024504
LaPH6,Pmmn,200.0,10.4,,0.1,,,,0.47,,,,
LaPH,Pnma,100.0,8.0,,0.1,,,,0.59,,,,
LiBH2,Cmcm,300.0,0.98,,0.1,,,,0.36,464.0,,2020.0,https://doi.org/10.1016/j.physleta.2020.126525
CaUH12,Cmmm,80.0,58.6,,0.1,50.6,,0.13,1.03,806.07,,2024.0,10.1088/1361-648X/ad1ca7
CaUH12,Fd\bar{3}m,150.0,31.4,,0.1,24.3,,0.13,0.71,866.81,,,
Ca2UH18,P\bar{3}m1,100.0,65.8,,0.1,57.3,,0.13,1.11,827.11,,,
CaU3H32,Pm\bar{3}m,90.0,50.1,,0.1,43.5,,0.13,1.07,724.11,,,
Li2CaH16,Fd\bar{3}m,350.0,272.0,330.0,0.1,,,,2.58,1123.0,,2024.0,https://doi.org/10.1021/acs.chemmater.4c01472
Li2CaH17,R\bar{3}m,300.0,283.0,370.0,0.1,,,,2.56,1314.0,,,
Li2CaH17,R\bar{3}m,220.0,286.0,317.0,0.1,,,,3.42,922.0,,,
Li2CaH17,R\bar{3}m,160.0,179.0,205.0,0.1,,,,1.72,1194.0,,,
LaThH12,Pm\bar{3}m,100.0,231.0,,0.1,,,,2.74,810.4,,2024.0,https://doi.org/10.1103/PhysRevB.109.224505
LaTh2H18,P\bar{3}m1,70.0,199.0,,0.1,,,,2.41,802.4,,,
LaTh3H24,P4/mmm,50.0,198.0,,0.1,,,,3.82,473.6,,,
AcThH12,Pm\bar{3}m,120.0,240.0,,0.1,,,,3.2,712.3,,,
AcTh2H18,P\bar{3}m1,90.0,203.0,,0.1,,,,2.44,753.9,,,
AcTh3H24,P4/mmm,60.0,201.0,,0.1,,,,3.58,536.5,,,
Y2ThH18,P\bar{3}m1,150.0,211.0,,0.1,,,,1.91,1027.6,,,
YThH12,Fd\bar{3}m,60.0,208.0,,0.1,,,,3.06,673.1,,,
YTh2H18,P\bar{3}m1,60.0,199.0,,0.1,,,,2.7,710.1,,,
La0.5Ce0.5H10,Fm\bar{3}m,155.0,,,,,,,,,175.0,2024.0,10.1088/1361-648X/ad0915
Lu4NH3,Pm\bar{3}m,0.0,8.1,,0.1,,,,0.66,277.5,,2024.0,https://doi.org/10.1063/5.0215212
Lu4NH3,Pm\bar{3}m,1.0,7.5,,0.1,,,,0.64,278.0,,,
Lu4NH3,Pm\bar{3}m,10.0,4.9,,0.1,,,,0.56,276.0,,,
LaYH2,C2/m,0.0,,,,0.47,,0.13,0.43,140.0,,2024.0,10.1088/1674-1056/ad41b8
LaYH2,Pmmn,100.0,,,,1.57,,0.13,0.46,313.0,,,
LaYH3,C2/m,0.0,,,,0.0,,0.13,0.26,219.0,,,
LaYH3,P2_1/m,50.0,,,,5.22,,0.13,0.68,206.0,,,
LaYH3,R3m,150.0,,,,3.64,,0.13,0.54,324.0,,,
LaYH3,R3m,50.0,,,,55.51,,0.13,1.02,895.0,,,
LaYH8,P4/mmm,150.0,,,,46.96,,0.13,0.83,1128.0,,,
LaYH8,P4/mmm,200.0,,,,34.67,,0.13,0.71,1217.0,,,
La3NH4,Amm2,20.0,8.59,,0.1,6.64,,0.13,0.7246,217.3,,2024.0,https://doi.org/10.1103/PhysRevB.109.094106
La3NH5,R3m,20.0,8.15,,0.1,6.27,,0.13,0.7147,213.0,,,
La4N3H2,P3m1,20.0,10.5,,0.1,8.54,,0.13,0.837,193.5,,,
La3N4H,P1,20.0,11.95,,0.1,9.37,,0.13,0.7492,280.0,,,
La3N5H2,Cm,20.0,9.86,,0.1,7.41,,0.13,0.6791,293.4,,,
La4N6H,P1,20.0,14.12,,0.1,11.83,,0.13,0.9353,210.8,,,
La2NH,C2/m,20.0,8.77,,0.1,6.87,,0.13,0.7492,205.2,,,
La4N4H,Cm,20.0,8.14,,0.1,5.93,,0.13,0.6395,285.3,,,
La2NH2,P3m1,20.0,14.41,,0.1,12.06,,0.13,0.9337,215.6,,,
La2N5H2,Cm,20.0,12.08,,0.1,9.52,,0.13,0.7592,274.2,,,
La5NH4,C2/m,20.0,4.13,,0.1,2.85,,0.13,0.5848,189.2,,,
La4NH7,Pm,20.0,3.69,,0.1,2.36,,0.13,0.5336,230.8,,,
La8N2H13,Pm,20.0,6.19,,0.1,4.55,,0.13,0.6523,205.1,,,
LaN5H2,Pmm2,20.0,5.95,,0.1,4.24,,0.13,0.6176,230.3,,,
La5N2H4,Cm,20.0,6.34,,0.1,4.74,,0.13,0.6726,193.4,,,
Y0.5Ce0.5H9,P6_3/mmc,180.0,119.3,,0.1,112.0,,0.13,2.23,,,2024.0,https://doi.org/10.1038/s41467-024-46133-x
Y0.5Ce0.5H9,P6_3/mmc,114.0,,,,,,,,,129.0,,
Y0.5Ce0.5H9,P6_3/mmc,124.0,,,,,,,,,136.0,,
Y0.5Ce0.5H9,P6_3/mmc,130.0,,,,,,,,,141.0,,
Y0.5Ce0.5H9,P6_3/mmc,195.0,,,,,,,,,113.0,,
YHfH6,Pmna,200.0,2.613,,0.1,1.013,,0.13,0.38,849.375,,2024.0,https://doi.org/10.1038/s41598-024-68697-w
YHfH7,P4/mmm,200.0,2.995,,0.1,1.484,,0.13,0.381,944.812,,,
YHfH8,P4/mmm,300.0,46.668,,0.1,36.976,,0.13,0.76,1116.317,,,
YHfH18,P\bar{6}m2,400.0,130.465,,0.1,115.663,,0.13,1.196,1463.22,,,
LuBeH8,Fm\bar{3}m,100.0,335.0,,0.1,,,,7.0,785.0,,2023.0,10.1088/0256-307X/40/9/097402
LuBeH8,Fm\bar{3}m,120.0,293.0,,0.1,,,,4.2,900.0,,,
LuBeH8,Fm\bar{3}m,150.0,269.0,,0.1,,,,3.0,1100.0,,,
LuBeH8,Fm\bar{3}m,180.0,274.8,,0.1,,,,2.5,1160.0,,,
LuBeH8,Fm\bar{3}m,200.0,255.0,,0.1,,,,2.4,1265.0,,,
LaMgH8,P2/m,200.0,44.0,43.0,0.1,,,,0.74,1014.0,,2023.0,https://doi.org/10.1016/j.mtphys.2023.101300
LaMgH8,P2/m,250.0,44.0,45.0,0.1,,,,0.7,1195.0,,,
LaMgH8,P2/m,300.0,42.0,38.0,0.1,,,,0.67,1277.0,,,
La2MgH12,C2/m,200.0,25.0,24.0,0.1,,,,0.6,1042.0,,,
La2MgH12,C2/m,250.0,31.0,30.0,0.1,,,,0.62,1172.0,,,
La2MgH12,C2/m,300.0,35.0,32.0,0.1,,,,0.68,1014.0,,,
La3MgH16,P2/m,150.0,54.0,55.0,0.1,,,,0.76,1214.0,,,
LaMg3H28,P6/mmm,200.0,149.0,164.0,0.1,,,,1.27,1397.0,,,
LaMg3H28,P6/mmm,250.0,141.0,157.0,0.1,,,,1.15,1511.0,,,
LaMg3H28,P6/mmm,300.0,136.0,138.0,0.1,,,,1.09,1583.0,,,
KC2H8,Fm\bar{3}m,3.0,4.67,,0.1,,,,0.81,,,2023.0,https://doi.org/10.1002/pssr.202300043
KC2H8,Fm\bar{3}m,10.0,15.81,,0.1,,,,0.91,,,,
KC2H8,Fm\bar{3}m,20.0,29.52,,0.1,,,,1.08,,,,
KC2H8,Fm\bar{3}m,30.0,42.47,,0.1,,,,1.25,,,,
KC2H8,Fm\bar{3}m,50.0,57.16,,0.1,,,,1.32,,,,
KC2H8,Fm\bar{3}m,100.0,94.0,,0.1,,,,1.78,,,,
CeCaH8,P4/mmm,150.0,90.0,,0.1,79.0,,0.13,1.13,1082.0,,2023.0,https://doi.org/10.1016/j.physb.2023.415545
CeCaH8,P4/mmm,200.0,81.0,,0.1,73.0,,0.13,1.25,836.0,,,
CeCaH8,P4/mmm,300.0,75.0,,0.1,68.0,,0.13,1.49,664.0,,,
CeCaH8,Cmmm,150.0,86.0,,0.1,80.0,,0.13,2.06,586.0,,,
CeCaH8,Cmmm,200.0,84.0,,0.1,76.0,,0.13,1.56,792.0,,,
CeCaH8,Cmmm,300.0,80.0,,0.1,70.0,,0.13,1.1,1002.0,,,
CeCaH12,Cmmm,150.0,150.0,,0.1,142.0,,0.13,2.35,946.0,,,
CeCaH12,Cmmm,200.0,138.0,,0.1,126.0,,0.13,1.73,1170.0,,,
CeCaH12,Cmmm,300.0,125.0,,0.1,110.0,,0.13,1.2,1397.0,,,
CeCa3H24,Fm\bar{3}m,200.0,175.0,,0.1,164.0,,0.13,2.19,1145.0,,,
CeCa3H24,Fm\bar{3}m,300.0,201.0,,0.1,188.0,,0.13,2.08,1361.0,,,
LuNH,F\bar{4}3m,1.0,16.9,,0.1,,,,0.78,377.0,,2023.0,https://doi.org/10.1103/PhysRevB.108.014511
LuN0.5H1.5,C1,1.0,0.0,,0.1,,,,0.11,680.0,,,
Lu4NH4,R3m,1.0,4.2,,0.1,,,,0.64,151.0,,,
Lu4NH6,P\bar{4}3m,1.0,2.9,,0.1,,,,0.48,291.0,,,
Lu4NH7,Fd\bar{3}m,1.0,4.2,,0.1,,,,0.47,435.0,,,
Lu4NH6,R3m,1.0,0.1,,0.1,,,,0.29,306.0,,,
H2SLa,Cm,200.0,15.0,,0.1,,,,0.6,676.0,,2023.0,https://doi-org/10.1039/D3CP03368F
H2SLa,C2/c,300.0,6.9,,0.1,,,,0.46,869.0,,,
H6SLa,Cmcm,300.0,23.6,,0.1,,,,0.85,549.0,,,
La3CeH40,Pm\bar{3}m,400.0,,,,125.0,150.0,0.13,1.07,,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.L101801
La3CeH40,Pm\bar{3}m,250.0,,,,215.0,186.0,0.13,1.83,,,,
La3CeH40,Pm\bar{3}m,200.0,,,,246.0,209.0,0.13,3.08,,,,
La3SrH40,Pm\bar{3}m,400.0,,,,231.0,186.0,0.13,1.69,1380.0,,,
La3BaH40,Pm\bar{3}m,400.0,,,,269.0,178.0,0.13,2.34,915.0,,,
La3ZrH40,Pm\bar{3}m,400.0,,,,276.0,210.0,0.13,2.34,1112.0,,,
La3HfH40,Pm\bar{3}m,400.0,,,,263.0,190.0,0.13,2.32,1038.0,,,
La3YH40,Pm\bar{3}m,400.0,,,,188.0,226.0,0.13,1.55,1557.0,,,
La3YH40,Pm\bar{3}m,250.0,,,,267.0,208.0,0.13,3.16,,,,
La3LuH40,Pm\bar{3}m,400.0,,,,224.0,181.0,0.13,1.73,1302.0,,,
Al2B2H,P3/m1,0.0,52.64,,0.1,,,,2.93,202.02,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.114802
Mg2B2H,P3/m1,0.0,23.25,,0.1,,,,0.86,430.29,,,
Mo2B2H,P3/m1,0.0,21.54,,0.1,,,,1.09,277.25,,,
W2B2H,P3/m1,0.0,18.67,,0.1,,,,1.4,153.84,,,
YCeH8,P4/mmm,100.0,4.8,24.5,0.1,,,,0.41,987.5,,2022.0,https://doi.org/10.1016/j.mtphys.2022.100873
YCeH18,P\bar{6}m2,150.0,173.8,118.3,0.1,,,,2.51,812.2,,,
YCeH18,P\bar{6}m2,300.0,110.0,142.2,0.1,,,,0.97,1547.7,,,
YCeH20,R\bar{3}m,300.0,122.1,137.6,0.1,,,,1.03,1595.2,,,
LaCeH8,P4/mmm,100.0,1.76,24.9,0.1,,,,0.35,975.8,,,
LaCeH20,R\bar{3}m,250.0,116.1,145.0,0.1,,,,1.0,1566.9,,,
Al0.5Zr0.5H3,Pm\bar{3},100.0,37.0,,0.1,28.8,,0.13,0.73,963.0,,2022.0,https://doi.org/10.1021/acsomega.2c02447
Rb0.55Sr0.45H,Fm\bar{3}m,0.0,,54.34,0.1,,,,,,,2022.0,10.1088/1361-648X/ac965e
La4N4H,Amm2,300.0,,0.0,0.1,,,,0.24,434.0,,2022.0,https://doi.org/10.1038/s41524-021-00691-6
La2N2H,Cmcm,300.0,,0.0,0.1,,,,0.15,719.0,,,
LaN2H3,Cccm,300.0,,1.0,0.1,,,,0.33,966.0,,,
LaB8H,C2,300.0,,8.0,0.1,,,,0.44,973.0,,,
La2B6H5,Cm,300.0,,6.0,0.1,,,,0.47,998.0,,,
LaBH8,Fm\bar{3}m,300.0,,14.0,0.1,,,,0.53,1731.0,,,
LaBH17,I222,300.0,,180.0,0.1,,,,3.3,414.0,,,
LaBH17,I422,300.0,,179.0,0.1,,,,2.3,759.0,,,
LaGaH6,Immm,300.0,,21.0,0.1,,,,0.63,845.0,,,
LaGaH14,Cmm2,300.0,,137.0,0.1,,,,1.25,1134.0,,,
LaGaH15,Imm2,300.0,,95.0,0.1,,,,0.9,1338.0,,,
Sc0.5Y0.5H6,C2/m,400.0,,124.0,0.1,,,,1.32,1241.0,,2022.0,https://doi.org/10.1016/j.jallcom.2021.163524
Sc0.5Y0.5H6,C2/m,450.0,,120.0,0.1,,,,1.03,1651.0,,,
Sc0.5Y0.5H6,C2/m,500.0,,127.0,0.1,,,,1.12,1556.0,,,
MgScH6,R\bar{3}m,200.0,23.34,,0.1,15.08,,0.13,0.536,1478.84,,2022.0,https://doi.org/10.1021/acs.jpcc.1c08743
Mg2ScH10,C2/m,200.0,17.94,,0.1,11.1,,0.13,0.512,1350.17,,,
MgSc2H9,Immm,200.0,6.88,,0.1,3.14,,0.13,0.41,1427.39,,,
MgSc3H12,Pm\bar{3}m,200.0,2.61,,0.1,0.83,,0.13,0.353,1377.73,,,
LiYH6,P2_1/m,100.0,42.0,,0.1,33.0,,0.13,0.71,1149.0,,2022.0,https://doi.org/10.1039/D2CP00059H
LiYH6,P2_1/m,150.0,34.0,,0.1,24.0,,0.13,0.6,1483.0,,,
LiYH6,P2_1/m,200.0,24.0,,0.1,16.0,,0.13,0.55,1391.0,,,
LiYH6,Pnma,150.0,61.0,,0.1,49.0,,0.13,0.78,1367.0,,,
LiYH6,Pnma,200.0,51.0,,0.1,40.0,,0.13,0.74,1313.0,,,
LiYH6,Pnma,250.0,48.0,,0.1,37.0,,0.13,0.69,1405.0,,,
LiYH8,P\bar{1},200.0,90.0,,0.1,81.0,,0.13,1.28,931.0,,,
LiYH8,C2/c,300.0,82.0,,0.1,69.0,,0.13,0.89,1429.0,,,
LiYH9,Immm,150.0,22.0,,0.1,15.0,,0.13,0.57,1167.0,,,
LiYH9,P\bar{1},250.0,109.0,,0.1,99.0,,0.13,1.37,1054.0,,,
LiYH10,R\bar{3}m,200.0,72.0,,0.1,59.0,,0.13,0.89,1260.0,,,
LiYH10,R\bar{3}m,300.0,42.0,,0.1,30.0,,0.13,0.62,1646.0,,,
LiLaH6,P2_1/m,100.0,2.0,,0.1,0.4,,0.13,0.34,1168.0,,,
SPH,Cmcm,200.0,22.0,,0.1,,,,0.66,725.0,,2022.0,https://doi.org/10.1021/acs.jpcc.1c10976
SP2H,Cmc2_1,150.0,16.0,,0.1,,,,0.63,616.0,,,
S2PH,C2/m,150.0,21.0,,0.1,,,,0.7,594.0,,,
S3PH,C2/m,150.0,9.0,,0.1,,,,0.53,563.0,,,
SPH2,Cm,150.0,20.0,,0.1,,,,0.63,738.0,,,
SPH3,P2_1/m,150.0,17.0,,0.1,,,,0.57,853.0,,,
SPH4,P2_1/m,200.0,64.0,,0.1,,,,0.88,1125.0,,,
S7PH24,Cm,100.0,59.0,,0.1,,,,1.06,782.0,,,
S7PH24,Cm,150.0,117.0,148.0,0.1,,,,1.42,1081.0,,,
S7PH24,Im\bar{3}m,200.0,183.0,258.0,0.1,,,,2.21,1188.0,,,
S4PH15,I4,150.0,114.0,146.0,0.1,,,,1.47,1021.0,,,
S4PH15,I4/m,200.0,136.0,172.0,0.1,,,,1.42,1259.0,,,
S3PH12,Imm2,150.0,27.0,,0.1,,,,0.64,1153.0,,,
S3PH12,Immm,200.0,93.0,,0.1,,,,1.08,1188.0,,,
SP2H9,Pm,200.0,66.0,,0.1,,,,0.99,950.0,,,
CaCH5,Cmcm,450.0,,50.0,0.1,,,,0.8,1059.0,,2022.0,https://doi.org/10.1038/s41598-022-10249-1
CaCH5,Cmcm,500.0,,46.0,0.1,,,,0.64,1653.0,,,
MgB8H16,Cmcm,50.0,25.0,,0.1,22.0,,0.13,1.22,268.0,,2021.0,https://doi.org/10.1016/j.physb.2020.412795
CaB8H16,Cmcm,50.0,14.0,,0.1,10.0,,0.13,0.6,599.0,,,
SrB8H16,Cmcm,50.0,25.0,,0.1,20.0,,0.13,0.75,616.0,,,
BaB8H16,Cmcm,50.0,16.0,,0.1,12.0,,0.13,0.72,416.0,,,
LaYH12,R\bar{3}c,200.0,140.55,,0.1,130.61,,0.13,1.876,1022.54,,2021.0,https://doi.org/10.1021/acs.chemmater.1c02371
LaYH12,R\bar{3}c,250.0,128.42,,0.1,117.96,,0.13,1.618,1051.56,,,
LaY3H24,Cmmm,180.0,145.31,,0.1,137.11,,0.13,2.452,891.49,,,
YBaH2,P4/mmm,50.0,5.7,,0.1,4.2,,0.13,0.59,199.47,,2021.0,https://doi.org/10.1016/j.physleta.2020.127109
YBaH4,C2/m,50.0,0.53,,0.1,0.16,,0.13,0.35,325.23,,,
YBaH4,C2/m,100.0,3.13,,0.1,1.57,,0.13,0.43,482.55,,,
YBaH4,P6/mmm,150.0,12.89,,0.1,9.44,,0.13,0.58,467.69,,,
YBaH4,P6/mmm,200.0,20.66,,0.1,16.67,,0.13,0.8,445.07,,,
YBaH5,P3m1,50.0,14.18,,0.1,13.2,,0.13,2.8,61.44,,,
YBaH5,R3m,100.0,1.62,,0.1,0.69,,0.13,0.4,405.38,,,
YBaH5,R3m,150.0,6.69,,0.1,5.29,,0.13,0.75,161.77,,,
YBaH7,Cm,100.0,2.8,,0.1,1.33,,0.13,0.42,520.25,,,
YBaH7,Cm,150.0,7.19,,0.1,4.58,,0.13,0.53,482.08,,,
YBaH8,P4/mmm,50.0,49.57,,0.1,43.45,,0.13,1.04,535.13,,,
YBaH8,P4/mmm,100.0,47.21,,0.1,42.5,,0.13,1.09,465.27,,,
YBaH8,P4/mmm,150.0,89.29,,0.1,80.16,,0.13,1.24,901.22,,,
YBaH8,P4/mmm,200.0,75.55,,0.1,66.59,,0.13,1.11,892.8,,,
YBaH9,P4/mmm,100.0,81.81,,0.1,70.98,,0.13,1.05,1085.19,,,
YBaH9,P4/mmm,150.0,48.85,,0.1,37.77,,0.13,0.71,1339.97,,,
NaAlH8,P4/mmm,200.0,39.0,,0.1,28.0,,0.13,0.61,1600.0,,2021.0,https://doi.org/10.1103/PhysRevB.104.104509
NaAlH8,P4/mmm,250.0,45.0,,0.1,39.0,,0.13,0.66,1724.0,,,
NaAlH8,P4/mmm,300.0,55.0,,0.1,41.0,,0.13,0.66,1842.0,,,
CaBH2,P\bar{3}m1,100.0,0.0,,0.1,0.0,,0.13,0.2,1158.0,,2021.0,https://doi.org/10.1103/PhysRevB.104.174106
CaBH2,P_3,50.0,53.0,,0.1,46.0,,0.13,1.01,752.0,,,
CaBH2,R\bar{3}m,20.0,91.0,,0.1,76.0,,0.13,0.94,1467.0,,,
CaBH2,R\bar{3}m,250.0,95.0,,0.1,80.0,,0.13,0.92,1585.0,,,
CaBH2,R\bar{3}m,300.0,98.0,,0.1,83.0,,0.13,0.91,1631.0,,,
CaBH6,C2/m,100.0,56.0,,0.1,48.0,,0.13,0.98,825.0,,,
CaBH6,C2/m,200.0,76.0,,0.1,67.0,,0.13,1.02,1057.0,,,
CaBH6,C2/m,300.0,96.0,,0.1,84.0,,0.13,1.12,1168.0,,,
CaBH6,Imm2,200.0,190.0,,0.1,184.0,,0.13,2.8,822.0,,,
CaBH6,Imm2,250.0,184.0,,0.1,168.0,,0.13,2.14,1026.0,,,
CaBH6,Imm2,300.0,200.0,,0.1,183.0,,0.13,2.22,1062.0,,,
CaBH7,P2_1/m,150.0,135.0,,0.1,117.0,,0.13,1.34,1286.0,,,
CaBH7,P2_1/m,200.0,151.0,,0.1,136.0,,0.13,1.69,1025.0,,,
CaBH7,P2_1/m,300.0,135.0,,0.1,121.0,,0.13,1.29,1380.0,,,
CaBH7,P_2,300.0,136.0,,0.1,123.0,,0.13,1.64,954.0,,,
CaBH8,Pm,150.0,55.0,,0.1,46.0,,0.13,0.86,1037.0,,,
CaBH8,Pm,200.0,74.0,,0.1,63.0,,0.13,0.99,1076.0,,,
CaBH8,Fm\bar{3}m,250.0,167.0,,0.1,152.0,,0.13,1.44,1524.0,,,
CaBH8,Fm\bar{3}m,300.0,162.0,,0.1,146.0,,0.13,1.31,1635.0,,,
CaBH9,Pm,250.0,0.0,,0.1,0.0,,0.13,0.2,1046.0,,,
CaBH9,Pm,300.0,2.0,,0.1,1.0,,0.13,0.36,905.0,,,
CaBH11,P_1b,250.0,123.0,,0.1,112.0,,0.13,1.75,822.0,,,
CaBH11,P_1b,300.0,128.0,,0.1,112.0,,0.13,1.6,937.0,,,
TiPH,P3m1,150.0,0.0,,0.1,0.0,,0.13,0.131,749.031,,2020.0,https://doi.org/10.1016/j.physleta.2019.126189
TiPH2,P\bar{6}m2,250.0,2.22,,0.1,0.91,,0.13,0.389,624.512,,,
TiPH3,R3m,250.0,30.51,,0.1,28.66,,0.13,2.239,197.246,,,
TiPH4,R\bar{3}m,100.0,51.57,,0.1,47.72,,0.13,1.77,392.198,,,
TiPH4,R\bar{3}m,200.0,38.08,,0.1,34.66,,0.13,1.47,340.64,,,
TiPH4,R\bar{3}m,250.0,62.36,,0.1,55.06,,0.13,1.166,722.043,,,
TiPH4,R\bar{3}m,300.0,57.06,,0.1,49.2,,0.13,1.022,792.698,,,
TiPH5,I\bar{4}m2,250.0,126.06,,0.1,117.25,,0.13,1.901,908.452,,,
TiPH6,Cm,250.0,40.89,,0.1,33.59,,0.13,0.843,787.112,,,
TiPH7,P3,250.0,51.32,,0.1,42.88,,0.13,0.894,885.68,,,
TiPH8,C2/m,250.0,66.67,,0.1,56.8,,0.13,0.967,1009.756,,,
TiPH8,C2/m,300.0,54.77,,0.1,45.56,,0.13,0.879,974.589,,,
CaB3H,Amm2,300.0,7.0,,0.1,4.0,,0.15,0.48,905.1,,2021.0,https://doi.org/10.1103/PhysRevB.102.014516
CaBH,Ima2,300.0,0.1,,0.1,0.0,,0.15,0.14,1125.6,,,
CaBH5,P6mmc,300.0,0.1,,0.1,0.0,,0.15,0.26,1520.2,,,
CaBH6,Pa\bar{3},100.0,114.0,,0.1,100.0,,0.15,1.93,812.3,,,
CaBH6,Pa\bar{3},200.0,117.0,,0.1,97.0,,0.15,1.27,1230.0,,,
CaBH6,Pa\bar{3},300.0,119.0,,0.1,97.0,,0.15,1.19,1357.7,,,
Ca2B2H13,Pm,200.0,62.0,,0.1,51.0,,0.15,1.23,684.7,,,
Ca2B2H13,Pm,300.0,89.0,,0.1,75.0,,0.15,1.37,858.7,,,
FeSeH,C2/m,150.0,0.2,,0.1,0.1,,0.12,0.3,361.7,,2019.0,https://doi.org/10.1021/acs.jpcc.9b06504
Fe2SeH,Immm,150.0,1.1,,0.1,1.0,,0.12,0.38,355.9,,,
Fe2SeH,Immm,200.0,0.8,,0.1,0.0,,0.12,0.36,375.1,,,
Fe2SeH,Immm,250.0,3.8,,0.1,3.6,,0.12,0.51,298.9,,,
Fe2SeH,Immm,300.0,1.3,,0.1,1.2,,0.12,0.39,369.9,,,
Fe2SeH2,I4/mmm,150.0,8.6,,0.1,7.5,,0.12,0.73,218.97,,,
Fe2SeH2,I4/mmm,200.0,9.1,,0.1,8.4,,0.12,0.76,214.57,,,
FeSeH6,Pm,150.0,34.4,,0.1,32.3,,0.12,1.56,371.2,,,
FeSeH6,Pm,200.0,36.4,,0.1,35.1,,0.12,1.67,290.2,,,
H3S0.9375Cl0.0625,R3m,100.0,,,,126.0,153.0,0.13,1.59,1010.0,,2018.0,https://doi.org/10.7566/JPSJ.87.124711
H3S0.9375Cl0.0625,R3m,150.0,,,,146.0,179.0,0.13,2.04,893.0,,,
H3S0.9375Cl0.0625,Im\bar{3}m,200.0,,,,161.0,199.0,0.13,1.52,1380.0,,,
H3S0.9375Cl0.0625,Im\bar{3}m,250.0,,,,142.0,182.0,0.13,1.23,1610.0,,,
H3S0.875Cl0.125,R3m,100.0,,,,140.0,187.0,0.13,1.85,947.0,,,
H3S0.875Cl0.125,R3m,150.0,,,,148.0,198.0,0.13,2.18,851.0,,,
H3S0.875Cl0.125,Im\bar{3}m,200.0,,,,136.0,179.0,0.13,1.32,1380.0,,,
H3S0.875Cl0.125,Im\bar{3}m,250.0,,,,119.0,161.0,0.13,1.14,1510.0,,,
H3S0.9375P0.0625,R3m,100.0,,,,131.0,163.0,0.13,1.69,977.0,,,
H3S0.9375P0.0625,R3m,150.0,,,,170.0,227.0,0.13,2.82,761.0,,,
H3S0.9375P0.0625,Im\bar{3}m,200.0,,,,212.0,268.0,0.13,2.32,1180.0,,,
H3S0.9375P0.0625,Im\bar{3}m,250.0,,,,190.0,251.0,0.13,1.6,1530.0,,,
H3S0.875P0.125,R3m,100.0,,,,136.0,174.0,0.13,1.89,895.0,,,
H3S0.875P0.125,R3m,150.0,,,,168.0,225.0,0.13,2.22,950.0,,,
H3S0.875P0.125,Im\bar{3}m,200.0,,,,194.0,249.0,0.13,2.22,1110.0,,,
H3S0.875P0.125,Im\bar{3}m,250.0,,,,177.0,229.0,0.13,1.53,1500.0,,,
H3S0.925P0.075,Im\bar{3}m,250.0,280.0,,0.1,,,,,,,2016.0,https://doi.org/10.1103/PhysRevB.93.224513
H3S0.9P0.1,Im\bar{3}m,200.0,265.0,,0.1,,227.0,0.15,,,,,
H3S0.85As0.15,Im\bar{3}m,200.0,,,,,185.0,0.12,,,,,
CaZrH12,Pm\bar{3}m,200.0,,342.0,0.1,,,,,,,2023.0,https://doi.org/10.1103/PhysRevB.107.L020504
CaZrH18,P\bar{6}m2,300.0,,332.0,0.1,,,,,,,,
CaHfH12,Pm\bar{3}m,190.0,,363.0,0.1,,,,,,,,
CaHfH18,P\bar{6}m2,300.0,,345.0,0.1,,,,,,,,
SrZrH14,Cmmm,200.0,,141.0,0.1,,,,,,,,
SrZrH16,P4/mmm,290.0,,319.0,0.1,,,,,,,,
SrZrH19,P\bar{6}m2,280.0,,263.0,0.1,,,,,,,,
SrHfH16,P4/mmm,290.0,,183.0,0.1,,,,,,,,
SrHfH19,P\bar{6}m2,280.0,,290.0,0.1,,,,,,,,
WSH,P3m1,0.0,12.2,,0.1,,,,,,,2024.0,10.1088/2053-1583/ad2523
MoSH,P3m1,0.0,28.92,,0.1,,,,1.48,178.36,,2022.0,https://doi.org/10.1103/PhysRevB.105.245420
TiSeH,,0.0,13.09,,0.1,,,,,,,2024.0,https://doi.org/10.1103/PhysRevB.109.174516
MoSH,,0.0,20.07,,0.1,,,,,,,,
TiSH,,0.0,30.19,,0.1,,,,,,,,
TiSeH,,0.0,18.3,,0.1,,,,,,,,
TiTeH,,0.0,13.31,,0.1,,,,,,,,
ZrTeH,,0.0,9.04,,0.1,,,,,,,,
HfTeH,,0.0,7.96,,0.1,,,,,,,,
La3ThH16,P\bar{1},100.0,35.0,,0.1,,,,0.68,1032.0,,2024.0,https://doi.org/10.1021/acs.jpcc.3c07213
La2ThH12,C2/m,200.0,11.0,,0.1,,,,0.46,1283.0,,,
LaThH8,Cmmm,100.0,10.0,,0.1,,,,0.46,1118.0,,,
LaTh2H12,C2/m,200.0,1.0,,0.1,,,,0.32,1242.0,,,
LaTh3H16,P1,100.0,3.0,,0.1,,,,0.4,671.0,,,
La3ThH40,I4/mmm,200.0,210.0,,0.1,,,,2.5,999.0,,,
LaThH20,R\bar{3}m,200.0,179.0,,0.1,,,,1.5,1415.0,,,
LaTh3H40,I4/mmm,200.0,164.0,,0.1,,,,1.4,1365.0,,,
Li2MgH16,Fd\bar{3}m,260.0,,277.0,0.1,,,,3.7,,,2024.0,https://doi.org/10.1103/PhysRevB.109.L140505
Mg4B6H2,,0.0,,34.0,0.1,,,,1.64,,,2024.0,https://doi.org/10.1016/j.commatsci.2024.113239
Mg4B4H4,,0.0,,14.0,0.1,,,,1.29,,,,
LuH2.875N0.125,Fm\bar{3}m,0.0,,13.0,0.1,,,,0.66,,,2024.0,https://doi.org/10.1038/s41467-024-51348-z
HB4N4,P\bar{4}3m,0.0,122.6,,0.1,111.5,,0.13,1.98,688.0,,2024.0,https://doi.org/10.1002/advs.202408275
ThBH5,F\bar{4}3m,30.0,46.7,,0.1,,,,,616.75,,2024.0,https://doi.org/10.1016/j.cjph.2024.10.021
ThBH7,P6_3/mmc,50.0,40.0,,0.1,,,,,538.315,,,
ThBH4,Pnma,20.0,29.7,,0.1,,,,,,,,
ThBH3,P2_1/m,10.0,19.3,,0.1,,,,,,,,
ThBH3,P2_1/m,20.0,3.1,,0.1,,,,,,,,
ThB3H3,P\bar{1},10.0,9.0,,0.1,,,,,,,,
LuNH,P\bar{4}3m,0.0,15.6,16.0,0.1,,,,1.0,214.7,,2023.0,https://doi.org/10.1038/s41467-023-41005-2
Lu2NH3,P\bar{3}m1,0.0,10.3,10.5,0.1,,,,0.6,449.1,,,
LuN2H3,R\bar{3}m,0.0,4.4,4.9,0.1,,,,0.5,472.3,,,
LiSrH11,Cmcm,300.0,,43.55,0.1,,35.48,0.13,0.89,761.0,,2023.0,
YSrH4,Cmcm,300.0,,2.31,0.1,,0.91,0.13,0.38,713.0,,,
Y2SrH7,R\bar{3}m,300.0,,1.61,0.1,,0.55,0.13,0.36,730.0,,,
YSrH22,Imma,300.0,,146.0,0.1,,134.0,0.13,1.27,1282.0,,,
YSrH22,Imma,200.0,,197.0,0.1,,186.0,0.13,2.05,959.0,,,
YSrH22,Imma,175.0,,240.0,0.1,,224.0,0.13,2.87,801.0,,,
LaSrH22,Imma,300.0,,158.0,0.1,,140.0,0.13,1.23,1418.0,,,
LaSrH22,Imma,200.0,,173.0,0.1,,162.0,0.13,1.53,1173.0,,,
LaSrH22,Imma,160.0,,143.0,0.1,,133.0,0.13,1.52,798.0,,,
LaCaH22,Imma,300.0,,156.0,0.1,,138.0,0.13,1.48,1005.0,,,
LaCaH22,Imma,200.0,,181.0,0.1,,170.0,0.13,2.24,754.0,,,
LaCaH22,Imma,180.0,,202.0,0.1,,191.0,0.13,2.92,545.0,,,
Be2SH3,P6/mmm,200.0,18.0,,0.1,,,,0.53,,,2023.0,https://doi.org/10.1039/D3TC00922J
Be2SH3,P6/mmm,100.0,29.0,,0.1,,,,0.76,,,,
La0.75Ce0.25H10,Pm\bar{3}m,200.0,,,,209.0,246.0,0.13,3.08,,,2023.0,https://doi.org/10.1103/PhysRevMaterials.7.L101801
La0.75Ce0.25H10,Pm\bar{3}m,250.0,,,,186.0,215.0,0.13,1.83,,,,
La0.75Y0.25H10,Pm\bar{3}m,250.0,,,,208.0,267.0,0.13,3.16,,,,
La0.75Ce0.25H10,Pm\bar{3}m,400.0,,,,125.0,150.0,0.13,1.07,,,,
La0.75Y0.25H10,Pm\bar{3}m,400.0,,,,188.0,226.0,0.13,1.55,,,,
La0.75Sr0.25H10,Pm\bar{3}m,400.0,,,,186.0,231.0,0.13,1.69,,,,
La0.75Lu0.25H10,Pm\bar{3}m,400.0,,,,181.0,224.0,0.13,1.73,,,,
La0.75Hf0.25H10,Pm\bar{3}m,400.0,,,,190.0,263.0,0.13,2.32,,,,
La0.75Zr0.25H10,Pm\bar{3}m,400.0,,,,210.0,276.0,0.13,2.34,,,,
La0.75Ba0.25H10,Pm\bar{3}m,400.0,,,,178.0,269.0,0.13,2.34,,,,
HCP3,,0.0,31.0,,0.1,,,0.13,0.95,482.84,,2022.0,https://doi.org/10.1039/D2CP00997H
Ta6Li2H24,Im\bar{3}m,100.0,1.63,,0.1,,,,0.37,578.36,,2021.0,10.1088/0256-307X/38/2/027401
Ta6Na2H24,Im\bar{3}m,100.0,0.12,,0.1,,,,0.27,771.58,,,
Ta6K2H24,Im\bar{3}m,100.0,2.59,,0.1,,,,0.39,743.09,,,
Ti6Li2H24,Im\bar{3}m,100.0,2.94,,0.1,,,,0.37,1029.5,,,
Ti6Na2H24,Im\bar{3}m,100.0,3.92,,0.1,,,,0.39,1059.69,,,
Ti6K2H24,Im\bar{3}m,100.0,0.91,,0.1,,,,0.33,869.32,,,

==> anc/screening_results_100GPa.csv <==
A,B,Pressure,Best formula,Mean Tc [K],Stddev of Tc [K],Lower CI of Tc [K],Trained
Be,Lu,100.0,Be10Lu10H80,312.5444,12.647028,307.82193,Yes
Ca,Hf,100.0,Ca7Hf7H86,270.85294,14.553849,265.41843,Yes
Sc,Lu,100.0,Sc4Lu10H86,264.77005,4.477763,263.09802,Yes
Ca,Lu,100.0,Ca5Lu9H86,264.67047,8.6274,261.44894,Yes
Ca,Zr,100.0,Ca7Zr7H86,265.25223,19.283533,258.05164,Yes
Be,Ca,100.0,Be10Ca10H80,266.77133,28.22107,256.2334,Yes
Y,Lu,100.0,Y3Lu11H86,257.29892,5.75713,255.14917,Yes
Ca,Ti,100.0,Ca5Ti5H90,242.27534,24.474257,233.1365,No
Sc,La,100.0,Sc8La3H89,236.5527,17.684893,229.94905,Yes
Li,Na,100.0,Li10Na5H85,238.91919,25.859413,229.26312,Yes
Y,La,100.0,Y3La11H86,231.35272,9.144762,227.93802,Yes
Sc,Y,100.0,Sc8Y3H89,230.08296,18.018515,223.35474,Yes
Zr,Lu,100.0,Zr4Lu10H86,225.28888,10.274224,221.45242,No
Li,Mg,100.0,Li11Mg4H85,231.52588,27.118984,221.39949,Yes
Na,Mg,100.0,Na11Mg4H85,224.6309,16.77951,218.36533,No
Ti,Lu,100.0,Ti4Lu10H86,221.06877,8.928961,217.73465,No
Ca,Sc,100.0,Ca5Sc5H90,223.61217,18.81433,216.58678,Yes
Ca,Nb,100.0,Ca11Nb4H85,221.28534,13.919005,216.08789,No
Li,Ca,100.0,Li12Ca3H85,223.8568,21.081638,215.98479,Yes
Ca,V,100.0,Ca11V4H85,219.34308,11.423301,215.07755,No
Ca,Y,100.0,Ca4Y10H86,216.66191,10.494926,212.74304,Yes
Lu,Hf,100.0,Lu10Hf4H86,215.5986,8.528086,212.41417,No
Ti,Sr,100.0,Ti5Sr5H90,219.11102,21.170607,211.2058,No
Mg,Ca,100.0,Mg7Ca8H85,215.01164,13.319965,210.03789,Yes
Ca,Ta,100.0,Ca10Ta4H86,214.2413,12.919765,209.41698,No
Sc,Ac,100.0,Sc4Ac10H86,212.09961,8.284747,209.00603,No
Y,Yb,100.0,Y10Yb4H86,210.26852,4.36489,208.63864,Yes
Gd,Lu,100.0,Gd11Lu3H86,211.10432,8.594355,207.89514,No
Sr,Zr,100.0,Sr10Zr4H86,212.16632,11.865317,207.73573,Yes
Yb,Lu,100.0,Yb4Lu10H86,208.91806,3.8408368,207.48387,Yes
Li,K,100.0,Li11K4H85,215.7021,22.556747,207.27928,No
Mg,Lu,100.0,Mg7Lu8H85,213.94556,18.034676,207.2113,No
B,Sr,100.0,B10Sr10H80,212.45164,16.25182,206.38312,Yes
Zr,Ac,100.0,Zr7Ac7H86,210.44754,11.076171,206.31163,No
Lu,Ac,100.0,Lu11Ac3H86,209.9275,9.9570265,206.20949,No
Na,Ca,100.0,Na11Ca4H85,211.99867,16.867668,205.70018,No
Na,Ti,100.0,Na11Ti4H85,211.26234,14.92975,205.68748,Yes
Sr,Hf,100.0,Sr4Hf6H90,212.72322,21.484453,204.70079,Yes
La,Lu,100.0,La3Lu11H86,207.92241,10.749128,203.90862,Yes
Be,Y,100.0,Be10Y10H80,210.14702,17.260986,203.70166,Yes
Sc,Hf,100.0,Sc7Hf7H86,208.06364,11.761395,203.67188,No
Sc,Sr,100.0,Sc6Sr4H90,209.44377,16.181807,203.40138,No
Sr,Lu,100.0,Sr4Lu10H86,207.55626,13.926273,202.35611,No
La,Ac,100.0,La11Ac3H86,205.64276,9.205906,202.20522,No
Mg,K,100.0,Mg5K10H85,209.0788,19.615091,201.7544,No
Na,Zr,100.0,Na11Zr3H86,205.49854,13.237425,200.5556,No
Li,Rb,100.0,Li12Rb3H85,209.04549,23.105309,200.41782,No
Ca,Mo,100.0,Ca12Mo3H85,205.63036,14.8367605,200.09023,No
Ca,Tc,100.0,Ca11Tc3H86,205.02321,14.1433935,199.74197,No
Na,K,100.0,Na9K5H86,207.08919,20.251656,199.5271,No
Na,V,100.0,Na11V4H85,204.15587,12.820628,199.36856,No
Ca,Cr,100.0,Ca12Cr3H85,203.6681,12.531843,198.98863,No
Y,Ac,100.0,Y11Ac3H86,201.72633,7.8727493,198.7866,No
Be,Sc,100.0,Be10Sc10H80,207.08263,27.275642,196.89774,No
Li,Zr,100.0,Li12Zr3H85,201.71538,14.664964,196.2394,No
Be,Na,100.0,Be5Na10H85,202.94096,18.479927,196.04045,No
Na,Hf,100.0,Na11Hf3H86,200.91946,13.574019,195.85085,No
V,Sr,100.0,V4Sr10H86,199.946,12.073854,195.43755,No
Sc,Zr,100.0,Sc4Zr7H89,198.81442,9.481949,195.2738,No
Li,Hf,100.0,Li12Hf3H85,200.86154,16.089062,194.85379,No
Li,Ti,100.0,Li12Ti3H85,200.97319,16.516153,194.80595,Yes
Tb,Lu,100.0,Tb4Lu10H86,198.11723,9.32575,194.63493,No
V,Lu,100.0,V5Lu9H86,198.17769,9.71335,194.55066,No
Na,Rb,100.0,Na11Rb3H86,201.80272,19.604809,194.48216,No
Be,Er,100.0,Be10Er10H80,200.13483,15.613192,194.30476,No
Na,Ta,100.0,Na10Ta4H86,198.34415,11.516702,194.04375,Yes
Ca,W,100.0,Ca11W4H85,199.83737,16.357035,193.72955,No
Zr,La,100.0,Zr3La10H87,196.61903,9.280284,193.15372,Yes
Na,Mn,100.0,Na12Mn3H85,199.27536,16.818865,192.99509,No
Ge,Ac,100.0,Ge10Ac10H80,194.90054,5.4374714,192.87016,Yes
K,Ca,100.0,K10Ca5H85,198.28862,15.874781,192.36089,No
Sr,Y,100.0,Sr3Y11H86,195.57608,9.075611,192.1872,Yes
Hf,Ac,100.0,Hf7Ac7H86,196.82478,12.433626,192.18199,No
Li,Sc,100.0,Li12Sc3H85,198.06308,15.7946415,192.16527,Yes
K,Rb,100.0,K8Rb3H89,198.84473,18.503242,191.9355,No
Sc,Yb,100.0,Sc10Yb4H86,193.62984,4.716458,191.86868,Yes
Li,Cs,100.0,Li12Cs3H85,199.8309,21.37771,191.84833,No
Er,Lu,100.0,Er2Lu12H86,195.52335,11.901208,191.07936,No
K,Ti,100.0,K10Ti4H86,195.64073,12.362223,191.0246,Yes
Mg,Rb,100.0,Mg5Rb8H87,196.95157,16.630913,190.74149,Yes
Y,Hf,100.0,Y7Hf7H86,195.2344,12.30651,190.63908,Yes
K,Hf,100.0,K10Hf4H86,195.4504,13.562495,190.38608,No
Na,Lu,100.0,Na11Lu3H86,194.87688,12.033612,190.38345,No
Na,Tc,100.0,Na12Tc3H85,195.57596,14.665197,190.09988,No
Li,Mn,100.0,Li12Mn3H85,195.45355,15.869002,189.52797,No
Mg,Hf,100.0,Mg8Hf7H85,194.27687,13.290155,189.31424,No
Sr,Nb,100.0,Sr10Nb4H86,193.52127,11.739286,189.13776,No
Na,Cs,100.0,Na12Cs2H86,195.29735,16.50359,189.13481,No
Na,Sc,100.0,Na11Sc3H86,193.1931,11.442097,188.92055,No
Li,V,100.0,Li12V3H85,195.66249,18.124971,188.89452,No
Ti,Y,100.0,Ti4Y11H85,192.6129,10.372065,188.73991,No
V,Ac,100.0,V4Ac10H86,191.28654,7.6279697,188.43822,No
K,Cs,100.0,K8Cs3H89,195.1858,18.16752,188.40195,No
Ho,Lu,100.0,Ho2Lu12H86,192.81898,12.401357,188.18825,No
Sr,Ta,100.0,Sr10Ta4H86,193.6232,14.972286,188.03246,No
Zr,Yb,100.0,Zr7Yb7H86,192.44232,12.136957,187.91031,No
Tb,Hf,100.0,Tb10Hf4H86,192.95322,14.200367,187.65071,No
Sc,Ti,100.0,Sc4Ti7H89,192.21593,12.303202,187.62184,No
Na,Cr,100.0,Na12Cr3H85,194.46812,19.621067,187.1415,No
Na,Fr,100.0,Na12Fr2H86,192.32376,14.400609,186.94649,No
Na,Y,100.0,Na12Y3H85,191.40472,12.034719,186.91089,No
K,Zr,100.0,K8Zr4H88,190.80704,10.916136,186.73088,No
Li,Fr,100.0,Li12Fr3H85,194.01695,19.658161,186.67647,No
Li,Y,100.0,Li12Y3H85,192.5239,15.996273,186.55078,Yes
La,Hf,100.0,La10Hf4H86,190.73582,12.552609,186.0486,Yes
Sr,Mo,100.0,Sr11Mo3H86,191.81917,16.274399,185.7422,No
Ti,Cs,100.0,Ti9Cs5H86,192.20924,17.335157,185.73619,No
V,Rb,100.0,V5Rb6H89,190.46199,12.679879,185.72725,No
K,V,100.0,K8V4H88,190.1314,11.854383,185.7049,No
K,Ta,100.0,K9Ta4H87,190.2946,13.3323965,185.31621,Yes
Cs,Hf,100.0,Cs5Hf8H87,190.42651,13.866581,185.24864,No
Be,K,100.0,Be8K7H85,190.58192,14.335657,185.2289,No
B,Ca,100.0,B10Ca10H80,191.91838,18.03404,185.18436,Yes
Sr,Tc,100.0,Sr11Tc3H86,191.1148,16.08271,185.10942,No
Rb,Lu,100.0,Rb3Lu10H87,190.74706,15.13837,185.0943,No
Lu,Ta,100.0,Lu10Ta4H86,189.84499,12.912336,185.02344,No
Y,Er,100.0,Y11Er3H86,190.92528,15.897977,184.98888,No
Ca,Re,100.0,Ca7Re8H85,190.42448,14.668342,184.94724,No
Ti,Rb,100.0,Ti8Rb6H86,189.14915,11.604966,184.8158,No
Ti,La,100.0,Ti4La10H86,188.22908,10.147393,184.43999,No
Na,Mo,100.0,Na12Mo3H85,192.05525,20.435884,184.42436,No
Be,Yb,100.0,Be10Yb10H80,196.59528,33.074146,184.2452,No
Y,Gd,100.0,Y11Gd3H86,189.75815,14.991808,184.16011,No
Dy,Lu,100.0,Dy2Lu12H86,188.0038,11.485359,183.7151,No
Rb,Zr,100.0,Rb7Zr4H89,188.32596,12.49273,183.6611,No
Li,Sr,100.0,Li13Sr2H85,192.16252,22.79703,183.64996,Yes
Na,Re,100.0,Na12Re3H85,189.5267,15.793881,183.62917,No
Ti,Ac,100.0,Ti4Ac10H86,186.21153,7.474943,183.42035,No
Ce,Ac,100.0,Ce5Ac9H86,186.75185,9.590285,183.17078,No
Sc,Ce,100.0,Sc8Ce2H90,190.36084,19.932486,182.91792,No
Zr,Ba,100.0,Zr3Ba6H91,186.96875,11.073298,182.83391,No
Zr,Fr,100.0,Zr9Fr5H86,186.84557,10.8150625,182.80716,No
Ti,Fr,100.0,Ti9Fr5H86,188.71223,16.066383,182.71295,No
Rb,Hf,100.0,Rb8Hf4H88,186.83398,11.174386,182.6614,No
Li,Ta,100.0,Li11Ta3H86,188.18335,14.968584,182.594,Yes
Hf,Fr,100.0,Hf8Fr5H87,186.6245,11.707889,182.2527,No
Mg,Zr,100.0,Mg7Zr7H86,186.98814,13.148079,182.07857,No
V,Cs,100.0,V5Cs5H90,187.4226,14.467242,182.02045,No
Lu,Fr,100.0,Lu12Fr2H86,187.7611,15.497531,181.97421,No
Be,Ho,100.0,Be10Ho10H80,187.00517,13.743034,181.87344,No
Cs,Lu,100.0,Cs3Lu10H87,187.09915,14.004018,181.86996,No
Zr,Cs,100.0,Zr5Cs5H90,187.01244,13.967904,181.79674,No
Si,Ac,100.0,Si10Ac10H80,184.6127,7.9459925,181.64561,Yes
Li,Be,100.0,Li10Be5H85,190.19505,23.089779,181.57318,Yes
Ta,Ac,100.0,Ta4Ac10H86,185.92438,11.722714,181.54704,No
Be,Rb,100.0,Be8Rb7H85,187.1264,15.402691,181.37494,No
Yb,Hf,100.0,Yb7Hf7H86,185.85695,12.375157,181.236,No
Na,Fe,100.0,Na12Fe3H85,188.18617,18.746202,181.18622,No
Y,Zr,100.0,Y4Zr7H89,184.28828,8.340045,181.17406,Yes
Gd,Tb,100.0,Gd11Tb2H87,184.7122,9.834104,181.04008,No
La,Ce,100.0,La7Ce2H91,185.76216,13.172589,180.84343,Yes
Sc,Gd,100.0,Sc4Gd10H86,186.68321,15.719418,180.81349,No
V,Fr,100.0,V5Fr6H89,184.75797,11.131201,180.6015,No
K,Fr,100.0,K8Fr3H89,186.39714,15.724796,180.5254,No
Tc,Lu,100.0,Tc3Lu11H86,184.07178,11.41888,179.80789,No
Li,Tc,100.0,Li12Tc3H85,186.21378,17.177818,179.79947,No
Cr,Sr,100.0,Cr3Sr11H86,185.46913,15.421332,179.71071,No
Li,Lu,100.0,Li13Lu2H85,185.70454,16.772657,179.44153,No
Be,Sr,100.0,Be10Sr10H80,188.18442,23.466145,179.42201,No
Ca,Os,100.0,Ca12Os2H86,186.32579,18.97898,179.23892,No
Sc,Ta,100.0,Sc7Ta6H87,183.77086,13.027873,178.90617,No
Rb,Fr,100.0,Rb7Fr4H89,183.7702,13.043542,178.89966,No
Rb,Cs,100.0,Rb8Cs3H89,184.94316,16.307316,178.85391,No
Sr,La,100.0,Sr3La11H86,183.18271,11.805371,178.7745,Yes
Gd,Hf,100.0,Gd10Hf4H86,182.8415,10.965451,178.74695,No
Ca,Rb,100.0,Ca5Rb9H86,183.7883,13.537475,178.73332,No
Y,Ho,100.0,Y11Ho3H86,185.24081,17.807655,178.59132,No
Sc,V,100.0,Sc8V5H87,182.36642,10.164236,178.57103,No
K,Sc,100.0,K10Sc4H86,182.42715,10.57955,178.47668,No
Na,Sr,100.0,Na12Sr3H85,183.25845,13.703064,178.14165,No
Y,Ta,100.0,Y10Ta4H86,182.28638,11.362073,178.04372,No
K,Lu,100.0,K11Lu3H86,182.47008,12.060721,177.96654,No
V,Ba,100.0,V3Ba6H91,181.85542,10.573156,177.90735,No
Ca,Sr,100.0,Ca5Sr4H91,183.5915,15.308807,177.8751,No
Tb,Ta,100.0,Tb10Ta4H86,181.12523,9.473,177.58795,No
Tc,Ac,100.0,Tc3Ac11H86,181.12144,9.481425,177.58102,No
Eu,Lu,100.0,Eu3Lu11H86,181.40193,10.415503,177.51273,No
Ca,Rh,100.0,Ca13Rh2H85,184.03935,17.532759,177.49251,No
Sc,Er,100.0,Sc11Er3H86,183.4852,16.406076,177.35907,No
Mo,Ac,100.0,Mo3Ac11H86,181.20676,10.429522,177.31232,No
Ce,Lu,100.0,Ce2Lu12H86,181.73636,12.187905,177.18532,No
Ti,Ba,100.0,Ti4Ba10H86,181.06673,12.124918,176.53922,No
Cs,Fr,100.0,Cs3Fr8H89,181.6907,13.846771,176.52023,No
Li,Re,100.0,Li13Re2H85,184.71704,22.220282,176.41985,No
Gd,Er,100.0,Gd11Er2H87,180.44814,10.95906,176.35596,No
P,Sr,100.0,P10Sr10H80,179.8367,9.355465,176.3433,Yes
Na,La,100.0,Na13La2H85,181.62576,14.988843,176.02884,No
Li,Dy,100.0,Li13Dy2H85,181.72816,15.733831,175.85306,No
V,Y,100.0,V4Y11H85,179.0458,8.705646,175.79506,No
K,Tc,100.0,K10Tc3H87,180.38971,12.469257,175.73361,No
Zr,Hf,100.0,Zr7Hf7H86,179.569,10.304562,175.7212,Yes
Ca,Yb,100.0,Ca11Yb3H86,178.00407,6.7341805,175.48949,Yes
Sc,Rb,100.0,Sc8Rb3H89,181.20482,15.325515,175.48218,No
Ca,Ru,100.0,Ca12Ru2H86,181.9101,17.514814,175.36995,No
Gd,Ac,100.0,Gd11Ac3H86,181.24677,15.74758,175.36652,No
V,La,100.0,V3La8H89,179.14458,10.248218,175.31783,No
Li,Fe,100.0,Li12Fe3H85,182.04388,18.268766,175.22221,No
Er,Hf,100.0,Er10Hf4H86,180.44995,14.007335,175.21953,No
Ba,Hf,100.0,Ba7Hf7H86,180.91312,15.74434,175.03409,No
Yb,Ac,100.0,Yb3Ac11H86,179.34123,11.6204,175.0021,No
Sm,Lu,100.0,Sm3Lu11H86,178.90897,10.482287,174.99481,No
Y,Tb,100.0,Y11Tb3H86,181.54785,17.785976,174.90646,No
Na,Tb,100.0,Na12Tb2H86,180.42944,14.975298,174.83757,No
Na,Ce,100.0,Na13Ce2H85,180.71616,15.869899,174.79024,No
Li,Al,100.0,Li11Al4H85,180.3375,15.08894,174.70319,No
Ba,Lu,100.0,Ba3Lu11H86,181.00108,17.10971,174.61221,No
Gd,Ho,100.0,Gd11Ho2H87,178.67426,10.953682,174.58408,No
Li,Tb,100.0,Li13Tb2H85,180.59769,16.106224,174.58353,No
Sr,W,100.0,Sr10W4H86,179.94394,14.61823,174.4854,No
Mo,Ba,100.0,Mo3Ba6H91,179.87804,14.557253,174.44228,No
Cs,Ta,100.0,Cs6Ta5H89,178.79515,11.690916,174.42969,No
Lu,Ra,100.0,Lu11Ra3H86,180.02086,14.982892,174.42615,No
Rb,Ta,100.0,Rb8Ta4H88,178.59308,11.162946,174.42476,No
Na,Dy,100.0,Na12Dy2H86,180.33104,15.88231,174.40048,No
Cr,Ac,100.0,Cr3Ac11H86,177.41525,8.223169,174.34467,No
Li,Ac,100.0,Li13Ac2H85,181.25806,18.769102,174.24956,No
Pm,Lu,100.0,Pm3Lu11H86,179.3491,14.033149,174.10904,No
Na,Nb,100.0,Na12Nb3H85,182.05373,22.077175,173.80997,No
Li,Gd,100.0,Li13Gd2H85,179.51878,16.309896,173.42857,No
Ta,Fr,100.0,Ta5Fr6H89,177.20563,10.149792,173.41563,No
Lu,Re,100.0,Lu12Re2H86,178.11627,12.977787,173.2703,No
Be,Cs,100.0,Be9Cs5H86,177.90671,12.694669,173.16644,No
K,Y,100.0,K11Y3H86,178.88347,15.34426,173.15382,Yes
Na,Al,100.0,Na7Al5H88,177.28777,11.151038,173.1239,Yes
S,Cl,100.0,S22Cl3H75,174.79459,4.5179853,173.10754,Yes
Hf,Ra,100.0,Hf7Ra7H86,178.39755,14.402909,173.01942,No
K,Cr,100.0,K9Cr3H88,177.91776,13.213301,172.98383,No
Li,Ba,100.0,Li13Ba2H85,180.72923,20.902597,172.92407,No
Ca,Mn,100.0,Ca12Mn3H85,180.24815,19.789928,172.85847,No
Dy,Hf,100.0,Dy10Hf4H86,177.82126,13.646139,172.72571,No
Ba,La,100.0,Ba3La11H86,177.56075,13.10465,172.66739,Yes
Y,Cs,100.0,Y6Cs3H91,178.28825,15.117199,172.6434,No
Mg,Cs,100.0,Mg5Cs10H85,182.16176,25.647488,172.58482,No
Y,Fr,100.0,Y7Fr2H91,178.75429,16.544546,172.57645,No
Sc,Fr,100.0,Sc4Fr9H87,176.11272,9.514073,172.5601,No
Sc,Cs,100.0,Sc6Cs5H89,176.81966,11.656423,172.46707,No
Na,Gd,100.0,Na12Gd2H86,178.0099,15.209707,172.3305,No
Mg,Ti,100.0,Mg7Ti7H86,176.9891,12.511469,172.31725,Yes
Fe,Lu,100.0,Fe3Lu11H86,176.75911,11.935704,172.30225,No
Ca,La,100.0,Ca4La10H86,177.02443,12.977512,172.17854,Yes
Na,Yb,100.0,Na12Yb2H86,178.23856,16.306255,172.1497,No
Sc,Ho,100.0,Sc11Ho3H86,179.01749,18.429476,172.1358,No
Ti,Ra,100.0,Ti7Ra7H86,176.93552,12.857356,172.1345,No
Ca,Fr,100.0,Ca5Fr9H86,176.29514,11.147815,172.13248,No
Zr,Ra,100.0,Zr7Ra7H86,178.51704,17.161903,172.10869,No
Ho,Hf,100.0,Ho10Hf4H86,177.74559,15.577618,171.92882,No
Rb,Y,100.0,Rb3Y6H91,177.46976,14.883483,171.91217,No
Be,Dy,100.0,Be10Dy10H80,178.61949,18.020185,171.89064,No
Nb,Ac,100.0,Nb4Ac10H86,176.43237,12.50441,171.76315,No
V,Ra,100.0,V4Ra10H86,176.37329,12.390337,171.74666,No
K,Re,100.0,K10Re3H87,177.26848,15.257558,171.57121,Yes
La,Ta,100.0,La10Ta4H86,176.17519,12.366189,171.55757,No
Nb,Ba,100.0,Nb3Ba6H91,176.61386,13.591932,171.53854,No
Li,Sm,100.0,Li13Sm2H85,177.41069,15.905064,171.47165,No
Li,La,100.0,Li13La2H85,178.3924,18.93853,171.32063,Yes
Li,Ra,100.0,Li13Ra2H85,178.36508,19.035912,171.25696,No
Tb,Ho,100.0,Tb2Ho11H87,174.63872,9.523342,171.08264,No
Be,Gd,100.0,Be10Gd10H80,179.56157,23.191246,170.90181,No
K,Mn,100.0,K10Mn3H87,176.60545,15.498905,170.81807,No
Rb,Tc,100.0,Rb8Tc3H89,175.1985,11.77087,170.80319,No
Ca,Cs,100.0,Ca5Cs5H90,175.31218,12.245712,170.73956,No
Cr,Rb,100.0,Cr3Rb8H89,175.61324,13.099457,170.72182,No
Na,Er,100.0,Na12Er2H86,176.41843,15.29062,170.70882,No
Tb,Er,100.0,Tb2Er11H87,173.99776,8.896063,170.67592,No
Be,Tm,100.0,Be10Tm10H80,175.65932,13.546005,170.60115,No
Rb,La,100.0,Rb3La6H91,176.39244,15.577145,170.57584,No
Ca,Er,100.0,Ca11Er3H86,175.61497,13.840373,170.4469,No
Na,Ho,100.0,Na12Ho2H86,176.13763,15.252288,170.44234,No
Gd,Yb,100.0,Gd11Yb2H87,174.87955,12.004505,170.39699,No
Sc,Nb,100.0,Sc7Nb4H89,175.11618,12.788216,170.34099,No
Ca,Gd,100.0,Ca4Gd10H86,175.77281,14.574833,170.33047,No
Nd,Lu,100.0,Nd3Lu11H86,176.58769,16.887087,170.28195,No
Li,Eu,100.0,Li13Eu2H85,176.30167,16.16851,170.26425,No
Nb,Lu,100.0,Nb4Lu10H86,175.77556,14.767609,170.26125,No
Al,Lu,100.0,Al4Lu10H86,176.334,16.289377,170.25145,No
Li,Yb,100.0,Li13Yb2H85,175.89062,15.558822,170.08087,No
Pr,Lu,100.0,Pr3Lu11H86,176.27104,16.61403,170.06726,No
Li,In,100.0,Li14In1H85,178.52403,22.731365,170.036,No
Be,Tb,100.0,Be10Tb10H80,176.43825,17.254211,169.99542,No
La,Fr,100.0,La7Fr2H91,175.50713,14.794836,169.98265,No
Mg,Sr,100.0,Mg8Sr6H86,174.3697,11.787707,169.96811,No
K,Fe,100.0,K10Fe3H87,176.28424,16.988058,169.9408,No
Y,Dy,100.0,Y12Dy2H86,176.2429,17.232676,169.80812,No
Mg,Fr,100.0,Mg5Fr7H88,174.09929,11.710525,169.7265,No
Na,Ac,100.0,Na13Ac2H85,175.50034,15.612395,169.67058,No
Na,Cd,100.0,Na14Cd1H85,176.62747,18.80655,169.605,No
Mg,Y,100.0,Mg4Y11H85,174.10612,12.119741,169.58054,Yes
La,Ra,100.0,La11Ra3H86,173.36461,10.171958,169.56633,No
Cs,La,100.0,Cs3La6H91,175.22835,15.407882,169.47495,No
Sr,Ac,100.0,Sr3Ac11H86,173.92819,12.062569,169.42395,No
Al,Ca,100.0,Al4Ca10H86,174.49136,13.619335,169.40582,Yes
Ti,Hf,100.0,Ti7Hf7H86,173.61557,11.310535,169.39215,Yes
Li,Pm,100.0,Li13Pm2H85,175.73228,17.276045,169.28131,No
Li,Cd,100.0,Li14Cd1H85,177.09508,21.164701,169.19205,No
Ho,Ac,100.0,Ho3Ac11H86,173.43735,11.605131,169.10393,No
Nb,Ra,100.0,Nb3Ra6H91,173.24849,11.219078,169.05922,No
Y,Ce,100.0,Y7Ce2H91,174.42899,14.615683,168.9714,Yes
V,Yb,100.0,V5Yb9H86,172.99509,10.813708,168.95718,No
Cr,Lu,100.0,Cr3Lu11H86,173.55934,12.436054,168.91565,No
Sc,Ra,100.0,Sc7Ra3H90,173.72073,12.98959,168.87035,No
Cs,Ce,100.0,Cs3Ce6H91,174.05688,13.998051,168.82993,No
Gd,Dy,100.0,Gd11Dy2H87,173.05258,11.331986,168.82115,No
Li,Nd,100.0,Li13Nd2H85,174.80582,16.40426,168.68036,No
Li,Ho,100.0,Li12Ho2H86,174.67903,16.102623,168.66621,No
Er,Ac,100.0,Er3Ac11H86,172.99297,12.033614,168.49954,No
La,Gd,100.0,La11Gd3H86,173.9456,14.58759,168.4985,No
Mo,Ra,100.0,Mo3Ra6H91,172.85677,11.99613,168.37733,No
La,Yb,100.0,La11Yb3H86,173.4301,13.788339,168.28145,No
Fr,Ac,100.0,Fr3Ac6H91,173.33011,13.788428,168.18143,No
Mo,Lu,100.0,Mo3Lu11H86,172.44911,11.501319,168.15445,No
Tc,Fr,100.0,Tc3Fr8H89,172.3989,11.904772,167.95358,No
Cr,Fr,100.0,Cr3Fr8H89,172.32489,11.808039,167.9157,No
Li,Er,100.0,Li12Er2H86,173.95499,16.21539,167.90005,No
Rb,Ce,100.0,Rb3Ce6H91,173.24431,14.385514,167.87267,No
Al,Fr,100.0,Al5Fr5H90,171.68907,10.313785,167.83784,No
B,Na,100.0,B2Na12H86,173.47963,15.163846,167.81735,Yes
Ca,Fe,100.0,Ca6Fe9H85,173.7375,16.094822,167.7276,No
Zr,Tb,100.0,Zr4Tb10H86,175.30583,20.353607,167.70567,No
Y,Ba,100.0,Y6Ba3H91,172.25983,12.218198,167.69748,Yes
Al,Cs,100.0,Al5Cs5H90,171.59447,10.588511,167.64066,No
Ba,Ta,100.0,Ba10Ta4H86,173.07225,14.654122,167.60031,No
Y,Tc,100.0,Y12Tc3H85,171.21689,9.741881,167.57921,No
Rb,Ac,100.0,Rb3Ac6H91,172.93404,15.051313,167.31378,No
Ca,Ac,100.0,Ca4Ac10H86,172.20776,13.270503,167.25247,No
Na,Ba,100.0,Na13Ba2H85,172.78767,14.948751,167.20572,No
Na,Sm,100.0,Na13Sm2H85,172.95009,15.763824,167.06378,No
Al,K,100.0,Al7K5H88,172.77559,15.518623,166.98083,Yes
K,La,100.0,K7La2H91,173.41925,17.51124,166.88045,No
Sr,Re,100.0,Sr9Re2H89,174.17606,19.610672,166.85332,No
Cs,Ac,100.0,Cs3Ac6H91,172.39635,15.106762,166.75539,No
Ce,Fr,100.0,Ce7Fr2H91,172.41115,15.214742,166.72987,No
Li,Pr,100.0,Li13Pr2H85,173.61084,18.444998,166.72336,No
Tb,Dy,100.0,Tb2Dy10H88,171.2864,12.34907,166.67519,No
Mg,Sc,100.0,Mg6Sc8H86,170.9518,11.702813,166.5819,Yes
Li,Hg,100.0,Li14Hg1H85,175.09866,22.951715,166.52835,No
Be,Hf,100.0,Be8Hf7H85,172.27165,15.422812,166.51268,No
Gd,Ta,100.0,Gd10Ta4H86,170.3938,10.618502,166.42879,No
Na,Pm,100.0,Na13Pm2H85,172.35582,16.40302,166.23083,No
P,S,100.0,P2S23H75,168.06902,4.970644,166.21295,Yes
K,Sr,100.0,K11Sr3H86,171.96492,15.444349,166.1979,No
S,La,100.0,S10La10H80,170.10645,10.784977,166.07927,Yes
Cr,Ba,100.0,Cr3Ba6H91,171.95258,16.332916,165.85376,No
Li,Tl,100.0,Li14Tl1H85,175.33296,25.69054,165.73996,No
Cr,Y,100.0,Cr3Y12H85,169.45808,9.989944,165.72778,No
Sc,Ba,100.0,Sc8Ba2H90,173.17073,20.21047,165.62402,No
Sc,Tb,100.0,Sc11Tb3H86,172.22568,17.745861,165.59926,No
Tc,Ba,100.0,Tc3Ba10H87,171.17142,15.118529,165.52606,No
Na,Ra,100.0,Na13Ra2H85,171.06607,14.885828,165.50761,No
Y,Re,100.0,Y12Re3H85,170.82262,14.39674,165.4468,No
Na,Eu,100.0,Na13Eu2H85,171.33104,15.822183,165.42294,No
Na,Hg,100.0,Na14Hg1H85,173.183,20.949404,165.36037,No
Eu,Gd,100.0,Eu3Gd11H86,169.66818,12.009845,165.18364,No
Al,Rb,100.0,Al5Rb5H90,169.25615,10.9444275,165.16943,Yes
Tc,La,100.0,Tc3La10H87,169.73839,12.279062,165.1533,No
Mg,La,100.0,Mg5La9H86,169.18648,10.829493,165.14268,Yes
K,Ac,100.0,K7Ac2H91,171.74734,17.712255,165.13348,No
Cr,Ra,100.0,Cr3Ra6H91,169.60912,12.062491,165.1049,No
Ca,Tb,100.0,Ca8Tb2H90,171.20352,16.417448,165.07315,No
Na,W,100.0,Na12W3H85,172.2941,19.411179,165.04584,No
Ca,Tm,100.0,Ca12Tm2H86,171.9969,18.705673,165.01208,No
Ca,Ce,100.0,Ca8Ce2H90,170.5546,14.951073,164.97177,Yes
Fe,Rb,100.0,Fe3Rb8H89,171.13618,16.6558,164.91681,No
Tc,Ra,100.0,Tc3Ra11H86,170.75308,15.776443,164.86206,No
Eu,Hf,100.0,Eu10Hf4H86,170.64014,15.568137,164.8269,No
Ti,Yb,100.0,Ti7Yb7H86,169.39163,12.3597355,164.77643,No
Cr,Cs,100.0,Cr3Cs7H90,168.99194,11.346538,164.75508,No
Rb,Sr,100.0,Rb7Sr3H90,169.29442,12.390504,164.66772,Yes
Na,Nd,100.0,Na13Nd2H85,170.32555,15.363518,164.58871,No
Ba,Ce,100.0,Ba3Ce6H91,169.92587,14.833343,164.38701,No
K,Ce,100.0,K11Ce2H87,171.3244,18.701685,164.34108,No
Rb,Re,100.0,Rb9Re2H89,170.6275,17.34402,164.15114,No
Li,Cr,100.0,Li12Cr3H85,172.63902,22.756792,164.1415,No
Er,Ta,100.0,Er10Ta4H86,168.64273,12.176798,164.09584,No
V,Tb,100.0,V4Tb10H86,171.32565,19.397612,164.08246,No
Y,Mo,100.0,Y12Mo3H85,168.40799,11.624931,164.06717,No
Re,Fr,100.0,Re9Fr5H86,170.58846,17.601458,164.01596,No
K,Mo,100.0,K8Mo3H89,170.95457,18.80044,163.93437,No
Sc,Dy,100.0,Sc10Dy4H86,170.15167,16.856228,163.85745,No
Tc,Cs,100.0,Tc3Cs5H92,169.9287,16.30738,163.83942,No
Cs,Re,100.0,Cs5Re9H86,170.82692,18.768293,163.81873,No
Sr,Ce,100.0,Sr6Ce3H91,167.72844,10.766365,163.7082,No
Sc,Mo,100.0,Sc6Mo3H91,169.17703,14.675033,163.69728,No
Y,Ra,100.0,Y12Ra2H86,168.80365,13.720019,163.68051,No
K,Co,100.0,K10Co2H88,169.84091,16.87117,163.5411,No
Li,B,100.0,Li12B2H86,170.70102,19.397184,163.458,Yes
K,Gd,100.0,K7Gd2H91,168.9643,14.762875,163.45175,No
Sb,Ac,100.0,Sb8Ac10H82,165.9807,6.803405,163.44026,No
Ta,Ra,100.0,Ta6Ra8H86,168.76901,14.431232,163.3803,No
Ba,Ac,100.0,Ba3Ac11H86,167.75043,11.780932,163.35135,No
Ca,Co,100.0,Ca12Co2H86,169.71312,17.140757,163.31265,No
Rb,Gd,100.0,Rb7Gd2H91,168.26851,13.679866,163.16037,No
Fe,Fr,100.0,Fe12Fr2H86,169.79018,18.361944,162.93372,No
S,As,100.0,S24As1H75,167.7264,12.950198,162.89072,Yes
Ca,In,100.0,Ca7In8H85,169.81041,18.546352,162.88509,No
Zr,Ce,100.0,Zr7Ce2H91,169.69066,18.226896,162.88463,No
Be,Mg,100.0,Be10Mg10H80,172.68106,26.304722,162.85872,No
S,Ac,100.0,S10Ac10H80,166.5363,9.871579,162.85019,No
Na,Pr,100.0,Na13Pr2H85,168.81418,16.331392,162.71594,No
Rb,Mo,100.0,Rb9Mo3H88,169.04454,17.070124,162.67046,No
Na,Pd,100.0,Na14Pd1H85,171.902,24.82783,162.63113,Yes
S,Ge,100.0,S24Ge1H75,165.9445,8.973521,162.59373,Yes
Be,Fr,100.0,Be9Fr6H85,166.8254,11.405973,162.56633,No
Y,Nb,100.0,Y11Nb4H85,166.96964,12.013398,162.48376,No
V,Hf,100.0,V5Hf8H87,167.29897,12.935014,162.46895,No
Tb,Re,100.0,Tb11Re3H86,166.92815,11.967591,162.45938,No
Rb,Ba,100.0,Rb7Ba2H91,169.49149,19.115837,162.35352,No
Fe,Cs,100.0,Fe3Cs6H91,169.38864,18.921446,162.32326,No
Sc,Cr,100.0,Sc10Cr3H87,165.83134,9.544882,162.26723,No
K,Ba,100.0,K7Ba2H91,169.18915,18.647972,162.22588,No
K,Tb,100.0,K10Tb2H88,168.51546,17.13114,162.11859,No
Cr,La,100.0,Cr3La7H90,168.28418,16.540625,162.1078,No
Zr,Gd,100.0,Zr3Gd11H86,169.88838,21.482561,161.86667,No
Ca,Ho,100.0,Ca12Ho2H86,168.15726,16.867031,161.85901,No
Na,Pb,100.0,Na14Pb1H85,171.74886,26.53202,161.84164,No
Sr,Os,100.0,Sr12Os2H86,169.23387,20.217037,161.68471,No
Mn,Rb,100.0,Mn3Rb9H88,167.75601,16.388212,161.63655,No
Na,Tl,100.0,Na14Tl1H85,171.18195,25.589832,161.62654,No
S,Sb,100.0,S24Sb1H75,166.81328,13.925695,161.61334,No
Tb,Ac,100.0,Tb3Ac11H86,165.65129,12.027932,161.15999,No
Na,Co,100.0,Na12Co2H86,170.45059,24.938932,161.13824,No
Zr,Ta,100.0,Zr7Ta6H87,165.73953,12.385371,161.11476,No
Sc,Re,100.0,Sc12Re2H86,168.34117,19.437435,161.08311,No
Ca,Ir,100.0,Ca13Ir2H85,169.8632,23.581621,161.05768,No
Na,Ru,100.0,Na14Ru1H85,171.3052,27.519709,161.02917,No
Ti,Zr,100.0,Ti8Zr6H86,166.17644,13.927424,160.97585,No
Na,Os,100.0,Na13Os2H85,169.94864,24.098965,160.94994,No
Sc,W,100.0,Sc11W4H85,166.40985,14.642555,160.94223,No
K,Dy,100.0,K10Dy2H88,167.30997,17.118319,160.91788,No
Ca,Pd,100.0,Ca10Pd1H89,169.80849,23.981377,160.8537,No
Zr,Dy,100.0,Zr4Dy10H86,168.64499,20.973053,160.81352,No
Mo,Fr,100.0,Mo3Fr8H89,166.53833,15.721945,160.66766,No
Ca,Pb,100.0,Ca11Pb6H83,167.42593,18.119425,160.66003,No
Li,Ce,100.0,Li13Ce2H85,169.58145,23.934736,160.64407,No
Gd,Fr,100.0,Gd2Fr7H91,165.62997,13.371794,160.63687,No
Sr,Fr,100.0,Sr3Fr7H90,165.00421,12.224576,160.43948,No
Rb,W,100.0,Rb7W4H89,167.28606,18.67769,160.31169,No
Sr,Cs,100.0,Sr3Cs7H90,165.0419,12.906401,160.22256,No
S,Ga,100.0,S24Ga1H75,164.47453,11.430303,160.20639,No
Sr,Ru,100.0,Sr12Ru2H86,167.14384,18.748484,160.14305,No
Mn,Sr,100.0,Mn3Sr11H86,167.1835,19.054117,160.06857,No
Rb,Tb,100.0,Rb7Tb2H91,165.00024,13.329895,160.02278,No
Na,Rh,100.0,Na14Rh1H85,170.67285,28.59317,159.99599,No
S,Sn,100.0,S24Sn1H75,164.48877,12.085504,159.97597,No
Dy,Ta,100.0,Dy10Ta4H86,164.67076,12.578001,159.97406,No
Ba,Fr,100.0,Ba2Fr7H91,166.45732,17.548897,159.90445,No
Rb,In,100.0,Rb7In6H87,164.63434,12.7318735,159.88017,Yes
Al,Y,100.0,Al4Y7H89,165.74579,15.7246275,159.87411,No
B,K,100.0,B6K7H87,164.91629,13.541769,159.85971,Yes
Ce,Ra,100.0,Ce6Ra3H91,163.93922,10.928982,159.85828,No
Li,Zn,100.0,Li14Zn1H85,167.83151,21.553148,159.78343,No
Na,In,100.0,Na14In1H85,169.87447,27.055723,159.7717,No
Y,W,100.0,Y11W4H85,165.98248,16.84644,159.69193,No
Mn,Lu,100.0,Mn3Lu9H88,163.3781,9.939941,159.66646,No
K,Nb,100.0,K12Nb3H85,168.29955,23.134546,159.66096,No
K,W,100.0,K10W4H86,164.18875,12.362504,159.57251,No
Li,Pb,100.0,Li14Pb1H85,169.50392,26.964624,159.43517,No
K,Ra,100.0,K7Ra2H91,165.6706,16.847933,159.37947,No
W,Ac,100.0,W4Ac7H89,163.36339,10.754896,159.34744,No
S,Co,100.0,S24Co1H75,162.90768,9.655005,159.30244,No
Lu,W,100.0,Lu12W2H86,164.37312,13.783602,159.22624,No
Be,La,100.0,Be10La10H80,163.23413,10.748264,159.22066,Yes
S,Cu,100.0,S23Cu1H76,163.19888,10.772333,159.17642,No
Si,S,100.0,Si1S24H75,161.91794,7.4241977,159.14569,Yes
S,Po,100.0,S24Po1H75,165.39153,17.149862,158.98766,No
S,Sr,100.0,S10Sr10H80,162.46498,9.386193,158.96011,Yes
B,Fr,100.0,B6Fr7H87,163.22691,11.487987,158.93723,No
Sn,Ac,100.0,Sn8Ac10H82,161.9266,8.053302,158.91945,No
Ra,Ac,100.0,Ra3Ac11H86,163.28157,11.770562,158.88637,No
Cs,Gd,100.0,Cs7Gd2H91,164.13062,14.326965,158.78084,No
In,Cs,100.0,In7Cs5H88,163.76343,13.345065,158.7803,Yes
Co,Lu,100.0,Co2Lu12H86,163.0523,11.479314,158.76585,No
Re,Ac,100.0,Re9Ac6H85,164.42708,15.252599,158.73166,No
Ho,Ta,100.0,Ho10Ta4H86,163.7109,13.335439,158.73137,No
Yb,Ta,100.0,Yb8Ta6H86,162.82536,11.020407,158.71028,No
Li,Nb,100.0,Li12Nb3H85,167.00015,22.372465,158.64613,No
K,Sm,100.0,K7Sm2H91,163.57619,13.318513,158.60297,No
S,Ni,100.0,S23Ni1H76,161.87569,8.837922,158.57555,No
K,Yb,100.0,K10Yb2H88,164.72008,16.517946,158.55217,No
S,Rh,100.0,S24Rh1H75,164.19232,15.212148,158.51201,No
P,Ac,100.0,P10Ac10H80,161.2984,7.505715,158.49573,No
K,In,100.0,K7In6H87,164.11612,15.072133,158.4881,Yes
Sr,Yb,100.0,Sr4Yb6H90,161.7413,8.854942,158.43481,No
Cs,Tl,100.0,Cs5Tl7H88,163.23402,12.920356,158.40948,Yes
Li,Ga,100.0,Li14Ga1H85,166.74908,22.654028,158.28993,No
Rb,Sm,100.0,Rb7Sm2H91,163.06944,12.955635,158.23174,No
B,Rb,100.0,B6Rb7H87,163.11865,13.162572,158.20367,Yes
K,Ho,100.0,K10Ho2H88,163.92714,15.546425,158.12201,No
Nb,Yb,100.0,Nb4Yb10H86,163.0051,13.142194,158.09772,No
S,Tl,100.0,S24Tl1H75,163.21051,13.775931,158.0665,Yes
La,Ho,100.0,La7Ho2H91,164.58737,17.563671,158.02899,No
Rb,Tl,100.0,Rb7Tl6H87,162.62277,12.49773,157.95604,Yes
Mg,Nb,100.0,Mg8Nb4H88,162.0667,11.119801,157.91449,Yes
S,Ru,100.0,S24Ru1H75,163.44853,14.872936,157.89488,No
Rb,Ra,100.0,Rb7Ra2H91,164.17659,16.911137,157.86186,No
S,Bi,100.0,S24Bi1H75,164.37694,17.49926,157.8426,No
Na,Zn,100.0,Na14Zn1H85,165.58327,20.868034,157.79102,No
Ce,Hf,100.0,Ce2Hf7H91,165.62132,20.979034,157.78763,No
La,Er,100.0,La11Er3H86,164.0384,17.009634,157.6869,No
Rb,Dy,100.0,Rb8Dy2H90,163.0066,14.253557,157.68423,No
B,Cs,100.0,B6Cs7H87,162.31297,12.47659,157.65414,Yes
Be,Zr,100.0,Be8Zr7H85,163.17558,14.80698,157.64656,No
Cs,Ba,100.0,Cs6Ba3H91,162.78938,13.794552,157.63841,No
Rb,Nb,100.0,Rb8Nb3H89,165.95395,22.317228,157.62056,No
Zr,Er,100.0,Zr4Er10H86,166.03868,22.558935,157.61504,No
Na,Rn,100.0,Na12Rn3H85,164.26949,18.027393,157.53795,No
In,Fr,100.0,In6Fr7H87,161.66258,11.2354765,157.4672,No
Tb,Fr,100.0,Tb2Fr7H91,162.26723,12.884269,157.45616,No
C,S,100.0,C2S23H75,159.51797,5.705027,157.38768,Yes
S,Pd,100.0,S24Pd1H75,162.59064,14.020922,157.35513,No
Sr,Gd,100.0,Sr3Gd11H86,162.94548,15.008427,157.34125,No
S,Ag,100.0,S23Ag1H76,162.19623,13.110748,157.3006,No
Rb,Ho,100.0,Rb7Ho2H91,162.63838,14.300348,157.29854,No
Na,Ag,100.0,Na14Ag1H85,167.74294,28.1232,157.24156,Yes
Li,Mo,100.0,Li12Mo3H85,165.8389,23.16692,157.18823,No
Pd,Lu,100.0,Pd1Lu14H85,164.01457,18.38864,157.14815,No
S,Pb,100.0,S24Pb1H75,162.6097,14.709455,157.1171,No
S,In,100.0,S24In1H75,162.0673,13.36829,157.0755,No
Mo,Cs,100.0,Mo3Cs7H90,163.5444,17.340763,157.06926,No
Eu,Ta,100.0,Eu10Ta4H86,162.30452,14.079361,157.0472,No
K,Tl,100.0,K7Tl6H87,162.04922,13.410596,157.04163,No
S,Te,100.0,S23Te1H76,161.17874,11.168128,157.0085,No
S,Rn,100.0,S24Rn1H75,160.55882,9.814366,156.89407,Yes
Mg,Ac,100.0,Mg4Ac8H88,161.14618,11.478366,156.86009,No
K,Er,100.0,K10Er2H88,162.74649,15.780303,156.85403,No
S,Tc,100.0,S24Tc1H75,161.58786,12.978039,156.74178,No
Be,In,100.0,Be10In10H80,162.59431,16.011814,156.6154,No
Fr,Ra,100.0,Fr7Ra2H91,162.87457,16.819008,156.59425,No
Cs,W,100.0,Cs7W4H89,162.99237,17.291262,156.5357,No
In,Ac,100.0,In8Ac7H85,160.84319,11.579281,156.51941,No
S,Lu,100.0,S23Lu1H76,161.40689,13.091281,156.51852,No
Mn,Fr,100.0,Mn3Fr8H89,161.827,14.263663,156.50085,No
S,Mo,100.0,S24Mo1H75,160.9829,12.039234,156.48737,Yes
V,Dy,100.0,V4Dy10H86,164.06938,20.434322,156.43909,No
Al,La,100.0,Al5La6H89,162.00897,14.9762,156.41676,Yes
Sm,Fr,100.0,Sm2Fr7H91,161.3377,13.233172,156.39636,No
Tb,W,100.0,Tb10W4H86,161.45383,13.678589,156.34616,No
As,Ac,100.0,As10Ac10H80,159.49594,8.552545,156.30237,No
Ba,W,100.0,Ba9W4H87,161.28955,13.489853,156.25235,No
Sc,Tc,100.0,Sc10Tc3H87,161.46231,13.986057,156.23984,No
Be,Al,100.0,Be10Al10H80,162.58133,17.018034,156.22668,No
Se,Ac,100.0,Se10Ac10H80,159.50618,9.030348,156.13419,No
S,Se,100.0,S24Se1H75,159.43419,8.851583,156.12895,Yes
Na,Ga,100.0,Na14Ga1H85,164.68875,23.04323,156.08427,No
Sr,Rh,100.0,Sr12Rh2H86,165.20956,24.666544,155.99893,No
Na,Bi,100.0,Na14Bi1H85,167.28976,30.287584,155.9802,No
K,Pm,100.0,K11Pm2H87,162.92172,18.592642,155.97911,No
Rb,Er,100.0,Rb7Er2H91,160.98979,13.682072,155.88083,No
W,Fr,100.0,W4Fr7H89,162.10127,16.99671,155.7546,No
Zr,Ho,100.0,Zr7Ho4H89,162.40936,18.090054,155.65442,No
Co,Rb,100.0,Co9Rb4H87,160.03322,11.801261,155.62656,No
Na,Ir,100.0,Na14Ir1H85,164.60912,24.164965,155.58577,No
In,Lu,100.0,In4Lu10H86,160.32869,12.733594,155.57388,No
Li,Rn,100.0,Li12Rn3H85,162.91208,19.671019,155.5668,No
V,Zr,100.0,V5Zr7H88,160.73715,14.100617,155.4719,No
Co,Fr,100.0,Co8Fr4H88,159.56883,11.017368,155.45488,No
Ti,Tb,100.0,Ti4Tb10H86,161.38518,15.913699,155.4429,No
Mg,Yb,100.0,Mg8Yb7H85,159.81071,11.800383,155.40437,No
Ga,Rb,100.0,Ga8Rb7H85,160.4134,13.511289,155.36821,Yes
Ti,Er,100.0,Ti4Er10H86,163.33377,21.338036,155.36601,No
La,Tb,100.0,La11Tb3H86,161.87968,17.459642,155.36015,No
Mg,Ta,100.0,Mg9Ta6H85,161.43536,16.300476,155.34866,No
Li,Ru,100.0,Li14Ru1H85,165.96686,28.436108,155.34865,No
Cs,Tb,100.0,Cs7Tb2H91,160.54985,13.946104,155.34229,No
K,Eu,100.0,K7Eu2H91,160.51407,13.923767,155.31485,No
Rb,Eu,100.0,Rb7Eu2H91,160.60197,14.1826725,155.30608,No
K,Nd,100.0,K11Nd2H87,161.93367,17.812473,155.28238,No
Sr,Sm,100.0,Sr7Sm2H91,160.69945,14.745435,155.1934,No
Al,Sr,100.0,Al5Sr9H86,159.63069,11.936096,155.17368,No
Cs,Yb,100.0,Cs5Yb9H86,159.21225,10.859918,155.15709,No
Ge,La,100.0,Ge10La10H80,157.78958,7.132759,155.12616,No
Ca,Ga,100.0,Ca6Ga8H86,162.21843,19.007065,155.12108,No
W,Ra,100.0,W4Ra10H86,159.9003,12.818955,155.11362,No
Sm,Hf,100.0,Sm10Hf4H86,160.79335,15.394588,155.04492,No
Rb,Yb,100.0,Rb3Yb7H90,159.64207,12.355535,155.02844,No
Na,Xe,100.0,Na12Xe3H85,161.92148,18.87603,154.87305,No
S,Ta,100.0,S24Ta1H75,160.7443,15.920911,154.79933,No
Dy,Fr,100.0,Dy2Fr8H90,160.09653,14.433364,154.70702,No
Mg,V,100.0,Mg6V4H90,159.4966,12.83269,154.70479,Yes
Tb,Yb,100.0,Tb10Yb2H88,159.1881,12.026356,154.69739,No
Ho,Er,100.0,Ho2Er12H86,159.0809,11.826804,154.6647,No
Co,Cs,100.0,Co10Cs5H85,159.21503,12.187713,154.66406,No
Sr,Ba,100.0,Sr7Ba2H91,160.00407,14.389861,154.63081,No
Ga,Ac,100.0,Ga7Ac10H83,159.15877,12.1559925,154.61964,No
La,Re,100.0,La8Re2H90,160.32755,15.406672,154.5746,No
P,Ba,100.0,P10Ba10H80,155.23854,1.7862797,154.57153,Yes
S,Nb,100.0,S24Nb1H75,159.18349,12.411686,154.54889,No
K,Pr,100.0,K8Pr2H90,161.04109,17.484224,154.51237,No
Ca,Dy,100.0,Ca10Dy1H89,160.88829,17.149889,154.48442,No
Fe,Y,100.0,Fe3Y12H85,160.90375,17.341587,154.4283,No
Cs,Sm,100.0,Cs7Sm2H91,159.70341,14.198438,154.40163,No
Yb,Fr,100.0,Yb8Fr2H90,157.83696,9.231989,154.38968,No
Nb,La,100.0,Nb4La10H86,159.23659,13.144843,154.32822,No
S,Zr,100.0,S24Zr1H75,159.06538,12.804332,154.28416,No
Rb,Nd,100.0,Rb7Nd2H91,159.71178,14.538842,154.28288,No
Rb,Pm,100.0,Rb7Pm2H91,159.12677,13.172357,154.20813,No
Ga,Cs,100.0,Ga7Cs6H87,160.59473,17.115711,154.20361,No
Ca,Cd,100.0,Ca10Cd1H89,163.78539,25.674265,154.19846,No
Mo,Yb,100.0,Mo3Yb11H86,157.70572,9.48522,154.16388,No
Sm,Ta,100.0,Sm10Ta4H86,158.51326,11.69185,154.14745,No
As,Sr,100.0,As10Sr10H80,158.5015,11.699697,154.13275,No
Ho,Fr,100.0,Ho2Fr7H91,159.32774,13.980088,154.1075,No
K,Rh,100.0,K10Rh2H88,162.205,22.54457,153.78673,No
S,At,100.0,S23At1H76,157.621,10.431658,153.72575,No
Lu,Tl,100.0,Lu13Tl1H86,159.89949,16.6078,153.69803,No
Gd,Re,100.0,Gd11Re3H86,157.65353,10.64923,153.67705,No
Mn,Cs,100.0,Mn3Cs12H85,161.50363,21.007257,153.6594,No
Na,Ni,100.0,Na13Ni2H85,163.48877,26.399168,153.63116,No
Nb,Cs,100.0,Nb4Cs7H89,162.4502,23.82859,153.55246,No
Na,Ge,100.0,Na14Ge1H85,163.67638,27.142723,153.54112,No
Tl,Ac,100.0,Tl8Ac7H85,158.22073,12.556492,153.53206,No
Rb,Pr,100.0,Rb7Pr2H91,159.49019,16.002665,153.5147,No
Ga,Fr,100.0,Ga9Fr6H85,158.77843,14.170851,153.48694,No
Nb,Fr,100.0,Nb3Fr8H89,161.1035,20.499912,153.4487,No
Ca,Pt,100.0,Ca12Pt2H86,161.12408,20.705624,153.39247,No
P,Ca,100.0,P10Ca10H80,158.82956,14.68909,153.34456,No
Li,Xe,100.0,Li13Xe2H85,160.90762,20.45784,153.26854,No
S,Zn,100.0,S24Zn1H75,157.44548,11.209849,153.25966,No
Sc,Fe,100.0,Sc4Fe10H86,159.52399,16.86883,153.22507,No
Eu,Ac,100.0,Eu3Ac11H86,158.52866,14.236745,153.21257,No
Cs,Ra,100.0,Cs7Ra2H91,159.56827,17.3542,153.0881,No
S,Fe,100.0,S24Fe1H75,156.95377,10.416084,153.06433,No
Cr,Yb,100.0,Cr3Yb11H86,156.37875,8.888147,153.05986,No
La,Pr,100.0,La7Pr2H91,158.47769,14.551895,153.04393,No
Pb,Ac,100.0,Pb9Ac6H85,157.89114,13.004932,153.03502,No
Pr,Fr,100.0,Pr2Fr7H91,159.05444,16.134068,153.02988,No
Tc,Tb,100.0,Tc3Tb11H86,158.71323,15.284667,153.00584,No
Cs,Ho,100.0,Cs7Ho2H91,158.42491,14.596092,152.97464,No
S,Cd,100.0,S24Cd1H75,157.65785,12.567266,152.96516,No
Ti,Ce,100.0,Ti7Ce2H91,159.6721,17.978659,152.95876,No
Ti,Ho,100.0,Ti4Ho10H86,160.79015,20.989834,152.95241,No
Sc,Pd,100.0,Sc14Pd1H85,159.58623,17.773071,152.94966,No
Mo,La,100.0,Mo3La8H89,158.5725,15.08131,152.94104,No
Er,Fr,100.0,Er2Fr7H91,158.30655,14.460363,152.90697,No
Eu,Fr,100.0,Eu2Fr7H91,158.08292,13.969592,152.86658,No
S,W,100.0,S24W1H75,159.28305,17.212395,152.85583,Yes
Tl,Fr,100.0,Tl6Fr5H89,157.68796,13.006508,152.83125,No
S,Os,100.0,S24Os1H75,158.73288,15.840597,152.8179,No
Sr,Pb,100.0,Sr9Pb7H84,158.99873,16.575495,152.80934,No
Sr,Pm,100.0,Sr7Pm2H91,157.95973,14.064922,152.70781,No
Na,Ar,100.0,Na12Ar2H86,161.17159,22.69528,152.69702,No
Na,Sn,100.0,Na14Sn1H85,163.08963,27.860174,152.68648,No
Ca,Sm,100.0,Ca8Sm2H90,157.34247,12.5522785,152.65536,No
K,Os,100.0,K10Os2H88,161.40746,23.488997,152.63652,No
P,Ra,100.0,P10Ra10H80,154.37357,4.7906795,152.5847,No
S,Xe,100.0,S24Xe1H75,155.57405,8.268541,152.48653,Yes
Al,Sc,100.0,Al3Sc8H89,159.10484,17.813822,152.45305,No
Ca,Ba,100.0,Ca7Ba2H91,158.16771,15.304256,152.453,No
Ca,Tl,100.0,Ca10Tl5H85,158.59653,16.460342,152.45013,No
K,Ga,100.0,K7Ga6H87,158.61728,16.528187,152.44556,Yes
Dy,Ac,100.0,Dy3Ac11H86,157.18483,12.744178,152.42607,No
Li,Co,100.0,Li13Co2H85,161.71432,25.00386,152.37773,No
Fe,Sr,100.0,Fe3Sr11H86,160.63007,22.21167,152.33609,No
Mg,Mo,100.0,Mg7Mo8H85,157.52412,13.897076,152.33487,No
Na,Kr,100.0,Na12Kr3H85,160.0633,20.771734,152.307,No
K,Hg,100.0,K14Hg1H85,163.3176,29.600777,152.26448,No
Cs,Dy,100.0,Cs7Dy2H91,157.41008,14.03806,152.16818,No
Sr,Ra,100.0,Sr7Ra2H91,156.66545,12.102053,152.14647,No
S,Hf,100.0,S24Hf1H75,157.80278,15.233178,152.11462,No
Na,Sb,100.0,Na14Sb1H85,162.37799,27.486555,152.11435,Yes
S,Hg,100.0,S24Hg1H75,157.9875,15.7855425,152.09308,No
S,Cr,100.0,S24Cr1H75,156.18951,11.285991,151.97525,No
Lu,Pb,100.0,Lu13Pb1H86,157.61795,15.1590605,151.95746,No
Ca,Sn,100.0,Ca11Sn6H83,157.24608,14.191062,151.94705,Yes
Tb,Tm,100.0,Tb10Tm2H88,157.06651,13.734033,151.93814,No
Cs,Nd,100.0,Cs5Nd4H91,155.41415,9.336664,151.92778,No
Nd,Fr,100.0,Nd2Fr7H91,157.49504,14.941323,151.91586,No
Ca,Bi,100.0,Ca10Bi7H83,157.92534,16.10455,151.9118,No
S,Tm,100.0,S23Tm1H76,156.08661,11.559092,151.77037,No
Cr,Tb,100.0,Cr3Tb11H86,158.5455,18.146029,151.76967,No
Fe,Ac,100.0,Fe5Ac9H86,156.40422,12.676051,151.6709,No
K,Cd,100.0,K13Cd1H86,161.54085,26.565355,151.62119,Yes
Ca,Ni,100.0,Ca12Ni2H86,157.98535,17.154587,151.57973,No
Pm,Fr,100.0,Pm2Fr7H91,156.71437,13.797419,151.56233,No
Ho,Re,100.0,Ho11Re3H86,155.4226,10.854071,151.36963,No
Si,La,100.0,Si10La10H80,152.12802,2.2010057,151.30615,Yes
Dy,Er,100.0,Dy10Er2H88,156.28801,13.6433115,151.19351,No
Al,S,100.0,Al1S24H75,154.66753,9.477813,151.12845,No
Co,Ac,100.0,Co9Ac5H86,155.80856,12.64686,151.08615,No
La,Eu,100.0,La11Eu3H86,157.60683,17.57294,151.04498,No
Li,Rh,100.0,Li14Rh1H85,161.16093,27.167904,151.01627,No
Li,Pd,100.0,Li14Pd1H85,161.54678,28.211662,151.01237,Yes
Cs,Pr,100.0,Cs6Pr3H91,154.72432,10.054459,150.96992,No
Er,Re,100.0,Er12Re2H86,155.07103,11.043191,150.94743,No
Y,Eu,100.0,Y12Eu2H86,158.33641,19.901394,150.9051,No
S,Ir,100.0,S24Ir1H75,156.19359,14.170941,150.90207,No
Ca,Pm,100.0,Ca8Pm2H90,155.39304,12.130202,150.86354,No
Na,As,100.0,Na14As1H85,160.65726,26.256247,150.85301,No
Cs,Er,100.0,Cs7Er2H91,156.08571,14.060935,150.83527,No
Mg,Cr,100.0,Mg6Cr9H85,155.36652,12.177355,150.81941,No
S,Re,100.0,S24Re1H75,156.61012,15.515278,150.81662,No
Sr,Eu,100.0,Sr7Eu2H91,156.60898,15.817418,150.70265,No
Cs,Eu,100.0,Cs7Eu2H91,156.36794,15.221071,150.6843,No
S,I,100.0,S24I1H75,154.87204,11.26161,150.66689,No
V,Ce,100.0,V5Ce3H92,155.51814,13.019983,150.6564,No
Ba,Re,100.0,Ba7Re2H91,157.70534,18.897161,150.64902,No
Ga,Lu,100.0,Ga3Lu11H86,154.566,10.564216,150.62125,No
Li,Os,100.0,Li14Os1H85,160.65446,26.923647,150.60101,No
Li,Kr,100.0,Li13Kr2H85,158.85104,22.147326,150.5811,No
Ba,Ra,100.0,Ba7Ra2H91,155.04097,12.164253,150.49876,No
Ca,Ra,100.0,Ca7Ra2H91,155.78752,14.273438,150.45773,No
K,Pb,100.0,K8Pb7H85,155.8137,14.379065,150.44447,No
Ru,Ra,100.0,Ru2Ra7H91,157.25836,18.288807,150.42921,No
Bi,Ac,100.0,Bi8Ac10H82,153.02162,6.963482,150.42142,No
In,La,100.0,In7La8H85,156.02821,15.039023,150.41255,No
Re,Ra,100.0,Re2Ra7H91,156.82748,17.232336,150.39282,No
Tc,Yb,100.0,Tc3Yb11H86,153.5776,8.582764,150.37276,No
Dy,Ho,100.0,Dy10Ho2H88,155.4549,13.675274,150.34846,No
Nd,Hf,100.0,Nd5Hf9H86,155.03171,12.673469,150.29936,No
Zn,Lu,100.0,Zn1Lu14H85,156.0523,15.760048,150.1674,No
Na,Po,100.0,Na14Po1H85,160.68188,28.424866,150.06787,No
Os,Ra,100.0,Os2Ra7H91,156.7664,18.112822,150.00296,No
Ca,Zn,100.0,Ca10Zn1H89,159.03288,24.209368,149.99295,No
Sc,Tl,100.0,Sc14Tl1H85,157.19612,19.406202,149.94972,No
Sr,Nd,100.0,Sr7Nd2H91,154.858,13.38222,149.861,No
Be,Tl,100.0,Be10Tl10H80,155.28703,14.568701,149.84698,No
Sc,Tm,100.0,Sc11Tm2H87,156.25667,17.21326,149.82913,No
Li,Ar,100.0,Li13Ar2H85,157.80693,21.43365,149.80347,No
Rb,Pb,100.0,Rb7Pb7H86,154.79803,13.628445,149.70909,No
Pm,Hf,100.0,Pm10Hf4H86,155.09595,14.451719,149.69958,No
Cs,Pm,100.0,Cs6Pm3H91,152.93805,8.696639,149.69067,No
Tm,Lu,100.0,Tm2Lu12H86,155.41911,15.347642,149.68822,Yes
Pm,Ta,100.0,Pm10Ta4H86,154.65298,13.55142,149.5928,No
K,Pd,100.0,K13Pd1H86,161.2319,31.207592,149.5788,No
Sm,Ac,100.0,Sm3Ac11H86,154.23505,12.559135,149.5454,No
Ti,Gd,100.0,Ti4Gd10H86,155.84671,16.89998,149.53615,No
Sr,In,100.0,Sr10In4H86,155.88602,17.049583,149.51959,No
S,V,100.0,S24V1H75,153.7759,11.416474,149.51291,No
Cd,Lu,100.0,Cd1Lu10H89,156.07521,17.830578,149.41716,No
Ca,Eu,100.0,Ca7Eu2H91,155.82277,17.250555,149.3813,No
S,Sc,100.0,S24Sc1H75,153.64894,11.52082,149.347,No
S,Y,100.0,S24Y1H75,153.2561,10.471819,149.34586,Yes
Co,Sr,100.0,Co2Sr12H86,156.31569,18.692852,149.33566,No
Na,S,100.0,Na2S23H75,153.16896,10.274404,149.33243,Yes
Eu,Tb,100.0,Eu3Tb11H86,153.33041,10.740331,149.31992,No
Ca,Ag,100.0,Ca14Ag1H85,156.90088,20.507742,149.24316,Yes
Sc,Nd,100.0,Sc6Nd2H92,155.42975,16.814756,149.15102,No
Sr,Tb,100.0,Sr7Tb2H91,155.44054,16.91341,149.12497,No
Ru,Lu,100.0,Ru1Lu14H85,155.41493,16.857843,149.12012,No
K,Ru,100.0,K9Ru2H89,156.88745,20.821943,149.11241,No
Y,Pd,100.0,Y14Pd1H85,155.78638,17.944962,149.08562,No
Na,Si,100.0,Na14Si1H85,157.5223,22.597502,149.08424,No
La,Tl,100.0,La9Tl7H84,154.85309,15.793963,148.95552,No
Nd,Ta,100.0,Nd10Ta4H86,153.89415,13.24103,148.94987,No
Mo,Tb,100.0,Mo3Tb11H86,155.96657,18.808834,148.94324,No
He,Li,100.0,He12Li13H75,150.94011,5.4242477,148.91466,Yes
Na,Tm,100.0,Na13Tm2H85,156.42139,20.149235,148.89754,No
B,Lu,100.0,B3Lu10H87,152.87674,10.666057,148.89397,Yes
Fe,La,100.0,Fe3La12H85,154.77626,15.75787,148.89218,No
K,Rn,100.0,K10Rn4H86,155.47733,17.692152,148.87097,No
As,Ra,100.0,As10Ra10H80,152.69661,10.322895,148.84198,No
Sr,Pd,100.0,Sr8Pd1H91,157.89369,24.34811,148.80196,No
Nb,Tb,100.0,Nb4Tb10H86,156.93288,21.874313,148.76488,No
Li,W,100.0,Li14W1H85,159.5775,29.309326,148.63321,No
S,Er,100.0,S23Er1H76,153.17514,12.240249,148.60455,No
Y,Rn,100.0,Y14Rn1H85,157.59288,24.071815,148.60432,No
La,Sm,100.0,La7Sm2H91,154.84985,16.769857,148.58789,No
Sc,Pr,100.0,Sc7Pr2H91,155.22609,17.784101,148.5854,No
Li,Ni,100.0,Li13Ni2H85,158.012,25.325054,148.55547,No
Sr,Tl,100.0,Sr9Tl6H85,155.20169,17.829477,148.54405,No
Li,Bi,100.0,Li14Bi1H85,159.27177,28.745207,148.53813,No
Ce,Ta,100.0,Ce4Ta4H92,151.70074,8.799392,148.415,No
Rh,Lu,100.0,Rh1Lu14H85,153.66685,14.339636,148.31235,No
S,Ca,100.0,S10Ca10H80,152.36716,11.211698,148.18063,No
S,Mn,100.0,S24Mn1H75,152.51859,11.76833,148.12422,No
Ce,Yb,100.0,Ce8Yb2H90,151.68024,9.643427,148.07932,No
P,K,100.0,P3K8H89,153.94594,15.738696,148.06902,No
Ca,Ge,100.0,Ca11Ge6H83,152.87254,13.019391,148.01102,No
La,Dy,100.0,La11Dy3H86,154.37938,17.063389,148.00781,No
Hf,Ta,100.0,Hf8Ta6H86,151.23183,8.65616,147.99956,No
Be,Ga,100.0,Be10Ga10H80,154.02306,16.219055,147.96677,No
Rb,Os,100.0,Rb9Os2H89,155.39943,19.926031,147.95892,No
La,Nd,100.0,La6Nd2H92,153.70107,15.487062,147.9181,No
B,S,100.0,B2S23H75,150.79218,7.723979,147.90799,Yes
Ca,As,100.0,Ca10As10H80,153.88548,16.04869,147.8928,No
Ti,Ta,100.0,Ti8Ta6H86,152.50203,12.370201,147.88292,No
Na,P,100.0,Na12P3H85,154.24579,17.048485,147.87978,Yes
Mg,S,100.0,Mg1S24H75,151.42186,9.574449,147.8467,No
Pb,Fr,100.0,Pb7Fr7H86,152.6444,12.963743,147.80365,No
Li,Ag,100.0,Li14Ag1H85,157.58495,26.208172,147.79866,No
Ca,Nd,100.0,Ca8Nd2H90,152.09526,11.556044,147.78017,No
Ca,Rn,100.0,Ca14Rn1H85,155.53978,20.910873,147.73154,No
S,Pt,100.0,S23Pt1H76,152.4516,12.938124,147.62042,No
Ca,Sb,100.0,Ca11Sb6H83,153.46338,15.682295,147.60751,No
Te,Ac,100.0,Te8Ac10H82,150.65193,8.177004,147.59859,No
S,Ti,100.0,S24Ti1H75,152.26677,12.530721,147.58772,Yes
Sc,Pm,100.0,Sc8Pm2H90,153.92073,17.03336,147.56036,No
Li,Sn,100.0,Li14Sn1H85,157.36653,26.52271,147.46278,No
S,Ho,100.0,S23Ho1H76,151.65239,11.391943,147.39857,No
Nb,Hf,100.0,Nb4Hf7H89,152.19989,12.900026,147.38293,No
S,Au,100.0,S23Au1H76,151.8711,12.041692,147.37465,No
Yb,W,100.0,Yb10W4H86,151.86061,12.112662,147.33766,No
Rb,Cd,100.0,Rb13Cd1H86,156.59807,24.999695,147.26303,No
Pr,Hf,100.0,Pr7Hf7H86,151.68916,11.997565,147.2092,No
Mg,W,100.0,Mg7W8H85,152.73495,14.843861,147.19217,No
Ce,Gd,100.0,Ce2Gd11H87,153.71834,17.477604,147.1921,No
N,Na,100.0,N3Na11H86,151.98701,13.116295,147.08931,No
Pd,Fr,100.0,Pd9Fr5H86,151.75446,12.521973,147.07867,No
Er,Yb,100.0,Er12Yb2H86,152.06256,13.415027,147.05331,No
Rb,Hg,100.0,Rb14Hg1H85,157.56323,28.194765,147.03514,No
Cs,Pb,100.0,Cs7Pb7H86,152.21071,14.064927,146.95877,No
Li,Sb,100.0,Li14Sb1H85,156.39171,25.36541,146.9201,No
Mn,Y,100.0,Mn3Y12H85,153.07178,16.610312,146.86938,No
Mg,Ba,100.0,Mg5Ba5H90,150.81277,10.68598,146.82257,No
Al,Zr,100.0,Al5Zr6H89,150.74684,10.549038,146.80777,Yes
Sr,Dy,100.0,Sr7Dy2H91,152.89166,16.293955,146.8074,No
Al,Hf,100.0,Al7Hf7H86,151.87057,13.602014,146.7915,Yes
Pr,Ac,100.0,Pr2Ac7H91,152.37354,15.049091,146.75412,No
Mg,Ra,100.0,Mg4Ra5H91,151.81949,13.605252,146.7392,No
Mg,Ce,100.0,Mg7Ce4H89,150.94809,11.426744,146.68127,No
Ba,Sm,100.0,Ba7Sm2H91,151.2404,12.210948,146.68076,No
Sr,Pr,100.0,Sr7Pr2H91,152.20058,14.995499,146.60117,No
Mg,Er,100.0,Mg5Er9H86,152.5207,15.856524,146.59978,No
Os,Fr,100.0,Os2Fr9H89,153.84079,19.39992,146.59674,No
B,La,100.0,B3La8H89,150.37022,10.182741,146.56793,Yes
Sc,In,100.0,Sc14In1H85,152.09494,15.041424,146.47838,No
Ga,La,100.0,Ga7La10H83,151.49571,13.494929,146.45662,Yes
Y,In,100.0,Y11In4H85,151.55905,13.683022,146.44972,No
Pd,Cs,100.0,Pd9Cs5H86,151.27829,12.956438,146.44028,No
Na,Pt,100.0,Na14Pt1H85,156.0342,25.732824,146.4254,Yes
Mn,Ba,100.0,Mn3Ba11H86,153.45262,18.941368,146.37979,No
Ca,Xe,100.0,Ca12Xe7H81,153.9478,20.337542,146.35364,No
Fe,Ra,100.0,Fe11Ra3H86,150.68391,11.718218,146.30826,No
Li,Tm,100.0,Li14Tm1H85,155.77632,25.367271,146.30403,No
Al,Ac,100.0,Al4Ac6H90,151.14607,13.027334,146.28159,Yes
Sc,Rn,100.0,Sc14Rn1H85,152.54659,17.002493,146.19775,No
Be,Ac,100.0,Be8Ac8H84,149.90143,10.051903,146.14798,Yes
Ca,Au,100.0,Ca14Au1H85,154.18307,21.664259,146.0935,No
Eu,Er,100.0,Eu2Er11H87,150.42793,11.662993,146.0729,No
Lu,Os,100.0,Lu13Os1H86,151.70485,15.13987,146.05153,No
Na,Cu,100.0,Na15Cu1H84,156.27724,27.438519,146.03152,Yes
Ho,Yb,100.0,Ho11Yb2H87,150.88962,13.01088,146.03128,No
S,Kr,100.0,S24Kr1H75,149.66154,9.732629,146.02733,Yes
Rb,Pd,100.0,Rb12Pd1H87,157.42079,30.706573,145.95477,No
Ru,Ba,100.0,Ru2Ba7H91,155.60538,25.868856,145.94579,No
Lu,Hg,100.0,Lu14Hg1H85,151.38365,14.778282,145.86536,No
Nb,Dy,100.0,Nb4Dy10H86,154.1062,22.102306,145.85306,No
Ca,Pr,100.0,Ca7Pr2H91,151.82315,16.04965,145.83011,No
Pm,Ac,100.0,Pm3Ac11H86,150.91393,13.639427,145.82088,No
Sc,Sm,100.0,Sc7Sm2H91,152.13583,16.92871,145.81454,No
Sc,Ru,100.0,Sc11Ru1H88,153.54204,20.711168,145.80836,No
Ba,Pr,100.0,Ba7Pr2H91,150.49585,12.634327,145.7781,No
Lu,Bi,100.0,Lu13Bi1H86,151.42992,15.34951,145.69832,No
Eu,Ho,100.0,Eu2Ho11H87,150.16924,12.165452,145.62659,No
Sr,Bi,100.0,Sr10Bi7H83,151.08806,14.633752,145.62372,No
Na,Au,100.0,Na14Au1H85,155.49652,26.4969,145.60242,Yes
He,Na,100.0,He1Na14H85,152.24478,17.879633,145.56842,No
Cd,Cs,100.0,Cd1Cs11H88,156.17473,28.720253,145.45041,No
Cl,Ac,100.0,Cl10Ac10H80,148.87405,9.1815,145.44562,No
S,Ra,100.0,S10Ra10H80,148.98776,9.493047,145.443,No
V,Er,100.0,V3Er11H86,152.28822,18.35053,145.43602,No
Sr,Er,100.0,Sr8Er1H91,152.8566,19.954077,145.40562,No
Sr,Sb,100.0,Sr10Sb9H81,149.4685,10.911885,145.39394,No
P,La,100.0,P10La10H80,147.69615,6.170692,145.39198,Yes
Rb,Ru,100.0,Rb9Ru2H89,152.64223,19.582457,145.33002,No
S,Br,100.0,S24Br1H75,148.95006,9.756131,145.30705,Yes
Zr,Re,100.0,Zr7Re8H85,150.69676,14.467879,145.29437,No
Eu,Dy,100.0,Eu2Dy10H88,149.94229,12.685742,145.20535,No
K,Bi,100.0,K13Bi1H86,157.80595,33.812317,145.18022,No
La,Pm,100.0,La12Pm2H86,151.33545,16.489563,145.17815,No
C,Ac,100.0,C10Ac10H80,147.79492,7.1321716,145.13173,No
Ca,Hg,100.0,Ca10Hg1H89,153.35927,22.034006,145.13164,No
P,Rb,100.0,P3Rb8H89,150.80766,15.21812,145.12512,No
Sr,Sn,100.0,Sr10Sn6H84,150.43527,14.370923,145.06908,No
Y,Tl,100.0,Y14Tl1H85,152.93991,21.193375,145.02617,No
Cr,Zr,100.0,Cr3Zr7H90,149.78557,12.845979,144.9888,No
As,Ba,100.0,As10Ba10H80,147.65314,7.189807,144.96841,No
K,Ir,100.0,K9Ir2H89,152.7109,20.778711,144.95201,No
Be,Ti,100.0,Be8Ti7H85,150.7041,15.5117855,144.91191,No
Rb,Rh,100.0,Rb9Rh2H89,152.09381,19.334183,144.87431,No
Li,Ge,100.0,Li14Ge1H85,153.85722,24.077364,144.8666,No
Ca,At,100.0,Ca13At1H86,154.10895,24.761894,144.8627,No
Eu,Re,100.0,Eu11Re3H86,150.04955,14.028625,144.81117,No
Al,Ba,100.0,Al5Ba5H90,149.22388,11.924827,144.77107,No
Be,S,100.0,Be1S24H75,147.87915,8.437197,144.72865,Yes
Fe,Tb,100.0,Fe3Tb11H86,149.92136,14.110988,144.65222,No
Mg,Tm,100.0,Mg8Tm7H85,151.58131,18.59565,144.63759,No
Li,Ir,100.0,Li14Ir1H85,154.28117,26.004599,144.57089,No
Pr,Ra,100.0,Pr2Ra7H91,148.80898,11.460099,144.52971,No
In,Ra,100.0,In6Ra8H86,150.31363,15.49136,144.52907,No
Pr,Ta,100.0,Pr10Ta4H86,149.09741,12.242686,144.52592,No
S,Yb,100.0,S23Yb1H76,149.83562,14.335219,144.48276,No
P,Fr,100.0,P3Fr7H90,149.93939,14.690198,144.45398,No
Cs,Os,100.0,Cs10Os2H88,154.16873,26.048403,144.4421,No
Ag,Lu,100.0,Ag1Lu14H85,148.93367,12.162006,144.3923,No
Sr,Cd,100.0,Sr9Cd1H90,151.85449,20.266079,144.28702,No
Gd,Tm,100.0,Gd11Tm2H87,150.41182,16.4177,144.28136,No
Pm,Ho,100.0,Pm7Ho2H91,149.65274,14.523991,144.2294,No
Po,Ac,100.0,Po8Ac10H82,147.14586,7.9038606,144.1945,No
P,Cs,100.0,P4Cs7H89,149.22226,13.630605,144.1325,No
Sr,Ir,100.0,Sr12Ir2H86,151.75862,20.433207,144.12874,No
K,Ni,100.0,K10Ni2H88,152.85742,23.430138,144.10846,No
S,Gd,100.0,S23Gd1H76,149.19157,13.699011,144.07628,No
Li,N,100.0,Li13N2H85,149.56749,14.748819,144.0602,No
Sc,Co,100.0,Sc10Co2H88,148.46974,11.837558,144.04953,No
In,Ba,100.0,In6Ba8H86,150.23483,16.692522,144.00174,No
K,Ag,100.0,K12Ag1H87,157.21107,35.393345,143.99498,No
K,Zn,100.0,K14Zn1H85,153.65898,25.927675,143.97743,No
Ba,Nd,100.0,Ba7Nd2H91,148.01405,10.843061,143.9652,No
Zr,Eu,100.0,Zr4Eu10H86,152.2219,22.413616,143.85251,No
Sc,Mn,100.0,Sc10Mn2H88,149.15279,14.226413,143.84056,No
Dy,W,100.0,Dy10W4H86,149.38377,14.845556,143.84035,No
Yb,Ra,100.0,Yb7Ra2H91,149.69351,15.782233,143.80032,No
Pd,Ba,100.0,Pd1Ba8H91,152.21964,22.630814,143.76915,Yes
S,K,100.0,S20K3H77,150.18864,17.215973,143.7601,Yes
Co,Ra,100.0,Co11Ra3H86,148.82191,13.566256,143.7562,No
Ru,Fr,100.0,Ru2Fr9H89,150.72523,18.701008,143.74216,No
Ba,Pm,100.0,Ba7Pm2H91,148.19615,12.016815,143.709,No
Rh,Fr,100.0,Rh2Fr9H89,150.21112,17.612562,143.63448,No
Fe,Ba,100.0,Fe2Ba7H91,149.75992,16.439472,143.62132,No
Si,Rb,100.0,Si5Rb6H89,148.77165,13.915924,143.57536,No
Sr,Tm,100.0,Sr8Tm1H91,150.57906,19.011469,143.48006,No
Nd,Ac,100.0,Nd2Ac6H92,150.00034,17.484303,143.47159,No
Na,Te,100.0,Na14Te1H85,152.70183,24.843904,143.42496,No
S,Rb,100.0,S20Rb3H77,149.58693,16.55971,143.40343,Yes
Ni,Lu,100.0,Ni2Lu10H88,147.50029,11.039096,143.37822,No
Ga,Sr,100.0,Ga7Sr10H83,148.82457,14.759743,143.31319,No
Gd,Ra,100.0,Gd11Ra2H87,148.75438,14.789144,143.23203,No
K,Xe,100.0,K11Xe3H86,151.85233,23.168701,143.20099,No
Zr,Mo,100.0,Zr8Mo3H89,147.74625,12.194168,143.19287,No
La,W,100.0,La9W2H89,149.16426,16.04776,143.17194,No
Ge,Sr,100.0,Ge6Sr11H83,148.8609,15.429505,143.09943,No
Nd,Ho,100.0,Nd7Ho2H91,148.3436,14.068946,143.09016,No
Ba,Os,100.0,Ba7Os2H91,152.36166,24.85816,143.07947,No
Ca,Po,100.0,Ca13Po1H86,152.78938,26.05525,143.0602,No
Sc,Hg,100.0,Sc14Hg1H85,150.22,19.270658,143.02422,No
K,Po,100.0,K13Po1H86,155.12556,32.4871,142.99469,No
Tc,Dy,100.0,Tc3Dy11H86,148.60132,15.150343,142.94409,No
Ba,Pb,100.0,Ba7Pb7H86,148.0581,13.705755,142.94029,No
Y,Tm,100.0,Y10Tm2H88,149.3248,17.185123,142.90776,Yes
Sm,Tb,100.0,Sm11Tb2H87,148.25377,14.337705,142.89998,No
V,Gd,100.0,V3Gd11H86,149.6255,18.02182,142.89604,No
Sn,Ra,100.0,Sn7Ra9H84,147.887,13.400306,142.88324,No
Sm,Ho,100.0,Sm7Ho2H91,149.27158,17.10855,142.88313,No
Li,Pt,100.0,Li14Pt1H85,152.79375,26.654408,142.84082,Yes
Mn,Ra,100.0,Mn3Ra6H91,147.83902,13.4008255,142.83507,No
Cu,Lu,100.0,Cu1Lu10H89,148.11073,14.138693,142.83125,No
Li,Si,100.0,Li14Si1H85,150.93938,21.797014,142.80023,Yes
Ge,Ra,100.0,Ge10Ra10H80,146.25552,9.287898,142.78737,No
Yb,Os,100.0,Yb12Os2H86,148.45639,15.18858,142.78488,No
As,Fr,100.0,As13Fr5H82,146.42168,9.845665,142.74524,No
Tc,Ce,100.0,Tc3Ce5H92,147.18262,11.9199915,142.73161,No
Ba,Yb,100.0,Ba2Yb7H91,149.36586,17.803083,142.71808,No
Sm,Ra,100.0,Sm2Ra7H91,147.20786,12.063968,142.7031,No
Sc,Os,100.0,Sc11Os1H88,150.12956,20.201426,142.58623,No
Nd,Ra,100.0,Nd2Ra6H92,147.11598,12.159152,142.57568,No
Yb,Re,100.0,Yb9Re2H89,146.89412,11.572315,142.57295,No
N,S,100.0,N1S24H75,145.13158,6.9265704,142.54515,No
Sr,Po,100.0,Sr10Po7H83,145.67581,8.453231,142.51932,No
Ca,Cu,100.0,Ca9Cu1H90,152.08586,25.718765,142.48232,No
Zr,Nb,100.0,Zr7Nb4H89,146.18387,10.191286,142.37839,No
Pm,Tb,100.0,Pm3Tb11H86,147.62856,14.102907,142.36244,No
Mg,Ho,100.0,Mg4Ho10H86,150.42958,21.638918,142.34947,No
Gd,W,100.0,Gd12W2H86,147.73175,14.491871,142.3204,No
S,Fr,100.0,S24Fr1H75,148.29195,16.06416,142.29349,No
Si,Cs,100.0,Si5Cs6H89,147.3986,13.804714,142.24384,No
Mg,Ru,100.0,Mg7Ru8H85,146.51161,11.444921,142.238,Yes
S,Cs,100.0,S20Cs3H77,147.85721,15.141348,142.20334,Yes
Mn,Ac,100.0,Mn3Ac11H86,146.1096,10.506836,142.18628,No
Se,Sr,100.0,Se10Sr10H80,146.36627,11.205247,142.18216,No
Co,Y,100.0,Co2Y13H85,147.1748,13.413628,142.16608,No
Li,Ne,100.0,Li14Ne1H85,148.90433,18.056494,142.16193,No
Li,Au,100.0,Li14Au1H85,152.38632,27.52333,142.10895,Yes
Ti,Dy,100.0,Ti4Dy10H86,148.46744,17.055422,142.09885,No
Y,Xe,100.0,Y14Xe1H85,150.02473,21.238056,142.09431,No
K,Cu,100.0,K5Cu10H85,148.17609,16.390057,142.05594,No
Pd,Ac,100.0,Pd1Ac8H91,148.5476,17.395311,142.0521,No
Pd,La,100.0,Pd1La8H91,149.25739,19.518541,141.96904,No
Lu,Po,100.0,Lu13Po1H86,147.10567,13.772365,141.96298,No
Tm,Hf,100.0,Tm2Hf9H89,147.95905,16.189005,141.91397,No
Dy,Yb,100.0,Dy10Yb2H88,146.54498,12.441387,141.89929,No
Mo,Dy,100.0,Mo3Dy11H86,148.78038,18.430305,141.89839,No
Zr,Pr,100.0,Zr7Pr2H91,149.36916,20.052517,141.88142,No
Nd,Er,100.0,Nd7Er2H91,147.59024,15.323628,141.8683,No
Cr,Dy,100.0,Cr3Dy11H86,148.6913,18.389317,141.82462,No
Si,Fr,100.0,Si4Fr6H90,147.42093,14.989244,141.82385,No
Ni,Sr,100.0,Ni2Sr12H86,149.4627,20.499416,141.8081,No
Dy,Tm,100.0,Dy11Tm2H87,147.78334,16.052732,141.78915,No
Cl,Sr,100.0,Cl10Sr10H80,145.33902,9.5548,141.7712,No
Ne,Na,100.0,Ne1Na14H85,148.52596,18.106382,141.76492,No
Y,Nd,100.0,Y6Nd2H92,148.36298,17.716795,141.74742,No
Br,Ac,100.0,Br10Ac10H80,145.27151,9.488144,141.72858,No
Sb,Ra,100.0,Sb8Ra10H82,145.385,9.925875,141.67862,No
Cs,Hg,100.0,Cs14Hg1H85,151.91544,27.452007,141.66469,No
Ru,Cs,100.0,Ru2Cs10H88,150.78998,24.633146,141.59181,No
Cr,Hf,100.0,Cr3Hf9H88,146.83534,14.191575,141.53612,No
Pm,Ra,100.0,Pm2Ra6H92,146.40237,13.181469,141.48033,No
Be,Ba,100.0,Be8Ba6H86,145.47945,10.816884,141.44035,No
As,Lu,100.0,As1Lu14H85,145.6377,11.31426,141.41289,No
Sc,Ga,100.0,Sc10Ga1H89,149.1904,20.931454,141.37447,Yes
Sc,Pb,100.0,Sc14Pb1H85,148.48932,19.079937,141.36475,No
Eu,W,100.0,Eu10W4H86,147.56255,16.725574,141.31711,No
Si,K,100.0,Si4K7H89,147.60213,16.83362,141.31635,No
Rh,Ba,100.0,Rh2Ba7H91,149.95099,23.177578,141.29634,No
Y,Sm,100.0,Y7Sm2H91,147.65265,17.16589,141.2428,No
Ce,Ho,100.0,Ce12Ho2H86,146.0373,12.98673,141.18797,No
Mn,La,100.0,Mn1La8H91,148.27965,18.996527,141.18623,No
Ru,Ac,100.0,Ru2Ac12H86,147.35345,16.547062,141.17468,No
Cu,Cs,100.0,Cu10Cs5H85,147.24812,16.376503,141.13304,No
S,Tb,100.0,S21Tb2H77,148.04816,18.550348,141.12134,No
Sr,Ho,100.0,Sr12Ho2H86,147.68184,17.629889,141.09872,No
Rh,Cs,100.0,Rh2Cs10H88,150.41106,25.052256,141.0564,No
Co,Ba,100.0,Co10Ba4H86,146.27798,14.098462,141.01353,No
I,Ac,100.0,I9Ac10H81,144.42125,9.127969,141.01282,No
Sc,Bi,100.0,Sc13Bi1H86,148.16191,19.190037,140.99623,No
Ca,Kr,100.0,Ca14Kr1H85,148.1728,19.245476,140.98642,No
Rb,Sb,100.0,Rb7Sb8H85,144.63847,9.909089,140.93835,No
Rh,Ra,100.0,Rh5Ra9H86,145.05269,11.171107,140.88133,No
Zn,Rb,100.0,Zn1Rb14H85,149.86113,24.174307,140.83429,No
Cu,Fr,100.0,Cu10Fr5H85,146.19626,14.366754,140.83162,No
Al,Yb,100.0,Al5Yb9H86,146.76187,15.960354,140.80219,No
K,Tm,100.0,K10Tm2H88,148.35912,20.251154,140.79721,No
Na,At,100.0,Na14At1H85,148.34048,20.3354,140.74712,No
La,Pb,100.0,La8Pb1H91,149.51074,23.614798,140.69283,No
Tb,Os,100.0,Tb11Os2H87,147.32715,17.786457,140.68558,No
Eu,Yb,100.0,Eu2Yb8H90,144.668,10.68422,140.67845,No
C,Na,100.0,C1Na14H85,149.87283,24.742668,140.63377,Yes
Lu,Pt,100.0,Lu14Pt1H85,145.99973,14.404571,140.62097,No
K,As,100.0,K5As13H82,144.22702,9.802913,140.56656,No
Rb,Bi,100.0,Rb13Bi1H86,152.39941,31.72282,140.55392,No
Sb,Fr,100.0,Sb13Fr5H82,144.58644,10.977639,140.48732,No
Ag,Cs,100.0,Ag9Cs5H86,147.05638,17.61129,140.48022,No
K,Sb,100.0,K14Sb1H85,151.08502,28.453403,140.46034,No
Sm,Er,100.0,Sm7Er2H91,146.18834,15.485037,140.40613,No
Pb,Ra,100.0,Pb7Ra8H85,145.99945,14.992404,140.4012,No
Sb,La,100.0,Sb8La10H82,143.2003,7.5537477,140.37968,No
Al,Rn,100.0,Al21Rn1H78,145.90761,14.804951,140.37935,No
Ag,Fr,100.0,Ag11Fr4H85,144.92783,12.289413,140.33888,No
Rb,Ir,100.0,Rb9Ir2H89,147.6581,19.607702,140.33646,No
P,Rn,100.0,P23Rn1H76,143.09166,7.5008855,140.29079,No
Sc,Eu,100.0,Sc12Eu2H86,147.67635,19.784916,140.28854,No
Ga,Y,100.0,Ga7Y10H83,144.46773,11.217744,140.27895,No
Li,S,100.0,Li2S23H75,145.65717,14.425576,140.27057,No
Sr,At,100.0,Sr10At7H83,143.58968,8.905593,140.26427,No
K,Kr,100.0,K11Kr3H86,148.62668,22.687387,140.15508,No
As,Cs,100.0,As9Cs5H86,143.94922,10.182795,140.1469,No
Sr,Te,100.0,Sr10Te8H82,143.6649,9.4654665,140.13043,No
V,Ho,100.0,V3Ho11H86,147.84645,20.674208,140.12657,No
Y,Pm,100.0,Y13Pm2H85,146.75336,17.781105,140.11378,No
Si,Ca,100.0,Si3Ca12H85,146.85516,18.078127,140.10468,No
Cu,Rb,100.0,Cu10Rb5H85,145.8434,15.398888,140.09335,No
O,S,100.0,O1S24H75,142.67563,6.9326715,140.08693,No
Zr,Tc,100.0,Zr9Tc3H88,145.13875,13.6577835,140.03885,No
Lu,Ir,100.0,Lu12Ir2H86,144.29662,11.495899,140.00398,No
Fe,Yb,100.0,Fe3Yb8H89,144.79631,12.892143,139.9823,No
Mg,Al,100.0,Mg5Al8H87,146.66933,17.955418,139.96466,No
Sc,Zn,100.0,Sc14Zn1H85,146.37804,17.245012,139.93864,No
Ru,La,100.0,Ru1La8H91,149.30858,25.177286,139.90723,No
Ce,Er,100.0,Ce12Er2H86,145.05377,13.828932,139.88997,No
Zn,Cs,100.0,Zn1Cs11H88,149.317,25.295406,139.87154,No
Lu,Rn,100.0,Lu14Rn1H85,145.41205,14.864462,139.86157,No
Fe,Hf,100.0,Fe3Hf9H88,144.2512,11.827572,139.83472,No
Cs,Bi,100.0,Cs5Bi9H86,144.37383,12.211507,139.81398,No
Sn,Ba,100.0,Sn7Ba8H85,145.29857,14.689688,139.81335,No
Ar,K,100.0,Ar2K11H87,149.13132,25.011154,139.79199,No
Pm,Er,100.0,Pm7Er2H91,145.23538,14.686941,139.75119,No
Ba,Gd,100.0,Ba2Gd11H87,144.94841,13.943597,139.74179,No
P,Lu,100.0,P21Lu2H77,143.81055,10.929335,139.72946,No
S,Ba,100.0,S10Ba10H80,143.16957,9.241827,139.71861,Yes
Rb,Rn,100.0,Rb11Rn4H85,147.53854,21.00307,139.69586,No
Tm,Ac,100.0,Tm2Ac11H87,146.01474,16.989819,139.67064,No
P,Kr,100.0,P22Kr2H76,143.96176,11.533208,139.6552,No
Se,Ra,100.0,Se10Ra10H80,143.15797,9.432924,139.63567,No
Rb,Ag,100.0,Rb11Ag1H88,153.05301,35.96099,139.62495,No
Na,Se,100.0,Na15Se1H84,148.47015,23.83114,139.57146,No
Kr,Y,100.0,Kr1Y14H85,147.07855,20.108488,139.56992,No
N,K,100.0,N3K9H88,143.75258,11.279062,139.54091,No
He,Ca,100.0,He10Ca10H80,147.89899,22.544785,139.48062,No
Cl,Ca,100.0,Cl10Ca10H80,143.74321,11.536131,139.43555,No
Y,Cd,100.0,Y14Cd1H85,146.46167,18.879652,139.4119,No
Bi,Fr,100.0,Bi9Fr5H86,143.70004,11.555692,139.38507,No
Eu,Tm,100.0,Eu7Tm2H91,144.53958,14.016407,139.30577,No
Hg,Fr,100.0,Hg1Fr8H91,146.74026,19.973557,139.28201,No
K,Ge,100.0,K13Ge1H86,151.85199,33.709385,139.2647,No
Zr,Sm,100.0,Zr7Sm2H91,145.30406,16.23016,139.24362,No
At,Ac,100.0,At7Ac10H83,142.18277,7.8954024,139.23457,No
Zr,W,100.0,Zr7W4H89,144.52913,14.206901,139.22418,No
Ir,Fr,100.0,Ir2Fr9H89,146.72093,20.236572,139.16447,No
Pd,Ra,100.0,Pd1Ra8H91,147.14333,21.37896,139.1603,No
Tb,Tl,100.0,Tb13Tl1H86,144.96759,15.571351,139.15315,No
Pr,Ho,100.0,Pr7Ho2H91,145.10178,15.96769,139.13934,No
S,Dy,100.0,S24Dy1H75,144.14178,13.733177,139.01373,No
P,Se,100.0,P23Se1H76,142.17155,8.535342,138.9844,No
Rh,Yb,100.0,Rh2Yb12H86,143.55095,12.279368,138.96576,No
Y,Pb,100.0,Y11Pb6H83,143.61876,12.470424,138.96222,No
Sr,Ag,100.0,Sr8Ag1H91,148.71945,26.521757,138.81607,No
N,Ca,100.0,N1Ca9H90,145.5489,18.065195,138.80325,No
Dy,Os,100.0,Dy12Os2H86,144.54115,15.392641,138.79344,No
Mg,Co,100.0,Mg6Co8H86,143.81839,13.534402,138.76456,No
P,Te,100.0,P23Te1H76,142.27335,9.430246,138.75203,No
Te,Fr,100.0,Te10Fr5H85,142.64876,10.478137,138.73616,No
S,Ce,100.0,S23Ce1H76,143.79955,13.583791,138.72728,No
Os,Ac,100.0,Os2Ac7H91,147.07648,22.476982,138.68344,No
Sc,Xe,100.0,Sc14Xe1H85,144.36725,15.264092,138.66754,No
Pr,Er,100.0,Pr12Er2H86,144.46632,15.984265,138.4977,No
Eu,Ra,100.0,Eu2Ra6H92,144.33463,15.698942,138.47255,No
Nd,W,100.0,Nd10W4H86,143.97125,14.727671,138.47185,No
Rb,Po,100.0,Rb13Po1H86,150.31828,31.826427,138.4341,No
Li,As,100.0,Li15As1H84,148.8254,27.88285,138.41377,No
Pm,W,100.0,Pm10W4H86,144.07472,15.192833,138.40163,No
S,Ar,100.0,S24Ar1H75,141.36398,7.96766,138.38881,Yes
Mo,Hf,100.0,Mo3Hf8H89,142.4836,11.064101,138.35219,No
As,Rb,100.0,As9Rb6H85,141.59865,8.81506,138.30705,No
Te,Ra,100.0,Te8Ra10H82,142.18452,10.387664,138.30571,No
Sm,Dy,100.0,Sm11Dy2H87,143.29228,13.466049,138.26398,No
Pr,W,100.0,Pr10W4H86,143.32063,13.633842,138.22968,No
Sr,Rn,100.0,Sr13Rn2H85,146.79404,22.980198,138.21309,No
In,Yb,100.0,In8Yb7H85,143.85797,15.149414,138.20108,No
Tc,Hf,100.0,Tc3Hf9H88,141.96223,10.081295,138.19781,No
V,Eu,100.0,V4Eu10H86,145.61293,19.906216,138.17982,No
Rb,Sn,100.0,Rb7Sn8H85,143.2558,13.705822,138.13795,No
Pm,Dy,100.0,Pm2Dy8H90,142.84343,12.611252,138.13431,No
Se,Ba,100.0,Se8Ba11H81,141.5397,9.136708,138.128,No
Cd,Fr,100.0,Cd10Fr5H85,144.11237,16.057371,138.11644,No
Sc,Rh,100.0,Sc11Rh1H88,145.44707,19.637426,138.11433,No
Al,Ra,100.0,Al4Ra5H91,141.93167,10.329483,138.07458,No
Er,Tl,100.0,Er13Tl1H86,143.40913,14.570211,137.96852,No
Ga,Ba,100.0,Ga5Ba9H86,143.75877,15.547704,137.95317,No
Al,Kr,100.0,Al20Kr2H78,143.70543,15.412132,137.95044,No
Sb,Cs,100.0,Sb8Cs5H87,142.84825,13.189957,137.92303,No
Ho,W,100.0,Ho11W2H87,143.02786,13.713591,137.90712,No
Zn,Sr,100.0,Zn1Sr9H90,145.82938,21.241083,137.89783,No
Li,Cu,100.0,Li13Cu1H86,147.65724,26.18553,137.87941,Yes
Dy,Re,100.0,Dy10Re2H88,142.78398,13.140405,137.87727,No
Tc,Gd,100.0,Tc3Gd11H86,144.76643,18.470234,137.86954,No
P,At,100.0,P23At1H76,140.53987,7.2745614,137.8235,No
Sn,Fr,100.0,Sn10Fr5H85,142.10263,11.535257,137.79529,No
Ce,Tb,100.0,Ce12Tb2H86,142.77481,13.339006,137.79395,No
Y,Os,100.0,Y13Os2H85,143.5104,15.3769455,137.76855,No
Ho,Tl,100.0,Ho13Tl1H86,143.13287,14.455066,137.73526,No
K,Sn,100.0,K14Sn1H85,148.63594,29.242096,137.71677,No
Sm,Re,100.0,Sm11Re3H86,142.61502,13.146682,137.70596,No
P,Ge,100.0,P23Ge1H76,141.15907,9.267569,137.6985,No
Ti,Pr,100.0,Ti7Pr2H91,144.91061,19.32842,137.69327,No
Ni,Rb,100.0,Ni2Rb13H85,146.47206,23.703056,137.6212,No
Li,Se,100.0,Li15Se1H84,147.133,25.511854,137.60672,Yes
Mg,Tb,100.0,Mg9Tb2H89,143.92354,16.991728,137.57872,No
Sm,Yb,100.0,Sm8Yb2H90,141.98647,11.854658,137.55986,No
Ga,Ra,100.0,Ga7Ra8H85,143.28989,15.4139185,137.53424,No
Y,Rh,100.0,Y13Rh2H85,142.65518,13.726877,137.52948,No
Mg,Tc,100.0,Mg6Tc9H85,143.57098,16.225424,137.51231,No
Ba,Eu,100.0,Ba7Eu2H91,142.46454,13.383564,137.46704,No
Y,Hg,100.0,Y14Hg1H85,144.89957,19.931671,137.45695,No
Zr,Nd,100.0,Zr6Nd2H92,142.91148,14.624985,137.45042,No
Si,Lu,100.0,Si2Lu10H88,141.68846,11.380393,137.43895,No
Mg,Re,100.0,Mg7Re8H85,142.92215,14.742954,137.41704,No
Y,Ru,100.0,Y14Ru1H85,143.69681,16.87533,137.39546,No
Mg,Gd,100.0,Mg5Gd9H86,142.58913,13.932789,137.38654,No
Cs,Rn,100.0,Cs13Rn1H86,147.93404,28.301405,137.36612,No
Nd,Tm,100.0,Nd7Tm2H91,142.65993,14.260325,137.33504,No
Ge,Fr,100.0,Ge10Fr5H85,141.83475,12.066118,137.32918,No
Ca,I,100.0,Ca14I1H85,146.12825,23.811718,137.23682,No
Ar,Ca,100.0,Ar10Ca10H80,143.77802,17.546108,137.2262,No
Sr,Pt,100.0,Sr8Pt1H91,145.98688,23.605864,137.1723,No
K,At,100.0,K13At1H86,147.10362,26.632856,137.15875,No
C,Ca,100.0,C5Ca15H80,142.13142,13.331681,137.15329,Yes
Rh,La,100.0,Rh1La7H92,147.57417,28.044912,137.10204,No
La,Os,100.0,La7Os1H92,146.56763,25.354681,137.10004,No
Rh,Ac,100.0,Rh2Ac12H86,142.06454,13.384686,137.06662,No
Lu,At,100.0,Lu13At1H86,141.64085,12.289323,137.05194,No
Rn,Fr,100.0,Rn2Fr9H89,145.22002,21.901913,137.0417,No
Sr,Hg,100.0,Sr9Hg1H90,145.26704,22.080076,137.0222,No
Rb,Tm,100.0,Rb13Tm2H85,145.69656,23.464338,136.93483,No
Y,Pr,100.0,Y7Pr2H91,144.07014,19.17049,136.91177,Yes
K,Pt,100.0,K14Pt1H85,148.63235,31.60007,136.83269,No
Fe,Zr,100.0,Fe10Zr4H86,141.70079,13.070451,136.8202,No
Tb,Pb,100.0,Tb13Pb1H86,142.949,16.544168,136.77132,No
Ni,Cs,100.0,Ni2Cs10H88,146.26463,25.431833,136.76823,No
Zn,Y,100.0,Zn1Y14H85,143.83652,18.974457,136.75134,No
Ti,Eu,100.0,Ti4Eu10H86,142.5385,15.54367,136.73439,No
Sc,Ir,100.0,Sc10Ir2H88,141.36568,12.424661,136.72623,No
K,Au,100.0,K11Au1H88,148.78217,32.31805,136.7144,Yes
Kr,Rb,100.0,Kr2Rb12H86,146.133,25.281261,136.69281,No
Rb,Pt,100.0,Rb11Pt1H88,148.53322,31.775835,136.66792,No
Ca,Se,100.0,Ca10Se10H80,141.06505,11.798545,136.6594,No
Er,Ra,100.0,Er7Ra2H91,142.36655,15.383862,136.62212,No
Sr,Xe,100.0,Sr13Xe2H85,144.96138,22.365595,136.60992,No
Er,W,100.0,Er6W2H92,141.91927,14.278892,136.58743,No
Sr,Au,100.0,Sr8Au1H91,144.93959,22.456358,136.55424,No
Zr,Pd,100.0,Zr8Pd1H91,144.25961,20.639849,136.55257,No
Ba,Bi,100.0,Ba7Bi7H86,141.03258,12.035344,136.53851,No
Sb,Lu,100.0,Sb1Lu13H86,141.91061,14.61714,136.45248,No
Zr,Tl,100.0,Zr7Tl8H85,139.56871,8.460341,136.40956,No
Sb,Ba,100.0,Sb8Ba10H82,139.46786,8.253532,136.38594,No
Ba,Er,100.0,Ba2Er7H91,141.68338,14.2297125,136.36992,No
Ge,Rb,100.0,Ge9Rb7H84,140.30923,10.551126,136.36938,No
Li,Te,100.0,Li15Te1H84,145.95654,25.685484,136.36543,No
Tb,Bi,100.0,Tb13Bi1H86,142.7798,17.19308,136.3598,No
Li,Po,100.0,Li14Po1H85,144.55403,21.995726,136.3407,No
Ce,Sm,100.0,Ce11Sm3H86,141.0394,12.621958,136.32628,No
Cl,Ra,100.0,Cl10Ra10H80,139.95232,9.984527,136.22403,No
Rb,Xe,100.0,Rb11Xe2H87,145.28256,24.354502,136.18845,No
Sn,La,100.0,Sn7La10H83,139.51598,8.995605,136.15697,No
Cl,La,100.0,Cl10La10H80,139.92189,10.0827055,136.15695,No
Al,Cd,100.0,Al21Cd1H78,144.28653,21.893177,136.11148,No
He,Rb,100.0,He2Rb7H91,142.24005,16.528238,136.0683,No
Ca,Te,100.0,Ca14Te1H85,144.91937,23.707531,136.06683,No
Ba,Tl,100.0,Ba8Tl6H86,142.16342,16.396328,136.04094,No
Sc,Cd,100.0,Sc14Cd1H85,142.11603,16.269657,136.04083,No
B,Ac,100.0,B3Ac8H89,140.58765,12.324131,135.98573,Yes
Bi,Ra,100.0,Bi1Ra8H91,145.32724,25.026924,135.98203,No
Ge,Ba,100.0,Ge9Ba10H81,139.0324,8.230854,135.95894,No
Li,P,100.0,Li15P1H84,145.44176,25.43505,135.94415,Yes
Ti,Tm,100.0,Ti12Tm2H86,142.34914,17.306606,135.88675,No
Si,Y,100.0,Si10Y10H80,141.16042,14.142546,135.8795,No
P,Hg,100.0,P22Hg1H77,140.24225,11.756558,135.85228,No
Ca,Br,100.0,Ca14Br1H85,143.26625,19.864843,135.8486,No
Mg,Rh,100.0,Mg7Rh8H85,140.69171,13.010451,135.83353,Yes
Zr,Pm,100.0,Zr7Pm2H91,142.09811,16.829975,135.8137,No
Cs,Ir,100.0,Cs9Ir2H89,143.85164,21.79556,135.71304,No
Ti,Nb,100.0,Ti8Nb4H88,141.02965,14.41756,135.64604,No
Ho,Ra,100.0,Ho7Ra2H91,141.31837,15.197334,135.6436,No
He,K,100.0,He3K9H88,141.97562,17.017649,135.62112,No
Zn,Fr,100.0,Zn10Fr5H85,141.10599,14.722292,135.6086,No
Ar,Rb,100.0,Ar2Rb12H86,144.36673,23.462236,135.60579,No
Al,Ar,100.0,Al20Ar2H78,140.79585,13.922313,135.59717,No
As,La,100.0,As8La10H82,138.461,7.7461805,135.56853,No
Sn,Lu,100.0,Sn1Lu13H86,141.01836,14.624568,135.55745,No
Se,Fr,100.0,Se10Fr5H85,138.97968,9.185248,135.54985,No
Sc,Kr,100.0,Sc14Kr1H85,140.815,14.139787,135.53513,No
Ba,Po,100.0,Ba10Po8H82,139.13724,9.650445,135.5337,No
Mg,Ga,100.0,Mg14Ga7H79,141.18465,15.147842,135.52835,No
Pr,Tm,100.0,Pr7Tm2H91,141.28932,15.435209,135.52573,No
Cs,Pt,100.0,Cs5Pt9H86,141.13358,15.029694,135.5214,No
La,Rn,100.0,La8Rn1H91,143.0182,20.138966,135.49818,No
Po,Fr,100.0,Po10Fr5H85,138.94008,9.230363,135.49341,No
S,Sm,100.0,S24Sm1H75,141.19057,15.309031,135.47408,No
Mg,Pm,100.0,Mg9Pm2H89,141.27074,15.559321,135.46078,No
Co,Yb,100.0,Co4Yb11H85,140.75032,14.182368,135.45454,No
Xe,Cs,100.0,Xe2Cs10H88,144.15228,23.46802,135.38918,No
S,Eu,100.0,S24Eu1H75,141.18585,15.612677,135.35599,No
P,I,100.0,P23I1H76,138.49916,8.422486,135.35416,No
Te,Ba,100.0,Te8Ba10H82,139.08276,9.999686,135.34882,No
Al,Xe,100.0,Al21Xe1H78,140.3596,13.440147,135.34097,No
Tm,Yb,100.0,Tm2Yb11H87,140.04181,12.593885,135.33917,Yes
P,Tl,100.0,P23Tl1H76,139.1223,10.212653,135.30884,No
P,Mn,100.0,P21Mn2H77,139.32787,10.766859,135.30745,No
S,Pm,100.0,S24Pm1H75,140.90825,15.023633,135.29834,No
Fe,Er,100.0,Fe3Er12H85,140.47484,13.931695,135.27266,No
Pm,Tm,100.0,Pm7Tm2H91,140.47319,13.951283,135.2637,No
B,Ba,100.0,B3Ba7H90,139.79585,12.146428,135.2603,Yes
Tc,Er,100.0,Tc2Er12H86,141.16179,15.893515,135.22705,No
Fe,Ho,100.0,Fe3Ho11H86,140.86008,15.158442,135.19983,No
Cs,At,100.0,Cs5At8H87,139.81099,12.393499,135.18318,No
Al,Ce,100.0,Al5Ce6H89,139.66864,12.075395,135.1596,No
Ge,Y,100.0,Ge10Y10H80,140.20885,13.611097,135.12637,No
Al,Pd,100.0,Al14Pd1H85,141.26942,16.674376,135.0431,No
I,Fr,100.0,I10Fr5H85,139.0383,10.758662,135.02095,No
Sc,Pt,100.0,Sc14Pt1H85,141.88576,18.41202,135.01059,No
P,Xe,100.0,P23Xe1H76,138.21552,8.694318,134.96901,No
S,Nd,100.0,S22Nd2H76,141.08049,16.532715,134.90707,No
Tm,Ra,100.0,Tm2Ra7H91,141.27145,17.069733,134.8975,No
Cs,Po,100.0,Cs5Po9H86,139.34152,11.964708,134.87383,No
Sc,Ni,100.0,Sc10Ni1H89,142.35306,20.20434,134.80864,No
Al,Tl,100.0,Al9Tl7H84,139.9278,13.786447,134.77985,No
Ce,Pm,100.0,Ce11Pm3H86,139.96844,13.938776,134.76363,No
Be,Ra,100.0,Be11Ra3H86,138.70612,10.566897,134.76038,No
Rb,Au,100.0,Rb11Au1H88,146.51639,31.500956,134.75374,No
Mg,Sm,100.0,Mg8Sm2H90,140.68481,15.962651,134.72426,No
Xe,Fr,100.0,Xe3Fr9H88,141.42714,17.965567,134.71869,No
P,Ga,100.0,P23Ga1H76,138.10115,9.109086,134.69977,No
Lu,Au,100.0,Lu14Au1H85,139.47227,12.818483,134.68578,No
Pm,Yb,100.0,Pm2Yb8H90,139.57664,13.112652,134.6803,No
K,Se,100.0,K5Se10H85,138.54243,10.350293,134.67757,No
Ni,Fr,100.0,Ni10Fr5H85,139.7433,13.579457,134.67265,No
Sm,Gd,100.0,Sm2Gd11H87,141.01451,17.002773,134.66557,No
Pt,Fr,100.0,Pt10Fr5H85,139.58177,13.208398,134.64967,No
Nd,Gd,100.0,Nd2Gd11H87,142.01987,19.746414,134.64644,No
La,Bi,100.0,La10Bi8H82,137.56833,7.8406277,134.6406,No
Ge,Cs,100.0,Ge9Cs5H86,139.73221,13.6667,134.62898,No
Cr,Ce,100.0,Cr3Ce5H92,141.49852,18.551804,134.57117,No
Ba,Ho,100.0,Ba2Ho7H91,139.89418,14.273828,134.56424,No
Ru,Yb,100.0,Ru2Yb12H86,139.71124,13.8467045,134.5408,No
Cl,K,100.0,Cl14K5H81,138.50545,10.777599,134.48102,No
K,I,100.0,K5I14H81,139.03246,12.305765,134.43741,No
Be,Nb,100.0,Be8Nb7H85,140.56969,16.467558,134.4206,No
P,Br,100.0,P24Br1H75,138.14786,10.058513,134.39195,No
Cd,Ba,100.0,Cd1Ba8H91,140.56967,16.552324,134.38893,No
Al,Ta,100.0,Al10Ta4H86,138.41518,10.872448,134.35533,No
Nd,Yb,100.0,Nd2Yb8H90,138.94298,12.314584,134.34464,No
Po,Ra,100.0,Po8Ra10H82,138.15584,10.294743,134.31172,No
Mg,Os,100.0,Mg7Os8H85,139.50716,13.960431,134.29425,No
Ne,P,100.0,Ne1P24H75,138.29361,10.7719145,134.27132,No
P,Pb,100.0,P23Pb1H76,137.94527,9.891661,134.25166,No
Ti,Nd,100.0,Ti8Nd2H90,140.19649,15.944647,134.24266,No
Rb,Te,100.0,Rb7Te8H85,137.93018,9.882491,134.23999,No
Fe,Ce,100.0,Fe12Ce2H86,141.16704,18.591196,134.22498,No
N,Rb,100.0,N2Rb8H90,139.82964,15.12059,134.18352,No
Tl,Ra,100.0,Tl7Ra8H85,140.24124,16.318264,134.1479,No
Cs,Tm,100.0,Cs11Tm2H87,142.02745,21.1107,134.14459,No
Co,La,100.0,Co1La8H91,142.99791,23.740711,134.13298,No
P,Po,100.0,P23Po1H76,138.37979,11.441099,134.10762,No
N,Mg,100.0,N4Mg16H80,141.72539,20.447334,134.09023,Yes
Mg,Tl,100.0,Mg13Tl7H80,140.38156,16.858065,134.08665,No
Sn,Cs,100.0,Sn8Cs7H85,139.03474,13.30532,134.06645,No
C,Rb,100.0,C5Rb6H89,139.13237,13.6248,134.04478,Yes
Ar,Cs,100.0,Ar2Cs11H87,142.55693,22.805428,134.04124,No
Co,Tb,100.0,Co2Tb12H86,138.8231,12.809681,134.03989,No
Te,Cs,100.0,Te9Cs5H86,138.60396,12.228794,134.03766,No
Ce,Dy,100.0,Ce12Dy2H86,139.05363,13.442666,134.03406,No
Cd,Ra,100.0,Cd1Ra7H92,139.96846,15.969087,134.00551,No
K,Te,100.0,K5Te14H81,138.04312,10.962418,133.94969,No
Se,La,100.0,Se10La10H80,137.954,10.895654,133.8855,No
Ge,Lu,100.0,Ge1Lu13H86,139.2527,14.430105,133.86441,No
Ir,Ra,100.0,Ir2Ra7H91,141.97899,21.801245,133.83827,No
Ba,At,100.0,Ba10At7H83,137.47499,9.960595,133.75565,No
O,Na,100.0,O1Na16H83,140.81035,18.913975,133.74776,No
Mg,Ar,100.0,Mg18Ar2H80,140.61136,18.485779,133.70865,No
Er,Pb,100.0,Er13Pb1H86,139.5997,15.8562,133.6789,No
Fe,Gd,100.0,Fe3Gd11H86,139.77005,16.315561,133.67772,No
Kr,Cs,100.0,Kr2Cs11H87,142.37859,23.356224,133.65723,No
Ce,Eu,100.0,Ce11Eu3H86,138.64545,13.405698,133.63968,No
Na,I,100.0,Na15I1H84,141.94456,22.326504,133.60771,No
V,Nd,100.0,V4Nd10H86,139.6125,16.092,133.60365,No
Tm,Fr,100.0,Tm2Fr8H90,141.00552,20.062838,133.51393,No
Ge,Se,100.0,Ge2Se23H75,137.79169,11.505569,133.49544,No
Gd,Tl,100.0,Gd13Tl1H86,139.428,15.899066,133.49118,No
Mg,Nd,100.0,Mg9Nd2H89,138.08249,12.448046,133.43431,No
C,K,100.0,C1K14H85,143.49585,27.049702,133.39532,Yes
N,Cs,100.0,N4Cs10H86,137.5035,11.265614,133.29684,No
Li,At,100.0,Li14At1H85,140.27985,18.759058,133.2751,No
Nb,Re,100.0,Nb6Re11H83,137.64088,11.693099,133.27461,No
He,Cs,100.0,He4Cs9H87,141.61124,22.35273,133.26459,No
N,Fr,100.0,N2Fr8H90,139.21153,15.9300995,133.26314,No
Li,C,100.0,Li15C1H84,143.91206,28.54432,133.25343,No
P,Ta,100.0,P21Ta2H77,137.23036,10.671158,133.24568,No
Xe,Lu,100.0,Xe1Lu14H85,137.7708,12.16928,133.22672,No
Mg,Cu,100.0,Mg8Cu7H85,138.27377,13.518026,133.22606,Yes
Tc,Ho,100.0,Tc3Ho11H86,139.26971,16.334867,133.17018,No
Ba,Tb,100.0,Ba7Tb2H91,138.00195,13.008673,133.14444,No
Pm,Gd,100.0,Pm2Gd11H87,140.38829,19.495049,133.10872,No
P,Zr,100.0,P21Zr2H77,136.49547,9.101187,133.09703,No
Pd,Tb,100.0,Pd1Tb11H88,139.34032,16.812647,133.06238,No
P,In,100.0,P23In1H76,136.71353,9.85092,133.03514,No
Ba,Hg,100.0,Ba8Hg1H91,139.81857,18.173014,133.03265,No
Cu,Sr,100.0,Cu1Sr8H91,142.00977,24.07043,133.02171,No
Ce,Nd,100.0,Ce11Nd3H86,137.8345,12.997215,132.98126,No
Tb,Po,100.0,Tb13Po1H86,139.33908,17.154406,132.93352,No
He,S,100.0,He1S25H74,137.2535,11.589125,132.92604,No
Br,Sr,100.0,Br10Sr10H80,137.20592,11.483287,132.91798,No
Ba,Ir,100.0,Ba7Ir2H91,141.54715,23.120802,132.9137,No
Tb,Ra,100.0,Tb2Ra7H91,137.90332,13.3770895,132.90823,No
Cl,Se,100.0,Cl3Se22H75,136.57968,9.84697,132.90276,No
P,Ar,100.0,P23Ar2H75,136.9962,10.97332,132.8987,No
Sc,Po,100.0,Sc14Po1H85,139.90022,18.856249,132.85918,No
Y,Ir,100.0,Y13Ir2H85,138.35571,14.760301,132.84413,No
Cs,Au,100.0,Cs5Au9H86,138.24072,14.488086,132.83078,No
B,Ra,100.0,B3Ra7H90,136.78117,10.587453,132.82776,No
Be,Eu,100.0,Be10Eu10H80,138.79712,15.986688,132.82759,No
S,Pr,100.0,S24Pr1H75,139.14996,17.091259,132.76797,No
Te,Lu,100.0,Te1Lu14H85,137.00829,11.458132,132.72975,No
Ne,K,100.0,Ne1K14H85,140.61281,21.149925,132.7153,No
Tb,Ir,100.0,Tb12Ir2H86,137.9741,14.08355,132.71523,No
Zr,In,100.0,Zr9In1H90,140.67966,21.348877,132.70786,No
Si,Rn,100.0,Si22Rn1H77,136.83395,11.122696,132.68066,No
P,Sb,100.0,P23Sb1H76,136.25876,9.721759,132.6286,No
Tc,Eu,100.0,Tc3Eu11H86,139.23752,17.806946,132.5883,No
Se,Lu,100.0,Se1Lu14H85,136.4,10.300224,132.55383,No
P,Cl,100.0,P20Cl3H77,137.19057,12.475047,132.5323,No
P,Ag,100.0,P23Ag1H76,136.45323,10.655691,132.47433,No
Tb,Pt,100.0,Tb12Pt2H86,137.4864,13.445419,132.4658,No
Pm,Re,100.0,Pm10Re4H86,137.55933,13.714389,132.4383,No
P,Pd,100.0,P23Pd1H76,136.5413,11.024202,132.4248,No
Ho,Pb,100.0,Ho13Pb1H86,138.15953,15.553231,132.35185,No
He,Be,100.0,He16Be8H76,137.60902,14.20551,132.3046,No
Co,Zr,100.0,Co1Zr8H91,139.33475,18.895756,132.27896,No
V,Pm,100.0,V4Pm10H86,139.02835,18.245703,132.2153,No
Zr,Pb,100.0,Zr11Pb6H83,136.33168,11.039997,132.20927,No
P,Sn,100.0,P23Sn1H76,136.35632,11.116497,132.20535,No
Ne,Ca,100.0,Ne3Ca15H82,139.11227,18.505878,132.20207,No
Sc,As,100.0,Sc9As1H90,140.39317,21.964407,132.19153,No
At,Fr,100.0,At8Fr5H87,136.25238,10.939988,132.16733,No
Se,Sn,100.0,Se23Sn2H75,135.78412,9.714257,132.15675,No
Dy,Ra,100.0,Dy2Ra7H91,137.11395,13.281784,132.15445,No
Ag,Ra,100.0,Ag1Ra8H91,141.56133,25.206932,132.1489,No
Ir,Ac,100.0,Ir1Ac7H92,140.69986,22.941689,132.13329,No
Ag,Ba,100.0,Ag1Ba8H91,141.61746,25.419079,132.12582,No
Au,Fr,100.0,Au11Fr4H85,136.68132,12.212571,132.12108,No
Yb,Tl,100.0,Yb6Tl9H85,136.71198,12.439444,132.06702,No
Mo,Ce,100.0,Mo3Ce5H92,139.52641,20.052324,132.03876,No
Sc,Ag,100.0,Sc14Ag1H85,137.189,13.83003,132.02478,No
Yb,Ir,100.0,Yb12Ir2H86,136.99588,13.3913145,131.99548,No
P,Tc,100.0,P21Tc2H77,134.90952,7.849529,131.97845,No
At,Ra,100.0,At7Ra10H83,135.2817,8.897073,131.95947,No
Cl,Cs,100.0,Cl18Cs3H79,137.82063,15.828488,131.91017,No
Mg,Hg,100.0,Mg14Hg1H85,139.2115,19.570265,131.90384,No
Mg,Ag,100.0,Mg9Ag6H85,137.33939,14.575291,131.89688,No
He,Mg,100.0,He11Mg13H76,137.19876,14.230207,131.88512,No
Se,Rb,100.0,Se10Rb5H85,135.33736,9.246235,131.88475,No
Nb,Ce,100.0,Nb3Ce5H92,139.83391,21.332153,131.86835,No
Se,Cs,100.0,Se10Cs5H85,135.33615,9.369203,131.83763,No
Rb,At,100.0,Rb7At8H85,136.18626,11.661295,131.83186,No
C,Cs,100.0,C5Cs6H89,136.67943,13.035688,131.81183,Yes
Mg,Mn,100.0,Mg19Mn2H79,140.97348,24.582466,131.79424,No
I,Cs,100.0,I14Cs5H81,136.155,11.94802,131.69354,No
Ba,Dy,100.0,Ba7Dy2H91,136.64812,13.300904,131.68147,No
Au,Ra,100.0,Au1Ra8H91,140.60692,23.93602,131.66907,No
Mg,Rn,100.0,Mg15Rn6H79,137.35031,15.247208,131.6569,No
Na,Br,100.0,Na15Br1H84,139.45787,20.948215,131.63568,No
Hg,Ra,100.0,Hg1Ra7H92,138.05824,17.216291,131.62958,No
Mg,Eu,100.0,Mg6Eu2H92,137.37791,15.455809,131.60663,No
Ti,Pm,100.0,Ti8Pm2H90,137.40437,15.613652,131.57414,No
Be,Ce,100.0,Be8Ce3H89,135.75992,11.305707,131.5383,Yes
Zr,Tm,100.0,Zr7Tm2H91,137.51903,16.044933,131.52776,No
Sr,I,100.0,Sr10I8H82,134.87228,8.963867,131.52512,No
Y,Bi,100.0,Y13Bi1H86,140.12703,23.222128,131.45575,No
He,Sr,100.0,He10Sr10H80,139.50597,21.597355,131.44138,No
Sc,Cu,100.0,Sc11Cu1H88,138.41444,18.695103,131.43358,No
Ag,Ac,100.0,Ag8Ac7H85,136.8164,14.577381,131.37312,No
Ti,Pd,100.0,Ti9Pd1H90,138.76779,19.86855,131.34875,No
Ba,Tm,100.0,Ba7Tm2H91,137.43752,16.388266,131.31804,No
Sm,W,100.0,Sm10W4H86,137.22493,15.856215,131.30412,No
P,Cu,100.0,P24Cu1H75,134.8898,9.642311,131.2893,No
Ni,Yb,100.0,Ni2Yb12H86,136.53651,14.246708,131.2167,No
Mg,In,100.0,Mg14In7H79,137.47755,16.767965,131.2163,Yes
Mg,Kr,100.0,Mg18Kr2H80,138.83022,20.400208,131.21265,No
Er,Bi,100.0,Er13Bi1H86,137.76228,17.54581,131.21057,No
Kr,Fr,100.0,Kr2Fr8H90,139.62747,22.690321,131.15477,No
Cr,Ho,100.0,Cr3Ho11H86,138.18987,18.960562,131.10988,No
As,Y,100.0,As1Y8H91,139.25056,21.865479,131.08586,No
Ce,Tm,100.0,Ce7Tm2H91,137.47342,17.131248,131.0765,No
C,Fr,100.0,C5Fr6H89,135.84505,12.773701,131.07527,No
Nb,Eu,100.0,Nb4Eu10H86,139.3331,22.120493,131.07317,No
P,Hf,100.0,P21Hf2H77,135.22873,11.154762,131.06348,No
P,Au,100.0,P22Au1H77,135.38153,11.59574,131.0516,No
Mo,Er,100.0,Mo3Er11H86,137.85225,18.225304,131.04681,No
Cl,Rb,100.0,Cl20Rb3H77,136.41895,14.439763,131.02705,No
Li,I,100.0,Li15I1H84,139.36739,22.386055,131.0083,No
Ne,S,100.0,Ne1S25H74,135.16934,11.21672,130.98096,Yes
F,K,100.0,F15K5H80,135.95029,13.319758,130.97661,No
Pt,Ac,100.0,Pt1Ac6H93,139.56429,23.034685,130.963,No
B,Sc,100.0,B3Sc11H86,136.01334,13.560967,130.94958,Yes
Al,Nb,100.0,Al10Nb2H88,138.10042,19.210546,130.92708,No
Tb,At,100.0,Tb13At1H86,136.5603,15.171025,130.89536,No
Mo,Eu,100.0,Mo3Eu11H86,138.96176,21.62209,130.88794,No
Mg,Fe,100.0,Mg5Fe12H83,137.71129,18.310087,130.87419,No
Ne,Mg,100.0,Ne3Mg18H79,136.33685,14.6473055,130.86746,No
Nd,Re,100.0,Nd5Re9H86,134.5793,9.959815,130.86024,No
La,Po,100.0,La8Po1H91,141.06535,27.349754,130.85278,No
Cr,Gd,100.0,Cr3Gd11H86,137.9904,19.165052,130.83406,No
Ar,Fr,100.0,Ar2Fr8H90,138.99974,21.933067,130.8098,No
Sc,Au,100.0,Sc14Au1H85,136.76205,15.957534,130.80342,No
Mg,Pd,100.0,Mg14Pd1H85,138.17537,19.750364,130.80046,Yes
Mg,Dy,100.0,Mg7Dy2H91,136.72089,15.876145,130.79263,No
Ni,Ac,100.0,Ni1Ac7H92,139.12589,22.372423,130.77188,No
Be,Ta,100.0,Be10Ta10H80,136.5287,15.45547,130.75754,No
Ba,Au,100.0,Ba8Au1H91,139.89462,24.471466,130.75682,No
P,V,100.0,P21V2H77,134.44356,9.92525,130.73741,No
Mo,Gd,100.0,Mo3Gd11H86,137.84431,19.08059,130.71951,No
I,Lu,100.0,I1Lu14H85,134.10959,9.12984,130.70045,No
Na,Cl,100.0,Na5Cl15H80,134.75075,10.856837,130.69673,No
Cd,Ac,100.0,Cd8Ac7H85,135.5165,12.9491205,130.68121,No
Cr,Er,100.0,Cr3Er12H85,136.82845,16.530552,130.65584,No
P,Bi,100.0,P23Bi1H76,135.16782,12.155619,130.62883,No
Te,La,100.0,Te8La10H82,134.51785,10.44328,130.61827,No
As,Se,100.0,As2Se23H75,134.18729,9.598405,130.60318,No
Ag,La,100.0,Ag1La8H91,138.619,21.531898,130.57886,No
Rb,I,100.0,Rb5I14H81,134.80136,11.329597,130.57082,No
Xe,La,100.0,Xe1La8H91,137.6033,18.861647,130.56024,No
Cl,Ba,100.0,Cl9Ba11H80,134.4581,10.518509,130.53043,No
Sc,At,100.0,Sc14At1H85,136.83522,16.976196,130.4962,No
Si,Se,100.0,Si2Se23H75,134.54887,10.862199,130.49286,No
P,Cd,100.0,P22Cd1H77,134.79724,11.574651,130.47519,No
P,Pt,100.0,P22Pt1H77,134.99057,12.125587,130.4628,No
Nb,Nd,100.0,Nb4Nd10H86,136.86996,17.160847,130.462,No
Ar,Y,100.0,Ar1Y14H85,137.24565,18.246859,130.43216,No
P,Ti,100.0,P21Ti2H77,135.05406,12.445822,130.40672,Yes
Y,Pt,100.0,Y9Pt1H90,138.08783,20.659348,130.3735,No
Mo,Ho,100.0,Mo3Ho11H86,137.5593,19.332895,130.34027,No
Ne,Al,100.0,Ne1Al20H79,135.32121,13.343765,130.33856,No
Pd,Yb,100.0,Pd1Yb9H90,137.3022,18.724752,130.31026,No
Cl,Fr,100.0,Cl17Fr4H79,135.12303,12.957595,130.28459,No
Y,Sn,100.0,Y11Sn6H83,134.51974,11.418709,130.25594,No
Ce,Re,100.0,Ce11Re3H86,134.40424,11.11264,130.25471,No
Kr,Sr,100.0,Kr1Sr14H85,136.99432,18.14876,130.21747,No
Al,Ga,100.0,Al14Ga1H85,135.83511,15.052766,130.21432,No
P,Zn,100.0,P24Zn1H75,134.14871,10.568751,130.20227,No
F,S,100.0,F1S24H75,133.06538,7.6775985,130.19852,Yes
I,Ra,100.0,I15Ra4H81,135.82805,15.277103,130.12349,No
Al,Zn,100.0,Al21Zn1H78,135.23038,13.769695,130.08868,Yes
Y,Ag,100.0,Y9Ag1H90,137.69258,20.442404,130.05927,No
Mn,Yb,100.0,Mn3Yb9H88,133.60614,9.50666,130.05629,No
P,Y,100.0,P21Y2H77,133.98299,10.55308,130.0424,No
Se,In,100.0,Se23In2H75,133.77745,10.056599,130.02226,No
Ni,Y,100.0,Ni1Y10H89,137.5047,20.041197,130.0212,No
Zr,Hg,100.0,Zr13Hg2H85,135.18588,13.982866,129.9646,No
Mg,Xe,100.0,Mg13Xe7H80,135.25076,14.209097,129.94499,No
Pr,Re,100.0,Pr11Re3H86,134.9125,13.335623,129.9329,No
Pr,Yb,100.0,Pr2Yb8H90,134.18181,11.396325,129.92635,No
Ba,Pt,100.0,Ba8Pt1H91,138.87029,23.952293,129.92635,No
Cu,Y,100.0,Cu1Y9H90,137.8814,21.30798,129.92487,No
C,Mg,100.0,C5Mg17H78,134.12161,11.281132,129.90916,Yes
Hf,W,100.0,Hf9W4H87,134.47684,12.321525,129.8759,No
Ga,Zr,100.0,Ga1Zr9H90,137.06631,19.289072,129.86366,Yes
Cl,I,100.0,Cl3I19H78,132.95085,8.384857,129.8199,No
Pt,Ra,100.0,Pt1Ra8H91,138.10518,22.210766,129.81154,No
Ce,Tl,100.0,Ce5Tl8H87,133.99869,11.321109,129.77132,No
La,Ir,100.0,La7Ir1H92,138.68207,23.882006,129.76437,No
Al,Se,100.0,Al3Se20H77,133.755,10.768475,129.734,No
He,Sc,100.0,He10Sc10H80,136.82771,19.064777,129.7088,No
Dy,Pt,100.0,Dy12Pt2H86,134.86557,13.857723,129.69101,No
Pd,Gd,100.0,Pd1Gd13H86,135.85793,16.605421,129.65736,No
Mg,Pr,100.0,Mg8Pr2H90,134.13185,12.008564,129.64778,No
Ga,Se,100.0,Ga3Se22H75,133.77065,11.04395,129.64676,No
He,Fr,100.0,He2Fr7H91,135.95421,16.90548,129.6416,No
Hf,Re,100.0,Hf10Re4H86,134.20477,12.343949,129.59546,No
V,Sm,100.0,V4Sm10H86,135.7705,16.54408,129.59283,No
P,As,100.0,P23As1H76,133.518,10.534672,129.58429,No
Si,Sr,100.0,Si3Sr8H89,135.0035,14.563213,129.5655,Yes
Mg,Ni,100.0,Mg8Ni6H86,134.79517,14.082062,129.53683,Yes
P,Ho,100.0,P21Ho2H77,133.39606,10.399674,129.51276,No
He,Y,100.0,He10Y10H80,135.89243,17.166918,129.4822,No
P,Er,100.0,P21Er2H77,133.63805,11.136241,129.4797,No
Cu,Ra,100.0,Cu7Ra9H84,133.6535,11.192597,129.47412,No
V,Ta,100.0,V6Ta6H88,133.16313,9.999542,129.42924,No
Gd,Pb,100.0,Gd13Pb1H86,135.32185,15.799118,129.42236,No
Ar,Sr,100.0,Ar10Sr10H80,135.86256,17.299387,129.40286,No
Ni,Ra,100.0,Ni5Ra9H86,134.32253,13.215891,129.38763,No
Ru,Tb,100.0,Ru2Tb11H87,136.24315,18.402607,129.3715,No
Nd,Dy,100.0,Nd2Dy8H90,135.07529,15.294771,129.36412,No
Zr,Ru,100.0,Zr9Ru2H89,132.47748,8.382644,129.34735,No
Al,Tb,100.0,Al4Tb10H86,138.32951,24.092974,129.33305,No
Mg,P,100.0,Mg17P4H79,134.51013,13.914352,129.31442,Yes
Se,Sb,100.0,Se24Sb1H75,135.37402,16.264496,129.30077,No
Ce,Pr,100.0,Ce11Pr3H86,133.95251,12.541216,129.26955,No
Ar,Sc,100.0,Ar2Sc16H82,136.24188,18.710955,129.2551,No
Mg,Pb,100.0,Mg13Pb7H80,135.21,15.96743,129.24767,No
O,K,100.0,O2K9H89,135.27422,16.151669,129.24309,No
Yb,Pt,100.0,Yb12Pt2H86,133.71475,11.985463,129.2393,No
In,Hf,100.0,In7Hf7H86,134.48915,14.116688,129.2179,No
Sc,Sn,100.0,Sc14Sn1H85,134.32571,13.721,129.20221,No
Ho,Bi,100.0,Ho13Bi1H86,134.9372,15.365487,129.19963,No
P,Cr,100.0,P21Cr2H77,132.4301,8.667724,129.19351,Yes
B,Y,100.0,B2Y8H90,136.38841,19.415787,129.13844,Yes
I,Ba,100.0,I7Ba11H82,133.0609,10.635194,129.08965,No
Si,Sc,100.0,Si2Sc10H88,133.54086,11.95933,129.07518,Yes
N,Sr,100.0,N1Sr9H90,134.82588,15.595292,129.0025,No
Cr,Eu,100.0,Cr3Eu11H86,136.35606,19.748701,128.98178,No
Fe,Dy,100.0,Fe3Dy11H86,133.56607,12.469041,128.91005,No
Kr,Lu,100.0,Kr1Lu14H85,133.49991,12.3034115,128.90575,No
Gd,Bi,100.0,Gd13Bi1H86,134.37732,14.714662,128.88278,No
P,Ru,100.0,P23Ru1H76,133.05354,11.183646,128.8775,No
Cd,La,100.0,Cd1La8H91,136.29597,19.888569,128.86946,No
Ni,Ba,100.0,Ni1Ba7H92,138.32025,25.489212,128.80243,No
P,Re,100.0,P22Re1H77,132.90248,10.980796,128.80219,No
Br,Ra,100.0,Br10Ra10H80,132.53188,9.989449,128.80176,No
Mn,Zr,100.0,Mn4Zr11H85,134.31793,14.85701,128.77023,No
Ce,W,100.0,Ce10W4H86,132.54005,10.208055,128.7283,No
Cl,V,100.0,Cl18V3H79,133.56813,12.965284,128.7268,No
Si,Xe,100.0,Si22Xe1H77,132.65273,10.5542965,128.71169,No
Pd,Hf,100.0,Pd1Hf9H90,137.23454,22.836742,128.70717,No
He,La,100.0,He1La9H90,135.14275,17.330614,128.67139,No
P,Gd,100.0,P21Gd2H77,132.83656,11.15537,128.67108,No
P,Ni,100.0,P23Ni1H76,131.9582,8.808508,128.66905,No
Dy,At,100.0,Dy13At1H86,134.9991,17.001,128.65082,No
In,Er,100.0,In1Er13H86,133.4038,12.840054,128.60924,No
Y,Au,100.0,Y9Au1H90,135.85895,19.476648,128.58624,No
Ho,Po,100.0,Ho13Po1H86,134.65994,16.274551,128.58293,No
Sc,Sb,100.0,Sc14Sb1H85,134.22122,15.10392,128.58133,No
P,Rh,100.0,P23Rh1H76,132.59154,10.80193,128.55803,No
I,La,100.0,I1La8H91,137.4323,23.895147,128.5097,No
Ni,La,100.0,Ni1La7H92,136.78276,22.165161,128.50615,No
P,Sc,100.0,P21Sc2H77,132.55502,10.943358,128.4687,No
Zn,Zr,100.0,Zn3Zr14H83,135.07326,17.68996,128.46771,No
Al,Ho,100.0,Al12Ho2H86,136.53708,21.677092,128.44272,No
Nb,Pr,100.0,Nb4Pr10H86,134.44928,16.102861,128.43637,No
N,Lu,100.0,N1Lu14H85,133.3447,13.163702,128.42929,Yes
Cu,Ac,100.0,Cu8Ac8H84,133.95773,14.8089695,128.42798,No
Nb,Pm,100.0,Nb4Pm10H86,135.38704,18.647408,128.42398,No
Si,Br,100.0,Si22Br1H77,132.46053,10.962299,128.36714,No
Rn,Ac,100.0,Rn8Ac10H82,135.06223,18.021585,128.33286,No
Al,Hg,100.0,Al21Hg1H78,135.39316,18.933495,128.32327,Yes
Br,La,100.0,Br10La10H80,132.1844,10.464874,128.27675,No
Er,Po,100.0,Er13Po1H86,134.68573,17.345114,128.20895,No
Ne,Rb,100.0,Ne1Rb13H86,136.60004,22.482218,128.20503,No
Se,Tl,100.0,Se24Tl1H75,134.01602,15.58149,128.1978,No
La,Tm,100.0,La11Tm2H87,133.69708,14.756123,128.18706,Yes
Nd,Tl,100.0,Nd8Tl7H85,135.0833,18.483854,128.18132,No
La,At,100.0,La8At1H91,136.76952,23.267988,128.0811,No
Cl,Zr,100.0,Cl18Zr3H79,132.94392,13.065316,128.06526,No
Dy,Tl,100.0,Dy6Tl9H85,132.8787,12.969799,128.03569,No
P,Nb,100.0,P21Nb2H77,131.85098,10.231576,128.03046,No
Si,At,100.0,Si21At1H78,132.93648,13.254038,127.987335,No
Pr,Tl,100.0,Pr8Tl7H85,134.71375,18.065033,127.968155,No
Co,Hf,100.0,Co3Hf10H87,132.26741,11.547481,127.95551,No
Cl,Y,100.0,Cl10Y10H80,131.64334,9.927145,127.936485,No
Tc,Nd,100.0,Tc13Nd2H85,133.72005,15.579895,127.90242,No
Al,I,100.0,Al3I19H78,131.95004,10.84332,127.90108,No
V,Pr,100.0,V4Pr10H86,133.47348,15.022469,127.864,No
Y,Po,100.0,Y14Po1H85,136.17079,22.478792,127.77707,No
Al,Er,100.0,Al12Er2H86,136.52318,23.438972,127.77092,No
Nb,Gd,100.0,Nb4Gd10H86,136.09811,22.441902,127.71817,No
Br,Fr,100.0,Br16Fr4H80,132.39894,12.606968,127.69142,No
Pr,Gd,100.0,Pr2Gd12H86,134.51622,18.316679,127.67666,No
C,Sr,100.0,C2Sr9H89,133.0848,14.573147,127.64309,No
Si,Ba,100.0,Si3Ba7H90,134.00606,17.217028,127.57712,Yes
Yb,At,100.0,Yb13At1H86,133.98149,17.164637,127.57211,No
Dy,Ir,100.0,Dy12Ir2H86,132.81119,14.039792,127.56864,No
O,Cs,100.0,O14Cs5H81,131.33128,10.078778,127.5678,No
Al,Bi,100.0,Al13Bi1H86,134.5289,18.663973,127.55966,No
Tm,Re,100.0,Tm2Re12H86,132.32785,12.790996,127.55161,No
Si,Te,100.0,Si22Te1H77,131.88747,11.629324,127.545006,No
Se,Bi,100.0,Se24Bi1H75,134.6243,18.96926,127.54106,No
La,Pt,100.0,La6Pt1H93,135.6199,21.717749,127.51036,Yes
Zn,La,100.0,Zn1La8H91,134.27081,18.145145,127.49531,No
Mg,Cl,100.0,Mg18Cl3H79,132.8012,14.324825,127.45222,No
Cl,At,100.0,Cl3At18H79,130.95105,9.425974,127.431335,No
Be,Rn,100.0,Be10Rn11H79,134.03004,17.702826,127.4197,No
Ba,Rn,100.0,Ba10Rn1H89,136.23186,23.616007,127.4135,No
Mg,Ir,100.0,Mg9Ir6H85,132.51631,13.707748,127.39775,Yes
Zn,Ra,100.0,Zn1Ra7H92,134.32344,18.642805,127.36211,No
Mo,Pr,100.0,Mo3Pr11H86,132.92049,14.897337,127.35773,No
Ga,Yb,100.0,Ga9Yb6H85,132.68297,14.261388,127.35768,No
Tc,Pr,100.0,Tc3Pr11H86,132.51547,13.860597,127.33984,No
Mo,Nd,100.0,Mo3Nd11H86,133.09953,15.4485235,127.33096,No
In,Ho,100.0,In1Ho13H86,132.42189,13.641807,127.32796,No
C,P,100.0,C1P24H75,131.06148,10.040239,127.31239,Yes
Si,P,100.0,Si1P24H75,130.66348,9.056903,127.28158,No
Ga,I,100.0,Ga3I19H78,130.80704,9.547705,127.24187,No
Si,Ra,100.0,Si3Ra7H90,133.82867,17.703615,127.21803,No
Br,Lu,100.0,Br1Lu14H85,130.90982,9.914606,127.20765,No
Rh,Dy,100.0,Rh2Dy12H86,132.94188,15.371783,127.201965,No
Y,At,100.0,Y14At1H85,134.62384,19.887508,127.19772,No
In,Tb,100.0,In2Tb12H86,132.07542,13.240769,127.13124,No
Al,Pb,100.0,Al14Pb1H85,133.24945,16.427338,127.11538,No
Mg,Zn,100.0,Mg14Zn1H85,133.83807,18.022654,127.10831,No
Cr,Se,100.0,Cr2Se23H75,132.26407,13.823806,127.10217,No
Si,I,100.0,Si22I1H77,131.50192,11.856582,127.0746,No
Eu,Tl,100.0,Eu11Tl3H86,131.41235,11.662465,127.05752,No
O,P,100.0,O1P24H75,130.4307,9.050361,127.05123,No
Si,Kr,100.0,Si20Kr2H78,130.98152,10.622698,127.01494,No
N,Y,100.0,N1Y9H90,134.10574,19.009073,127.00764,No
Al,Dy,100.0,Al4Dy10H86,135.39716,22.543692,126.9792,No
Au,Ac,100.0,Au1Ac8H91,133.93666,18.646992,126.97376,No
Ti,Sm,100.0,Ti7Sm2H91,133.24649,16.86163,126.95026,No
Ce,Pb,100.0,Ce8Pb1H91,134.09303,19.142494,126.94511,No
Zr,Os,100.0,Zr9Os2H89,131.76639,13.027773,126.90174,No
In,Tl,100.0,In7Tl9H84,131.00023,11.088269,126.8598,No
K,Br,100.0,K5Br14H81,132.12465,14.1499405,126.84097,No
C,Se,100.0,C2Se23H75,130.8214,10.682333,126.83255,No
F,P,100.0,F1P22H77,130.38779,9.53432,126.827614,No
Ga,Ce,100.0,Ga7Ce10H83,130.63857,10.289014,126.796585,No
He,Lu,100.0,He10Lu10H80,135.58061,23.599615,126.76837,No
Yb,Pb,100.0,Yb7Pb8H85,131.34721,12.301989,126.75358,No
P,Yb,100.0,P21Yb2H77,131.35663,12.337163,126.749855,No
Sm,Tm,100.0,Sm7Tm2H91,132.41359,15.2492695,126.71942,No
Mn,Er,100.0,Mn3Er11H86,132.35704,15.161545,126.695625,No
Cl,As,100.0,Cl3As22H75,129.69366,8.055457,126.68571,No
Cu,Ba,100.0,Cu1Ba8H91,135.64833,24.034626,126.67365,No
Be,V,100.0,Be8V6H86,132.30739,15.12565,126.65938,No
C,Lu,100.0,C2Lu10H88,130.09146,9.214864,126.65057,No
In,Ce,100.0,In6Ce7H87,130.33089,9.934059,126.621445,No
V,Se,100.0,V2Se23H75,132.36238,15.460868,126.589195,No
P,Mo,100.0,P21Mo2H77,129.83905,8.762645,126.567024,No
Se,Te,100.0,Se23Te2H75,130.57779,10.763538,126.55862,No
Zn,Ac,100.0,Zn8Ac8H84,131.05484,12.065806,126.54939,No
P,Tb,100.0,P21Tb2H77,132.17638,15.098492,126.538506,No
Tc,Pm,100.0,Tc12Pm2H86,131.7692,14.035854,126.52812,No
Pd,Er,100.0,Pd1Er9H90,132.28346,15.426266,126.5232,No
Sm,Tl,100.0,Sm11Tl3H86,131.03584,12.170892,126.49116,No
Dy,Bi,100.0,Dy13Bi1H86,132.77592,16.844715,126.48601,No
Ho,Tm,100.0,Ho11Tm2H87,131.64684,13.821133,126.48594,No
Cl,Sc,100.0,Cl18Sc3H79,130.90579,11.844223,126.483086,No
Se,Pb,100.0,Se24Pb1H75,132.61789,16.444166,126.47754,No
Y,Sb,100.0,Y14Sb1H85,133.75702,19.59016,126.44193,No
Zn,Ba,100.0,Zn1Ba7H92,133.75787,19.596888,126.44028,No
Si,Hf,100.0,Si20Hf2H78,132.09462,15.164933,126.43194,No
In,Ta,100.0,In10Ta4H86,131.20909,12.873124,126.40219,No
Sc,Ge,100.0,Sc9Ge1H90,135.58685,24.610756,126.39705,No
F,Cs,100.0,F15Cs4H81,130.37958,10.711789,126.37973,No
Ne,Fr,100.0,Ne1Fr8H91,133.473,19.157562,126.31946,No
Cl,Cr,100.0,Cl19Cr2H79,131.66206,14.317064,126.31599,No
Sc,Br,100.0,Sc11Br1H88,132.28535,16.077553,126.2819,No
Se,Po,100.0,Se24Po1H75,132.92172,17.784021,126.28106,No
Eu,Os,100.0,Eu11Os2H87,132.51521,16.765638,126.25482,No
Mn,Ho,100.0,Mn3Ho11H86,132.28694,16.20874,126.2345,No
Cl,Te,100.0,Cl3Te18H79,130.2551,10.785171,126.227844,No
Mo,Pm,100.0,Mo3Pm6H91,131.78923,14.926337,126.215645,No
Si,Ho,100.0,Si20Ho2H78,131.45084,14.025825,126.21351,No
F,Rb,100.0,F14Rb5H81,130.62888,11.83741,126.20872,No
Rn,Ra,100.0,Rn1Ra7H92,134.34474,21.790586,126.208,No
F,Fr,100.0,F14Fr5H81,130.83589,12.41226,126.20108,No
O,Ac,100.0,O10Ac10H80,129.63707,9.242723,126.18578,No
Ne,Cs,100.0,Ne1Cs11H88,134.52255,22.337223,126.181694,No
Se,Mo,100.0,Se23Mo2H75,131.01999,12.993666,126.168076,No
F,Na,100.0,F1Na11H88,132.03606,15.714853,126.16804,No
O,Rb,100.0,O14Rb5H81,129.34012,8.531087,126.15456,No
O,Fr,100.0,O14Fr5H81,130.22563,10.988665,126.1224,No
La,Hg,100.0,La8Hg1H91,133.01694,18.705976,126.03201,No
Nb,Er,100.0,Nb2Er11H87,133.4274,19.806578,126.0315,No
Kr,La,100.0,Kr1La8H91,132.76637,18.153587,125.98771,No
P,Os,100.0,P22Os1H77,129.90227,10.54648,125.96415,No
Ti,Mo,100.0,Ti11Mo4H85,129.82835,10.378921,125.952805,No
Gd,Os,100.0,Gd12Os2H86,131.50548,14.912863,125.93692,No
Cr,Nd,100.0,Cr13Nd2H85,132.47739,17.545023,125.925964,No
Pd,Ce,100.0,Pd1Ce7H92,132.29974,17.107162,125.91183,No
O,Tl,100.0,O24Tl1H75,130.22403,11.636818,125.87877,No
Se,Rn,100.0,Se20Rn20H60,131.19438,14.292372,125.85752,No
Sc,Te,100.0,Sc14Te1H85,131.56122,15.283304,125.85434,No
V,I,100.0,V3I18H79,130.39015,12.2558155,125.81375,No
Mg,At,100.0,Mg4At16H80,130.48058,12.526802,125.80299,No
N,Sc,100.0,N1Sc11H88,130.94023,13.814796,125.7817,No
Br,Rb,100.0,Br8Rb7H85,129.63986,10.359882,125.771416,No
Tm,Bi,100.0,Tm13Bi1H86,130.90121,13.789669,125.75207,No
Zr,Rh,100.0,Zr9Rh2H89,129.04704,8.907441,125.72095,No
Cr,Pm,100.0,Cr3Pm6H91,131.53462,15.692858,125.67481,No
N,P,100.0,N1P22H77,128.75783,8.321395,125.650566,No
Mg,Cd,100.0,Mg14Cd1H85,132.3616,18.005022,125.63842,No
Ru,Dy,100.0,Ru2Dy12H86,131.62178,16.037653,125.633224,No
Tb,Au,100.0,Tb8Au1H91,131.84673,16.69253,125.61363,No
Ti,Re,100.0,Ti7Re8H85,131.09027,14.795596,125.565506,No
Zr,Cd,100.0,Zr13Cd2H85,131.7378,16.558096,125.5549,No
Li,Br,100.0,Li15Br1H84,133.1498,20.349644,125.55112,No
Be,Re,100.0,Be10Re9H81,133.1018,20.373167,125.49434,No
Cl,Nb,100.0,Cl19Nb2H79,130.80013,14.465802,125.398506,No
Al,P,100.0,Al11P2H87,129.21991,10.286794,125.37876,No
Pd,Ho,100.0,Pd1Ho13H86,131.96336,17.671354,125.36477,No
Si,Er,100.0,Si20Er2H78,130.6721,14.254568,125.34936,No
Nb,Ta,100.0,Nb4Ta10H86,129.40381,10.908269,125.3306,No
Cr,Pr,100.0,Cr3Pr11H86,130.86224,14.864696,125.311676,No
Mg,Bi,100.0,Mg13Bi1H86,133.98482,23.31501,125.278854,No
P,Ir,100.0,P22Ir1H77,129.15222,10.392016,125.27178,No
Mn,Hf,100.0,Mn3Hf9H88,129.04604,10.202433,125.23638,No
C,La,100.0,C10La10H80,128.32962,8.283992,125.23633,Yes
Zr,Rn,100.0,Zr14Rn1H85,131.29715,16.253502,125.22799,No
Rh,Tb,100.0,Rh2Tb12H86,131.74677,17.475351,125.22136,No
Li,O,100.0,Li13O1H86,131.25761,16.167938,125.220406,No
Mg,Sn,100.0,Mg11Sn1H88,133.46219,22.196114,125.17403,No
Pd,Dy,100.0,Pd1Dy9H90,131.58386,17.183098,125.16759,No
Cl,Mo,100.0,Cl19Mo2H79,129.9351,12.819628,125.14818,No
O,Ga,100.0,O24Ga1H75,129.56326,11.967188,125.09464,No
F,Ca,100.0,F1Ca9H90,132.00323,18.573202,125.06789,No
Si,Cl,100.0,Si3Cl19H78,129.01,10.657264,125.03051,No
P,W,100.0,P22W1H77,129.60347,12.345393,124.99362,No
Al,Cl,100.0,Al3Cl19H78,128.69565,10.011294,124.95737,No
Mo,Sm,100.0,Mo3Sm10H87,132.10474,19.14572,124.955605,No
N,Al,100.0,N2Al13H85,128.60124,9.765527,124.954735,Yes
Ho,Os,100.0,Ho12Os2H86,129.5853,12.427375,124.94484,No
Cl,Ti,100.0,Cl18Ti3H79,129.06137,11.054952,124.93339,No
Sc,I,100.0,Sc11I1H88,131.53868,17.751516,124.91016,No
Mg,I,100.0,Mg5I16H79,127.43462,6.769893,124.90671,No
Mo,I,100.0,Mo3I18H79,129.2069,11.521903,124.90454,No
Ti,Fe,100.0,Ti4Fe11H85,129.10475,11.257081,124.90129,No
Mn,I,100.0,Mn3I18H79,130.1288,14.010351,124.89725,No
O,Ge,100.0,O24Ge1H75,129.26816,11.784439,124.867775,No
Cl,Lu,100.0,Cl19Lu2H79,130.61198,15.388339,124.86588,No
Gd,Po,100.0,Gd13Po1H86,130.39201,14.8202505,124.85804,No
Nd,Os,100.0,Nd7Os2H91,130.39442,14.84241,124.85218,No
C,Al,100.0,C2Al10H88,128.78673,10.592172,124.83154,Yes
Co,Gd,100.0,Co2Gd12H86,130.1749,14.31158,124.830864,No
P,Tm,100.0,P21Tm2H77,128.40523,9.601162,124.8201,No
O,Lu,100.0,O24Lu1H75,129.90652,13.638151,124.81396,No
B,Cl,100.0,B3Cl19H78,128.01353,8.575825,124.81127,No
Tb,Hg,100.0,Tb11Hg1H88,130.84486,16.169119,124.80721,No
Zr,I,100.0,Zr2I19H79,130.89388,16.311584,124.80303,No
Si,Cr,100.0,Si21Cr2H77,129.87448,13.591898,124.79918,No
Cd,Yb,100.0,Cd1Yb10H89,131.55428,18.121632,124.787544,No
O,In,100.0,O24In1H75,129.58502,12.866588,124.780556,No
Cr,Ta,100.0,Cr4Ta13H83,127.71495,7.9111986,124.760864,No
Ne,Y,100.0,Ne1Y15H84,131.99031,19.363283,124.75994,No
Ga,Hf,100.0,Ga7Hf10H83,127.51329,7.4031363,124.74892,Yes
Be,P,100.0,Be2P21H77,127.99616,8.713997,124.7423,Yes
O,Sb,100.0,O24Sb1H75,129.39381,12.47715,124.73477,No
He,P,100.0,He1P22H77,128.63258,10.468491,124.72359,No
Se,Ru,100.0,Se21Ru3H76,127.8867,8.478525,124.72077,No
O,Po,100.0,O24Po1H75,129.99408,14.127016,124.71896,No
Se,Ag,100.0,Se21Ag2H77,128.85878,11.0931425,124.71653,No
Se,Zr,100.0,Se23Zr2H75,130.70264,16.100767,124.69051,No
Y,I,100.0,Y14I1H85,130.26982,14.947167,124.68846,No
Se,Nb,100.0,Se23Nb2H75,130.19319,14.763592,124.680374,No
Se,Ho,100.0,Se23Ho2H75,130.78232,16.370436,124.669495,No
C,At,100.0,C5At17H78,127.309074,7.1165066,124.651726,No
Ti,Tl,100.0,Ti7Tl7H86,129.52122,13.057021,124.64565,No
O,Ca,100.0,O1Ca10H89,130.49644,15.703454,124.632675,No
Ni,Se,100.0,Ni2Se23H75,128.73807,11.021673,124.622505,No
Dy,Pb,100.0,Dy6Pb9H85,129.60399,13.379384,124.60805,No
O,Pb,100.0,O24Pb1H75,129.2375,12.413476,124.602234,No
O,Rh,100.0,O24Rh1H75,129.25275,12.459763,124.6002,No
Dy,Po,100.0,Dy13Po1H86,131.12672,17.483768,124.598175,No
Sc,Se,100.0,Sc11Se1H88,130.78413,16.576042,124.594536,No
Se,Er,100.0,Se23Er2H75,130.53734,15.919582,124.592865,No
Br,Cs,100.0,Br20Cs3H77,130.68147,16.382483,124.564156,No
B,Yb,100.0,B13Yb2H85,131.48785,18.56559,124.55535,Yes
La,Au,100.0,La6Au1H93,132.9722,22.574024,124.54292,No
Cl,Ta,100.0,Cl19Ta2H79,129.6872,13.887634,124.501465,No
B,Dy,100.0,B10Dy10H80,128.06656,9.596294,124.483246,No
O,Pd,100.0,O24Pd1H75,128.87779,11.790823,124.47503,No
V,Pd,100.0,V14Pd1H85,130.48969,16.129442,124.46685,No
V,Nb,100.0,V6Nb4H90,128.6942,11.351535,124.45547,No
Mg,Pt,100.0,Mg7Pt8H85,128.70656,11.395163,124.45154,Yes
Se,Tc,100.0,Se23Tc2H75,129.52492,13.587852,124.45113,No
Yb,Po,100.0,Yb13Po1H86,131.59023,19.13112,124.44655,No
Tm,Po,100.0,Tm13Po1H86,129.85812,14.53703,124.42991,No
C,I,100.0,C5I18H77,127.35979,7.8660474,124.422554,No
Y,Te,100.0,Y14Te1H85,131.4296,18.824276,124.4005,No
Ho,At,100.0,Ho13At1H86,129.75864,14.397756,124.38242,No
Gd,Hg,100.0,Gd14Hg1H85,129.6635,14.188094,124.36558,No
Mn,Tb,100.0,Mn3Tb11H86,130.07297,15.347567,124.342094,No
Al,In,100.0,Al8In7H85,128.75781,11.904163,124.31273,No
Se,Tm,100.0,Se21Tm2H77,129.53879,14.024603,124.30192,No
Te,Rn,100.0,Te19Rn16H65,129.41313,13.735406,124.28425,No
Pr,Pb,100.0,Pr6Pb9H85,129.65627,14.405625,124.277115,No
N,La,100.0,N1La9H90,130.44638,16.534962,124.272125,Yes
Ar,Ac,100.0,Ar10Ac10H80,133.04604,23.546698,124.253555,No
Br,Ba,100.0,Br10Ba10H80,127.96437,10.005237,124.228355,No
Zn,Nb,100.0,Zn3Nb15H82,128.81976,12.437871,124.175385,No
As,Zr,100.0,As1Zr8H91,132.62259,22.68387,124.15229,No
Ag,Yb,100.0,Ag1Yb9H90,130.5373,17.142904,124.136024,No
Se,Y,100.0,Se1Y11H88,130.53836,17.19485,124.1177,No
Cu,Se,100.0,Cu1Se23H76,128.35536,11.349333,124.117455,No
Fe,Nb,100.0,Fe14Nb3H83,127.08501,7.9651065,124.11079,No
Al,Te,100.0,Al3Te18H79,127.5245,9.284966,124.057434,No
Be,Mo,100.0,Be7Mo8H85,128.95535,13.12127,124.055786,No
Cr,I,100.0,Cr3I19H78,128.20802,11.266887,124.0009,No
Pd,In,100.0,Pd21In2H77,127.63183,9.737495,123.99579,No
O,Cu,100.0,O24Cu1H75,128.45146,11.965086,123.98363,No
Nd,Tb,100.0,Nd2Tb12H86,130.34094,17.074255,123.96531,No
Ag,I,100.0,Ag2I19H79,127.6234,9.803145,123.962845,No
Er,At,100.0,Er13At1H86,129.37875,14.6011715,123.92659,No
Nb,Hg,100.0,Nb14Hg1H85,130.74747,18.33987,123.89925,No
Si,Ta,100.0,Si20Ta2H78,129.2549,14.367299,123.89006,No
Zr,Bi,100.0,Zr8Bi1H91,132.64554,23.481405,123.87744,No
Si,Po,100.0,Si22Po1H77,129.1741,14.30288,123.83332,No
Er,Pt,100.0,Er9Pt1H90,129.11568,14.18449,123.8191,No
O,Sn,100.0,O24Sn1H75,128.36765,12.202051,123.811325,No
O,As,100.0,O24As1H75,128.34798,12.187039,123.797264,No
O,Ru,100.0,O24Ru1H75,128.51105,12.626719,123.79615,No
Tc,Sm,100.0,Tc3Sm11H86,130.35516,17.568123,123.79512,No
O,Ag,100.0,O24Ag1H75,128.18256,11.806202,123.77405,No
B,Zr,100.0,B3Zr8H89,127.906105,11.084823,123.76697,No
Br,Y,100.0,Br1Y10H89,130.14447,17.13519,123.746086,No
O,Ta,100.0,O24Ta1H75,128.84871,13.83603,123.68225,No
Ga,Te,100.0,Ga3Te18H79,127.06356,9.100002,123.665565,No
C,Cl,100.0,C2Cl19H79,127.79867,11.075102,123.663155,No
Al,Au,100.0,Al21Au1H78,129.79305,16.420692,123.66146,No
Se,Pd,100.0,Se24Pd1H75,130.02295,17.067572,123.64981,No
Li,Cl,100.0,Li4Cl18H78,128.5075,13.10768,123.61302,No
Cr,Sm,100.0,Cr3Sm10H87,130.1788,17.693354,123.572,No
Se,Ta,100.0,Se23Ta2H75,129.09055,14.828483,123.5535,No
Mg,Au,100.0,Mg14Au1H85,130.43445,18.453415,123.54383,No
Er,Os,100.0,Er9Os1H90,128.55753,13.445585,123.536865,No
Cu,Zr,100.0,Cu1Zr8H91,130.3197,18.191187,123.527,No
O,Si,100.0,O24Si1H75,127.058624,9.479094,123.51907,No
O,Bi,100.0,O24Bi1H75,129.0058,14.729366,123.50576,No
Tm,Ta,100.0,Tm11Ta3H86,128.01817,12.130139,123.48871,No
O,Os,100.0,O24Os1H75,127.735306,11.384721,123.484184,No
Si,Pd,100.0,Si21Pd1H78,128.4895,13.426455,123.47598,No
Cl,Br,100.0,Cl3Br22H75,126.50788,8.124666,123.47408,Yes
Ar,Lu,100.0,Ar10Lu10H80,129.45213,16.013933,123.472435,No
Xe,Ac,100.0,Xe9Ac10H81,131.0452,20.368765,123.43938,No
P,Dy,100.0,P21Dy2H77,128.71857,14.226246,123.4064,No
O,Y,100.0,O19Y3H78,127.46935,10.966984,123.374214,No
Ni,Zr,100.0,Ni1Zr8H91,130.23964,18.441408,123.3535,No
Cd,I,100.0,Cd2I19H79,128.14005,12.861966,123.33731,No
I,Ta,100.0,I19Ta2H79,128.7731,14.562209,123.33549,No
N,Yb,100.0,N1Yb9H90,128.30585,13.385154,123.30775,No
B,Mg,100.0,B8Mg14H78,129.2428,15.913207,123.300705,Yes
O,Hf,100.0,O24Hf1H75,128.08315,12.809214,123.30011,No
O,Ni,100.0,O24Ni1H75,127.57533,11.461075,123.2957,No
Ti,Se,100.0,Ti2Se23H75,128.45735,13.849948,123.2857,Yes
Nb,I,100.0,Nb3I18H79,127.413124,11.119717,123.260956,No
Si,Gd,100.0,Si20Gd2H78,128.326,13.575792,123.25672,No
Si,Ti,100.0,Si20Ti2H78,129.41533,16.514896,123.248566,No
Zn,I,100.0,Zn3I19H78,128.00002,12.730201,123.24648,No
He,Ba,100.0,He1Ba8H91,130.00626,18.143934,123.2312,No
Nb,Ho,100.0,Nb2Ho11H87,131.23758,21.463856,123.22285,No
Sm,Pb,100.0,Sm12Pb2H86,127.81851,12.3099375,123.22191,No
Be,Mn,100.0,Be19Mn2H79,131.22856,21.45106,123.218605,No
O,Te,100.0,O24Te1H75,127.17478,10.595901,123.21821,No
Se,Gd,100.0,Se22Gd2H76,129.09438,15.749567,123.213394,No
Si,As,100.0,Si22As1H77,127.56318,11.767115,123.169266,No
Cu,La,100.0,Cu1La8H91,130.82062,20.561954,123.142654,No
Nd,Pb,100.0,Nd8Pb7H85,128.4268,14.18927,123.12844,No
F,Lu,100.0,F1Lu10H89,127.282,11.159801,123.11486,No
B,Tb,100.0,B10Tb10H80,125.99619,7.7167993,123.11469,Yes
Cl,Tc,100.0,Cl19Tc2H79,127.86952,12.749619,123.108734,No
Pm,Tl,100.0,Pm10Tl4H86,128.16547,13.580517,123.09442,No
Be,At,100.0,Be8At14H78,126.15941,8.21663,123.09127,No
Si,Sb,100.0,Si22Sb1H77,127.69903,12.374942,123.07815,No
O,Co,100.0,O24Co1H75,126.746666,9.845832,123.070175,No
B,Hf,100.0,B3Hf8H89,128.60107,14.842288,123.058876,Yes
Ne,Sr,100.0,Ne1Sr14H85,129.63521,17.624348,123.05417,No
O,Zr,100.0,O24Zr1H75,127.84697,12.838891,123.05285,No
Yb,Bi,100.0,Yb11Bi1H88,129.76665,18.003016,123.04421,No
Tc,I,100.0,Tc2I19H79,128.76384,15.354745,123.03028,No
F,Ac,100.0,F10Ac10H80,126.90113,10.366926,123.03006,No
Sn,I,100.0,Sn2I19H79,127.21638,11.310487,122.99297,No
Er,Tm,100.0,Er6Tm2H92,128.91551,15.862682,122.99229,No
Ti,I,100.0,Ti3I18H79,127.36604,11.758022,122.975525,No
Fe,Nd,100.0,Fe12Nd2H86,129.3887,17.18458,122.97188,No
O,W,100.0,O24W1H75,127.77755,12.894577,122.96264,No
Ti,Pb,100.0,Ti11Pb6H83,128.0143,13.534025,122.96061,No
Al,Po,100.0,Al13Po1H86,129.37253,17.189001,122.95405,No
Hf,Tl,100.0,Hf7Tl7H86,128.33028,14.434381,122.94039,No
C,Sc,100.0,C2Sc8H90,129.46844,17.519957,122.926384,Yes
Se,Br,100.0,Se23Br2H75,126.81334,10.435574,122.91663,No
P,Co,100.0,P23Co1H76,126.259415,8.977637,122.90711,No
Si,Yb,100.0,Si20Yb2H78,126.81848,10.481834,122.9045,No
Se,Rh,100.0,Se24Rh1H75,128.88535,16.038473,122.896484,No
Be,B,100.0,Be10B10H80,129.17476,16.846228,122.88428,No
C,Te,100.0,C5Te17H78,125.45959,6.925063,122.873726,No
O,Re,100.0,O24Re1H75,126.52076,9.807921,122.85842,No
Ti,Co,100.0,Ti11Co3H86,127.17191,11.704533,122.80137,No
Br,At,100.0,Br2At18H80,126.57788,10.162866,122.783005,No
Mn,Se,100.0,Mn3Se21H76,126.89514,11.151533,122.731094,No
Si,Ar,100.0,Si20Ar2H78,126.59167,10.389378,122.71221,No
Si,Zr,100.0,Si20Zr2H78,128.98885,16.81959,122.708305,No
I,Rn,100.0,I16Rn20H64,128.17792,14.726333,122.679016,No
Tm,Os,100.0,Tm9Os1H90,127.64812,13.313659,122.67671,No
Si,Ge,100.0,Si22Ge1H77,126.85932,11.301321,122.639336,No
O,Se,100.0,O24Se1H75,126.0365,9.115752,122.63262,No
Cl,Cu,100.0,Cl24Cu1H75,128.89813,16.796484,122.62622,No
Be,Nd,100.0,Be7Nd3H90,127.27848,12.531685,122.599075,No
Li,F,100.0,Li13F1H86,128.2924,15.265504,122.59217,No
Cl,Sb,100.0,Cl24Sb1H75,128.8594,16.78575,122.59151,No
Zr,Ir,100.0,Zr9Ir2H89,126.91475,11.621559,122.57519,No
Ru,I,100.0,Ru3I18H79,126.45364,10.431345,122.55852,No
Se,I,100.0,Se24I1H75,126.38361,10.282718,122.54398,No
Be,Xe,100.0,Be9Xe14H77,128.80621,16.799227,122.53328,No
O,Tc,100.0,O24Tc1H75,126.960625,11.858251,122.532684,No
In,I,100.0,In2I19H79,126.69165,11.159493,122.52463,No
I,Ho,100.0,I19Ho2H79,127.367584,12.983593,122.51943,No
Be,Cr,100.0,Be7Cr8H85,127.943504,14.570166,122.502914,No
Nb,Cd,100.0,Nb15Cd3H82,126.79873,11.511633,122.50021,No
V,Tm,100.0,V3Tm11H86,128.97166,17.371323,122.48511,No
Cr,Re,100.0,Cr4Re12H84,127.60266,13.841878,122.43402,No
Be,Hg,100.0,Be24Hg1H75,131.53618,24.476112,122.39665,No
V,Re,100.0,V4Re11H85,127.79867,14.4750395,122.3936,No
Cl,Ag,100.0,Cl24Ag1H75,128.13393,15.389787,122.38728,No
In,Gd,100.0,In2Gd12H86,126.67139,11.504666,122.37547,No
Be,Ar,100.0,Be9Ar11H80,128.57481,16.636133,122.36278,No
Fe,Eu,100.0,Fe3Eu11H86,128.05803,15.377742,122.31589,No
Cl,Pd,100.0,Cl24Pd1H75,128.10599,15.5143385,122.312836,No
Be,Ag,100.0,Be9Ag7H84,126.42105,11.009374,122.31008,No
B,Se,100.0,B2Se23H75,125.70129,9.114695,122.297806,No
O,Nb,100.0,O24Nb1H75,127.27894,13.411554,122.27098,No
Si,Bi,100.0,Si22Bi1H77,127.324295,13.541732,122.26773,No
Cl,Hf,100.0,Cl19Hf2H79,127.49942,14.092219,122.2373,No
Fe,I,100.0,Fe3I18H79,127.20908,13.323434,122.23403,No
Al,Gd,100.0,Al3Gd11H86,131.83894,25.83198,122.19312,No
Cl,Sn,100.0,Cl24Sn1H75,128.64857,17.319914,122.18121,No
Fe,Pm,100.0,Fe12Pm2H86,128.59793,17.219742,122.16798,No
Co,Dy,100.0,Co2Dy12H86,127.02175,13.022549,122.15905,No
Sm,Bi,100.0,Sm13Bi1H86,128.17018,16.1037,122.15696,No
Mo,At,100.0,Mo3At17H80,125.77268,9.74035,122.135574,No
Gd,Pt,100.0,Gd12Pt2H86,127.252785,13.729543,122.12609,No
Co,Er,100.0,Co2Er12H86,126.701645,12.287222,122.11352,No
He,Ra,100.0,He1Ra8H91,128.88782,18.141972,122.113495,No
Eu,Bi,100.0,Eu13Bi1H86,127.99473,15.785363,122.10038,No
Zn,At,100.0,Zn3At17H80,127.021965,13.283689,122.06175,No
Mg,Ge,100.0,Mg11Ge1H88,130.7679,23.32752,122.05726,Yes
As,I,100.0,As4I18H78,125.934586,10.40213,122.05037,No
C,Rn,100.0,C24Rn1H75,125.52598,9.341227,122.03791,No
B,P,100.0,B2P22H76,125.052574,8.116985,122.021645,No
Be,Rh,100.0,Be9Rh7H84,127.47542,14.610386,122.01981,No
Se,W,100.0,Se24W1H75,128.92302,18.561155,121.99217,No
Se,Tb,100.0,Se23Tb2H75,128.14825,16.521597,121.97899,No
Cl,Ge,100.0,Cl24Ge1H75,127.87706,15.817006,121.970894,No
Ga,Tb,100.0,Ga3Tb11H86,126.86519,13.128708,121.962845,No
F,Cl,100.0,F1Cl19H80,125.96425,10.737879,121.95466,No
Ru,Ce,100.0,Ru1Ce7H92,130.63158,23.260765,121.94586,No
Xe,Ba,100.0,Xe2Ba10H88,128.20593,16.920883,121.88757,No
Ce,Rn,100.0,Ce7Rn1H92,128.69528,18.240768,121.88406,No
Co,Se,100.0,Co2Se23H75,126.67924,12.855349,121.878975,No
O,Al,100.0,O24Al1H75,125.182014,8.887617,121.86333,No
I,Er,100.0,I19Er2H79,126.8315,13.30814,121.86215,No
Mo,Te,100.0,Mo3Te17H80,125.006454,8.424591,121.86066,No
Xe,Ra,100.0,Xe1Ra7H92,129.26654,19.834593,121.86018,No
Eu,Pb,100.0,Eu11Pb3H86,126.54156,12.564965,121.849724,No
Se,Xe,100.0,Se25Xe1H74,127.171,14.269417,121.84271,No
V,Zn,100.0,V15Zn3H82,127.25331,14.508248,121.835846,Yes
P,Fe,100.0,P24Fe1H75,125.38358,9.523508,121.827446,No
O,Mo,100.0,O24Mo1H75,126.58784,12.822328,121.799904,No
Be,Ne,100.0,Be22Ne3H75,128.13704,16.982855,121.79554,No
I,Hf,100.0,I19Hf2H79,126.327225,12.247124,121.754074,No
Fe,Se,100.0,Fe3Se20H77,126.58623,12.993211,121.73448,Yes
Fe,At,100.0,Fe3At17H80,126.790726,13.5889435,121.71653,No
Pm,Eu,100.0,Pm12Eu2H86,127.721436,16.116852,121.70331,No
Ce,Os,100.0,Ce7Os1H92,129.50616,20.922012,121.693756,No
C,O,100.0,C2O8H90,126.15286,11.958214,121.68759,No
O,At,100.0,O24At1H75,125.163345,9.419689,121.64597,No
C,Zr,100.0,C2Zr8H90,126.47285,13.023898,121.60964,No
Al,Pt,100.0,Al21Pt1H78,128.09988,17.421234,121.59469,No
Rh,Ce,100.0,Rh1Ce7H92,129.91483,22.297113,121.58894,No
Be,I,100.0,Be3I19H78,124.85667,8.77127,121.58142,No
Ar,La,100.0,Ar2La8H90,128.66711,18.97792,121.58064,No
Be,Kr,100.0,Be20Kr2H78,129.23863,20.519665,121.57646,No
Be,Zn,100.0,Be21Zn1H78,129.75827,21.936111,121.56719,No
Ti,Hg,100.0,Ti9Hg1H90,128.64479,18.989754,121.5539,No
Be,Cd,100.0,Be21Cd1H78,129.6224,21.705067,121.5176,No
Cl,Au,100.0,Cl19Au1H80,126.78594,14.113399,121.515915,No
Er,Ir,100.0,Er9Ir1H90,127.33547,15.611427,121.50607,No
O,Mg,100.0,O4Mg21H75,126.25029,12.8303995,121.45934,No
Br,Zr,100.0,Br19Zr3H78,125.70632,11.390816,121.45292,No
Nb,Sm,100.0,Nb4Sm9H87,128.68256,19.418024,121.43175,No
Cl,Po,100.0,Cl24Po1H75,127.72297,16.929758,121.40129,No
F,Sr,100.0,F1Sr8H91,128.66457,19.459055,121.39844,No
Gd,Ir,100.0,Gd13Ir1H86,127.32415,15.886081,121.39219,No
Se,Hf,100.0,Se23Hf2H75,125.69387,11.582788,121.36879,No
Br,Te,100.0,Br2Te19H79,125.25293,10.421214,121.36159,No
O,Sr,100.0,O1Sr9H90,127.97795,17.724678,121.35945,No
Al,Mo,100.0,Al9Mo2H89,127.22606,15.766149,121.33888,Yes
Al,V,100.0,Al5V5H90,126.053116,12.703301,121.30962,No
Cl,Ga,100.0,Cl24Ga1H75,126.98116,15.212373,121.300766,No
Se,At,100.0,Se24At1H75,125.92635,12.435578,121.28283,No
Al,At,100.0,Al7At14H79,126.06631,12.826065,121.27698,No
Cl,Bi,100.0,Cl24Bi1H75,128.15341,18.495216,121.247185,No
Cl,Ho,100.0,Cl23Ho2H75,128.71234,19.992134,121.247154,No
Cl,Cd,100.0,Cl24Cd1H75,127.21233,16.021593,121.229774,No
Nb,Te,100.0,Nb3Te18H79,124.70985,9.333186,121.22478,No
N,Ba,100.0,N9Ba11H80,124.4708,8.812335,121.18022,No
O,Cr,100.0,O22Cr2H76,124.61942,9.212796,121.179306,No
Ho,Pt,100.0,Ho9Pt1H90,126.32651,13.792369,121.17635,No
Ne,Sc,100.0,Ne3Sc16H81,126.45022,14.127421,121.17495,No
Cl,Pb,100.0,Cl24Pb1H75,127.439644,16.849321,121.148,No
Br,Nb,100.0,Br20Nb3H77,124.97915,10.26301,121.14688,No
As,Sn,100.0,As21Sn2H77,124.601494,9.254501,121.145805,No
He,Ac,100.0,He1Ac8H91,127.64739,17.44759,121.132355,No
Cl,Ni,100.0,Cl24Ni1H75,127.42998,16.867212,121.13166,No
Cl,Hg,100.0,Cl24Hg1H75,126.85269,15.34908,121.121254,No
Ti,Zn,100.0,Ti9Zn1H90,126.68759,14.941837,121.108215,No
Zr,Sb,100.0,Zr8Sb1H91,129.83936,23.383575,121.10779,No
B,Er,100.0,B10Er10H80,125.11543,10.771903,121.09314,Yes
Mo,Ta,100.0,Mo3Ta14H83,124.63349,9.496273,121.087524,No
Cr,In,100.0,Cr12In2H86,126.09043,13.429139,121.07591,No
Si,Mo,100.0,Si21Mo2H77,125.890144,12.999729,121.035965,No
F,Si,100.0,F1Si21H78,125.102425,10.892153,121.035225,No
O,Sc,100.0,O19Sc3H78,124.90328,10.381701,121.02669,No
Kr,I,100.0,Kr2I20H78,125.815025,12.82835,121.02484,No
Ge,I,100.0,Ge3I19H78,124.70291,9.86641,121.01873,No
Pd,Ta,100.0,Pd21Ta2H77,125.51284,12.150731,120.975685,No
Mg,Si,100.0,Mg7Si3H90,127.14181,16.559126,120.95853,Yes
Ho,Hg,100.0,Ho13Hg1H86,126.815796,15.708233,120.95025,No
Sn,Te,100.0,Sn2Te19H79,124.30832,9.021174,120.93976,No
Se,Nd,100.0,Se23Nd2H75,126.0912,13.801145,120.93777,No
He,Yb,100.0,He9Yb10H81,126.96488,16.155062,120.93248,No
Zr,Pt,100.0,Zr7Pt8H85,124.64825,9.957008,120.93024,No
Pm,Bi,100.0,Pm13Bi1H86,126.95657,16.19872,120.907875,No
Fe,Pr,100.0,Fe12Pr2H86,128.2898,19.822037,120.88812,No
C,Yb,100.0,C5Yb14H81,124.70735,10.24507,120.88178,No
O,Au,100.0,O23Au1H76,124.47701,9.645794,120.87521,No
I,Gd,100.0,I19Gd2H79,125.981064,13.696355,120.86676,No
Gd,At,100.0,Gd13At1H86,126.31052,14.604498,120.85711,No
F,La,100.0,F1La8H91,128.65868,20.899979,120.85449,No
Yb,Au,100.0,Yb13Au1H86,127.27933,17.250792,120.837776,No
C,Ra,100.0,C2Ra7H91,128.42213,20.31367,120.83688,No
Al,Pr,100.0,Al7Pr2H91,128.22475,19.80907,120.82792,No
Se,Pm,100.0,Se23Pm2H75,126.35653,14.816531,120.823944,No
Se,Cd,100.0,Se23Cd2H75,124.66414,10.286017,120.82328,No
Mn,Nb,100.0,Mn4Nb14H82,124.62553,10.237694,120.80271,No
F,Sc,100.0,F1Sc10H89,126.43504,15.111016,120.792496,No
Nd,Bi,100.0,Nd13Bi1H86,126.79062,16.147844,120.76092,No
Tm,W,100.0,Tm6W2H92,126.72968,15.990971,120.75856,No
Be,Ru,100.0,Be9Ru7H84,125.76088,13.433229,120.74483,No
Mg,Br,100.0,Mg6Br17H77,124.212166,9.333797,120.72687,No
N,Si,100.0,N1Si22H77,124.83803,11.01446,120.72516,No
Ni,I,100.0,Ni3I18H79,125.6646,13.238634,120.72121,No
Ga,Er,100.0,Ga1Er13H86,125.28855,12.347387,120.67796,No
Cl,Tl,100.0,Cl24Tl1H75,126.28764,15.083642,120.65532,No
Mg,Te,100.0,Mg4Te17H79,125.234085,12.270282,120.65229,No
Sm,Eu,100.0,Sm12Eu2H86,126.30155,15.164323,120.6391,No
He,Al,100.0,He11Al13H76,124.4628,10.338764,120.60224,No
Ga,Tl,100.0,Ga8Tl7H85,125.30422,12.643611,120.58302,No
Co,Ho,100.0,Co2Ho12H86,125.992,14.507262,120.5749,No
N,Ac,100.0,N10Ac10H80,124.35883,10.148663,120.56926,No
C,Ba,100.0,C2Ba8H90,126.43025,15.733007,120.55545,Yes
Ni,Dy,100.0,Ni2Dy12H86,126.18943,15.151283,120.531845,No
O,Pt,100.0,O23Pt1H76,124.13231,9.670941,120.52112,No
Br,I,100.0,Br2I20H78,124.11735,9.655231,120.512024,No
I,Tb,100.0,I19Tb2H79,125.99682,14.885032,120.43866,No
Er,Au,100.0,Er9Au1H90,125.82811,14.442541,120.43517,No
Se,Os,100.0,Se24Os1H75,126.44852,16.110788,120.43265,No
As,Er,100.0,As21Er2H77,125.230034,12.855866,120.42957,No
Se,Au,100.0,Se23Au1H76,124.71633,11.485929,120.427414,No
Mg,Po,100.0,Mg13Po7H80,124.70074,11.484251,120.412445,No
C,As,100.0,C24As1H75,124.4475,10.8159895,120.408745,No
At,Rn,100.0,At19Rn14H67,125.89381,14.694972,120.40662,No
Zr,Au,100.0,Zr9Au1H90,126.83083,17.21802,120.40152,No
Cl,Pt,100.0,Cl18Pt1H81,125.33809,13.245677,120.392075,No
Ti,In,100.0,Ti9In1H90,127.892075,20.09514,120.38843,No
Al,Sb,100.0,Al14Sb1H85,125.79689,14.489937,120.38626,No
Ce,Bi,100.0,Ce8Bi1H91,128.76451,22.45587,120.37935,No
Co,I,100.0,Co3I17H80,124.706314,11.610528,120.37087,No
Ti,At,100.0,Ti3At17H80,124.22725,10.348983,120.36288,No
Ti,Br,100.0,Ti3Br19H78,124.35769,10.709958,120.35853,No
Eu,At,100.0,Eu13At1H86,125.76632,14.510077,120.34817,No
Ne,Si,100.0,Ne1Si20H79,124.49917,11.122164,120.346085,No
Mo,Re,100.0,Mo4Re12H84,124.45165,11.004522,120.3425,Yes
Be,Fe,100.0,Be10Fe10H80,125.615135,14.133848,120.33747,No
Se,Hg,100.0,Se23Hg1H76,125.19848,13.022816,120.33568,No
Be,Pr,100.0,Be7Pr3H90,124.467636,11.119847,120.315414,Yes
Al,Ge,100.0,Al12Ge1H87,126.21615,15.891349,120.28222,No
Zr,Ag,100.0,Zr8Ag1H91,127.28026,18.842415,120.244385,No
Nd,At,100.0,Nd5At13H82,125.779396,14.835598,120.23969,No
Pr,Tb,100.0,Pr2Tb12H86,126.72104,17.392366,120.22662,No
Tm,Pb,100.0,Tm14Pb1H85,125.74416,14.850003,120.19908,No
Se,Dy,100.0,Se23Dy2H75,125.91673,15.332746,120.19139,No
Ga,At,100.0,Ga3At17H80,123.90165,9.957302,120.18353,No
Cl,In,100.0,Cl24In1H75,125.84803,15.2227955,120.16374,No
In,Dy,100.0,In4Dy11H85,124.943985,12.809675,120.160774,No
Hf,Os,100.0,Hf9Os2H89,124.50435,11.660374,120.15029,No
Cl,Rn,100.0,Cl24Rn1H75,125.45811,14.227534,120.14546,No
C,Y,100.0,C2Y8H90,126.30978,16.557455,120.12712,Yes
Ge,As,100.0,Ge2As21H77,123.529175,9.145569,120.11417,No
Br,Ag,100.0,Br20Ag2H78,124.03944,10.53081,120.10717,No
Te,Tl,100.0,Te20Tl1H79,124.3927,11.524182,120.0895,No
Cl,Er,100.0,Cl23Er2H75,127.61861,20.170305,120.08689,No
Ga,As,100.0,Ga3As20H77,123.31726,8.65222,120.08647,No
Hg,Ac,100.0,Hg1Ac6H93,126.20607,16.402689,120.08121,No
Cl,Gd,100.0,Cl23Gd2H75,128.11923,21.535498,120.07774,No
Nb,Pd,100.0,Nb2Pd21H77,125.60223,14.815032,120.070206,No
V,Pb,100.0,V3Pb14H83,123.643745,9.5883,120.063416,No
Ge,Zr,100.0,Ge1Zr8H91,128.29793,22.060898,120.06026,No
C,Po,100.0,C5Po17H78,122.662125,6.9817324,120.0551,No
I,Tl,100.0,I21Tl1H78,126.61259,17.56708,120.05293,No
F,Al,100.0,F1Al11H88,124.71146,12.506793,120.04134,No
Pr,Bi,100.0,Pr13Bi1H86,126.29409,16.815098,120.01523,No
Sb,I,100.0,Sb3I19H78,123.67952,9.855007,119.9996,No
Cl,Zn,100.0,Cl24Zn1H75,125.98569,16.06154,119.98821,No
Ar,Er,100.0,Ar10Er10H80,126.14731,16.518366,119.97925,No
Tm,At,100.0,Tm13At1H86,124.38895,11.840625,119.96758,No
I,Pb,100.0,I20Pb1H79,126.13668,16.595171,119.93994,No
V,At,100.0,V3At17H80,123.69117,10.0492735,119.938705,No
Al,As,100.0,Al14As1H85,125.06221,13.724451,119.937416,No
O,Ir,100.0,O24Ir1H75,123.74033,10.195458,119.93329,No
Se,Re,100.0,Se23Re2H75,125.066505,13.767576,119.925606,No
O,Fe,100.0,O24Fe1H75,123.65384,9.998697,119.920265,No
Cl,Rh,100.0,Cl24Rh1H75,125.5321,15.035088,119.9179,No
As,Br,100.0,As21Br2H77,123.30066,9.137758,119.888565,No
Si,Tb,100.0,Si20Tb2H78,125.80519,15.887222,119.8728,No
I,Yb,100.0,I19Yb2H79,125.32201,14.59528,119.87204,No
Se,Yb,100.0,Se21Yb2H77,126.04566,16.538395,119.870125,No
Si,Nb,100.0,Si21Nb2H77,125.32679,14.665329,119.85066,No
Cl,Tb,100.0,Cl23Tb2H75,127.265465,19.875233,119.84393,No
Hf,Hg,100.0,Hf9Hg1H90,125.9396,16.423956,119.80679,No
Pr,At,100.0,Pr5At13H82,125.480934,15.244551,119.78853,No
Al,Br,100.0,Al21Br1H78,124.12121,11.612924,119.784874,No
Zr,Te,100.0,Zr3Te17H80,123.688,10.496217,119.768654,Yes
He,B,100.0,He17B8H75,123.39743,9.7412405,119.759995,No
O,Cl,100.0,O1Cl19H80,123.89036,11.086114,119.75073,No
F,Ra,100.0,F1Ra8H91,127.10557,19.741364,119.734024,No
F,Y,100.0,F19Y3H78,125.85695,16.421345,119.72512,No
Zr,Po,100.0,Zr3Po15H82,124.31613,12.317533,119.71669,No
Fe,Ta,100.0,Fe4Ta13H83,123.75697,10.866621,119.69931,No
Se,Pt,100.0,Se23Pt1H76,124.42934,12.677963,119.695305,No
Ne,Yb,100.0,Ne3Yb15H82,126.618164,18.545248,119.69325,No
Sb,Yb,100.0,Sb2Yb12H86,125.50854,15.6275,119.673134,No
Nb,Tl,100.0,Nb7Tl9H84,123.58471,10.483309,119.67018,No
B,I,100.0,B4I19H77,123.32175,9.790533,119.6659,No
Al,Ag,100.0,Al21Ag1H78,125.181595,14.780492,119.66247,No
Kr,At,100.0,Kr2At18H80,123.88357,11.3109865,119.65997,No
I,Hg,100.0,I21Hg1H78,125.99322,17.00797,119.642334,No
Ga,Ho,100.0,Ga1Ho13H86,124.02355,11.738341,119.64038,No
O,Ti,100.0,O19Ti3H78,122.82637,8.543824,119.636055,No
Zr,At,100.0,Zr3At16H81,123.92429,11.488135,119.63455,No
Al,Re,100.0,Al8Re7H85,125.289276,15.152566,119.63122,Yes
Pd,Ag,100.0,Pd21Ag2H77,123.88929,11.404564,119.63075,No
Eu,Au,100.0,Eu8Au1H91,125.359055,15.359339,119.62378,No
Kr,Ac,100.0,Kr8Ac10H82,127.51637,21.156065,119.61657,No
Ar,Ba,100.0,Ar2Ba7H91,129.352,26.092707,119.608826,No
Kr,Ba,100.0,Kr1Ba7H92,127.14572,20.18469,119.608635,No
B,O,100.0,B1O24H75,123.0972,9.377758,119.59549,No
F,Ba,100.0,F1Ba8H91,126.86362,19.46817,119.594086,No
As,In,100.0,As21In2H77,123.33064,10.0322075,119.58456,No
B,Tm,100.0,B10Tm10H80,124.71074,13.754425,119.57475,Yes
Zn,Yb,100.0,Zn1Yb9H90,125.044846,14.726035,119.54605,No
Cr,Pb,100.0,Cr4Pb14H82,122.64983,8.344314,119.53402,No
F,Zr,100.0,F1Zr9H90,125.12119,15.007477,119.51731,No
Tm,Tl,100.0,Tm14Tl1H85,125.15762,15.1517515,119.49986,No
In,Pb,100.0,In7Pb11H82,123.1996,9.909292,119.49941,No
Eu,Po,100.0,Eu13Po1H86,125.578766,16.326166,119.482475,No
Hf,Pb,100.0,Hf3Pb14H83,122.62613,8.427007,119.47943,No
Co,Ce,100.0,Co1Ce7H92,127.199905,20.701826,119.46972,No
Fe,Sm,100.0,Fe12Sm2H86,125.29164,15.604538,119.46481,No
Cr,Te,100.0,Cr3Te18H79,123.21115,10.06314,119.453514,No
Mn,At,100.0,Mn4At16H80,123.98153,12.184289,119.43184,No
Cr,Tl,100.0,Cr4Tl14H82,122.46484,8.17609,119.41184,No
Gd,Au,100.0,Gd11Au1H88,124.75792,14.327162,119.408066,No
Si,Tm,100.0,Si20Tm2H78,124.78767,14.453284,119.390724,No
Pm,Sm,100.0,Pm2Sm12H86,126.11087,18.010323,119.385704,No
O,V,100.0,O24V1H75,123.53065,11.111332,119.38161,No
Dy,Au,100.0,Dy13Au1H86,125.553825,16.539648,119.37782,No
Yb,Hg,100.0,Yb10Hg1H89,124.73276,14.379727,119.36328,No
In,Te,100.0,In2Te19H79,123.389404,10.816053,119.350624,No
Nb,Rn,100.0,Nb16Rn1H83,123.969986,12.420187,119.332214,No
F,Mg,100.0,F13Mg9H78,122.228165,7.779909,119.3231,No
P,Pm,100.0,P21Pm2H77,124.41054,13.661267,119.30933,No
Mo,Hg,100.0,Mo14Hg1H85,125.23274,15.923119,119.28695,No
Pr,Nd,100.0,Pr3Nd2H95,124.86482,14.955187,119.280464,No
V,In,100.0,V12In2H86,123.74972,12.002745,119.26782,No
Al,W,100.0,Al11W4H85,124.339615,13.584422,119.267105,Yes
Si,V,100.0,Si20V3H77,124.51888,14.093814,119.256165,No
Pm,Pb,100.0,Pm8Pb7H85,124.35122,13.691815,119.23861,No
Cl,W,100.0,Cl19W2H79,123.64605,11.859037,119.21781,No
V,Mo,100.0,V11Mo4H85,123.55511,11.677291,119.19473,No
Te,Er,100.0,Te19Er2H79,124.0781,13.081603,119.19335,No
Cl,Os,100.0,Cl18Os1H81,124.79823,15.027378,119.18692,No
N,Ra,100.0,N1Ra8H91,124.277756,13.693125,119.16466,No
Ho,Ir,100.0,Ho12Ir2H86,124.461006,14.203922,119.15717,No
Zn,Se,100.0,Zn1Se23H76,123.527336,11.728047,119.14801,No
Ru,Pr,100.0,Ru13Pr2H85,126.094246,18.60505,119.147,No
F,V,100.0,F19V3H78,124.46189,14.254814,119.13905,No
Ag,Te,100.0,Ag2Te19H79,122.73215,9.650054,119.12876,No
I,Dy,100.0,I19Dy2H79,124.05964,13.210647,119.1267,No
Zr,Sn,100.0,Zr8Sn1H91,127.12798,21.439342,119.1224,No
Be,Cl,100.0,Be4Cl17H79,122.63726,9.50073,119.08963,No
V,Te,100.0,V3Te17H80,122.83695,10.038267,119.0886,No
Tm,Pt,100.0,Tm9Pt1H90,123.89451,12.877475,119.08598,No
Be,Pm,100.0,Be8Pm2H90,125.38717,16.882324,119.083206,No
Er,Hg,100.0,Er9Hg1H90,124.48891,14.518459,119.06763,No
Cu,Yb,100.0,Cu1Yb9H90,125.28526,16.669167,119.0609,No
Nb,Tc,100.0,Nb3Tc15H82,122.28969,8.653505,119.05842,No
Cr,At,100.0,Cr3At17H80,122.55268,9.3742895,119.05226,No
O,Rn,100.0,O25Rn1H74,123.12385,10.915549,119.04791,No
C,Er,100.0,C21Er2H77,123.849724,12.87835,119.04087,No
Nd,Po,100.0,Nd2Po17H81,124.40446,14.442261,119.01163,No
Al,Sn,100.0,Al19Sn1H80,123.08935,10.960621,118.99658,No
Ge,Te,100.0,Ge2Te19H79,122.05142,8.189979,118.99323,No
Nb,At,100.0,Nb3At16H81,122.29724,8.885127,118.97948,No
Si,Pb,100.0,Si22Pb1H77,124.694336,15.349088,118.96289,No
As,Yb,100.0,As1Yb9H90,124.67711,15.384114,118.93259,No
Nb,W,100.0,Nb10W2H88,123.760666,12.931903,118.931816,No
Sm,Au,100.0,Sm8Au1H91,124.818016,15.84274,118.90224,No
Xe,At,100.0,Xe20At17H63,124.34499,14.61929,118.88606,No
P,Sm,100.0,P21Sm2H77,123.928246,13.53027,118.87596,No
P,Eu,100.0,P21Eu2H77,124.16454,14.219336,118.85496,No
Sb,Te,100.0,Sb1Te20H79,122.93072,10.916775,118.854324,No
Cl,Ru,100.0,Cl24Ru1H75,124.33205,14.705442,118.84094,No
V,Hg,100.0,V17Hg2H81,123.94091,13.661901,118.83947,No
Nb,In,100.0,Nb6In11H83,122.5378,10.033221,118.791336,No
O,Gd,100.0,O21Gd2H77,124.29642,14.819143,118.762856,No
Se,Ir,100.0,Se24Ir1H75,124.1064,14.382495,118.735886,No
Cl,Dy,100.0,Cl23Dy2H75,126.05112,19.60376,118.73095,No
I,Re,100.0,I19Re2H79,124.83718,16.42005,118.70583,No
Mg,Se,100.0,Mg2Se23H75,123.12661,11.858235,118.69867,No
Pm,Os,100.0,Pm7Os2H91,124.65965,16.052458,118.665565,No
Ni,Tb,100.0,Ni2Tb11H87,125.24531,17.633802,118.660736,No
Al,Ti,100.0,Al12Ti3H85,122.95371,11.547234,118.64191,Yes
N,Cl,100.0,N2Cl18H80,122.1687,9.4462,118.64143,No
Te,Xe,100.0,Te19Xe17H64,123.66413,13.481485,118.63006,No
Nb,Pb,100.0,Nb7Pb9H84,122.2594,9.744322,118.62081,No
P,Nd,100.0,P20Nd2H78,123.371925,12.739394,118.61496,No
C,Ho,100.0,C21Ho2H77,123.55468,13.231942,118.61379,No
Se,Kr,100.0,Se24Kr2H74,123.09162,12.0078125,118.607834,No
O,I,100.0,O24I1H75,122.104416,9.409058,118.59102,No
Ru,Nd,100.0,Ru13Nd2H85,125.31093,18.00257,118.58866,No
I,Bi,100.0,I20Bi1H79,125.18572,17.856256,118.51809,No
O,Tm,100.0,O24Tm1H75,123.46146,13.266533,118.50765,No
B,Rn,100.0,B8Rn16H76,125.454155,18.616516,118.50263,No
Tm,Hg,100.0,Tm14Hg1H85,123.9531,14.601549,118.50079,No
Eu,Pt,100.0,Eu11Pt2H87,123.822655,14.256861,118.499054,No
Ru,Hf,100.0,Ru4Hf13H83,121.3392,7.6766524,118.472694,Yes
C,Si,100.0,C2Si10H88,120.40718,5.229264,118.454544,No
Ar,Ra,100.0,Ar2Ra7H91,127.71632,24.814108,118.45058,No
Cl,Ce,100.0,Cl18Ce4H78,122.07108,9.713343,118.44406,No
Kr,Ra,100.0,Kr1Ra7H92,125.72358,19.504105,118.44063,No
Zn,Tb,100.0,Zn1Tb10H89,124.756836,16.926367,118.436424,No
Te,Yb,100.0,Te18Yb2H80,122.62656,11.239343,118.42972,No
Cl,Co,100.0,Cl24Co1H75,123.93763,14.849578,118.39271,No
Cl,Tm,100.0,Cl23Tm2H75,125.63233,19.405361,118.38625,No
F,Ti,100.0,F16Ti4H80,122.24632,10.367064,118.3752,No
Cr,Pd,100.0,Cr14Pd1H85,123.47887,13.675196,118.37247,No
O,Ra,100.0,O1Ra8H91,123.96355,15.021607,118.354385,No
V,Rn,100.0,V17Rn1H82,123.47104,13.719685,118.34802,No
Al,Ir,100.0,Al21Ir1H78,124.73137,17.159525,118.3239,No
Ho,Au,100.0,Ho9Au1H90,123.19709,13.06268,118.319405,No
Be,W,100.0,Be7W4H89,124.932205,17.720016,118.315445,No
Se,Pr,100.0,Se23Pr2H75,124.18443,15.743091,118.30586,No
Co,At,100.0,Co3At17H80,122.70612,11.7879715,118.30442,No
O,Er,100.0,O23Er1H76,122.83092,12.128247,118.302155,No
Pm,At,100.0,Pm13At1H86,123.54805,14.119493,118.27574,No
Tc,Pd,100.0,Tc2Pd21H77,122.03077,10.073522,118.26926,No
As,Ho,100.0,As21Ho2H77,123.09426,12.95692,118.256065,No
Ne,La,100.0,Ne1La8H91,125.8588,20.396458,118.24264,No
Ga,Pd,100.0,Ga3Pd20H77,121.449745,8.625884,118.22879,No
O,Tb,100.0,O21Tb2H77,123.92308,15.25978,118.22498,No
C,Ge,100.0,C24Ge1H75,122.02024,10.192828,118.21417,No
O,Cd,100.0,O24Cd1H75,122.30734,10.982732,118.20632,No
Se,Ce,100.0,Se23Ce2H75,124.30035,16.326355,118.20399,No
Dy,Hg,100.0,Dy9Hg1H90,124.268845,16.27527,118.19156,No
Ti,Ga,100.0,Ti9Ga1H90,124.72673,17.50995,118.18841,Yes
Tm,Ir,100.0,Tm9Ir1H90,123.078575,13.100572,118.186745,No
As,Ce,100.0,As1Ce8H91,126.86657,23.274035,118.1759,No
C,Sb,100.0,C24Sb1H75,122.40588,11.329315,118.175446,No
Rh,Pd,100.0,Rh2Pd21H77,122.466705,11.505988,118.170296,No
Ta,Pb,100.0,Ta4Pb13H83,121.490585,8.900519,118.167076,No
Te,Bi,100.0,Te20Bi1H79,123.329346,13.82833,118.165764,No
Zn,Te,100.0,Zn3Te18H79,122.80075,12.427319,118.16032,No
O,Zn,100.0,O24Zn1H75,122.274345,11.023262,118.15819,No
Cr,Nb,100.0,Cr4Nb11H85,121.28463,8.397515,118.14895,No
I,Tm,100.0,I19Tm2H79,122.87082,12.675193,118.137825,No
Cd,At,100.0,Cd2At18H80,122.18276,10.950257,118.09387,No
Pr,Po,100.0,Pr2Po17H81,124.17374,16.331005,118.07564,No
Tm,Au,100.0,Tm9Au1H90,122.921844,12.988884,118.07172,No
Ag,At,100.0,Ag2At19H79,121.602455,9.464238,118.06845,No
Ga,Ta,100.0,Ga7Ta10H83,121.12368,8.231265,118.05007,No
Pr,Os,100.0,Pr12Os2H86,123.14951,13.658314,118.049416,No
Te,Ce,100.0,Te15Ce4H81,122.70867,12.4848,118.04677,No
Te,Pb,100.0,Te20Pb1H79,122.57713,12.213085,118.01669,No
O,Ho,100.0,O23Ho1H76,122.45086,11.882002,118.014046,No
Tc,Ta,100.0,Tc11Ta4H85,121.36873,9.025906,117.9984,No
He,Zr,100.0,He1Zr9H90,123.77924,15.489212,117.995476,No
Zn,Hf,100.0,Zn1Hf9H90,123.943184,15.968379,117.98049,No
Mg,As,100.0,Mg20As1H79,126.059074,21.668339,117.96799,Yes
O,Ba,100.0,O1Ba8H91,123.93366,16.01631,117.95307,No
Ti,Te,100.0,Ti3Te18H79,121.82589,10.379487,117.95013,Yes
Te,Tm,100.0,Te19Tm2H79,122.3765,11.891563,117.93612,No
He,Ce,100.0,He1Ce8H91,122.608505,12.52228,117.93261,No
Ti,W,100.0,Ti9W4H87,123.26601,14.286724,117.93126,No
Cl,Fe,100.0,Cl18Fe3H79,121.97938,10.841654,117.93104,No
C,Pd,100.0,C24Pd1H75,122.66182,12.688143,117.92399,No
C,Br,100.0,C10Br1H89,122.77247,13.025286,117.908745,No
Sm,Os,100.0,Sm11Os2H87,123.61142,15.280545,117.90557,No
C,In,100.0,C23In1H76,122.31722,11.8639,117.88717,No
I,W,100.0,I19W2H79,122.917816,13.494617,117.878845,No
Rh,I,100.0,Rh2I19H79,122.4123,12.145008,117.87728,No
Ar,Ho,100.0,Ar10Ho10H80,123.53996,15.176113,117.87311,No
Ti,Cr,100.0,Ti11Cr4H85,122.586235,12.640472,117.8662,No
O,Hg,100.0,O24Hg1H75,122.473015,12.342228,117.86435,No
Br,Ce,100.0,Br18Ce5H77,121.37769,9.416733,117.86143,No
I,Ce,100.0,I14Ce5H81,121.9136,10.887354,117.84819,No
B,Ne,100.0,B22Ne3H75,123.15059,14.2662525,117.82349,No
Xe,Ce,100.0,Xe1Ce7H92,123.72496,15.824734,117.81591,No
F,Ho,100.0,F20Ho2H78,124.469795,17.828585,117.81249,No
Ce,Po,100.0,Ce2Po17H81,123.66575,15.678195,117.81142,No
Mg,Sb,100.0,Mg13Sb7H80,121.99846,11.258226,117.79457,No
Ce,At,100.0,Ce5At13H82,122.55018,12.762626,117.78454,No
C,Ti,100.0,C21Ti2H77,122.01073,11.3279085,117.780815,No
Sb,Tb,100.0,Sb1Tb13H86,124.453476,17.872927,117.77962,No
Fe,Pd,100.0,Fe3Pd20H77,121.34963,9.5747175,117.774376,No
Ti,Rn,100.0,Ti3Rn18H79,124.07252,16.879107,117.76975,No
Sn,Ce,100.0,Sn7Ce10H83,120.901886,8.402595,117.764305,No
As,Gd,100.0,As21Gd2H77,122.63951,13.066283,117.76048,No
Ne,Tm,100.0,Ne3Tm15H82,122.5513,12.861692,117.748665,No
C,Cu,100.0,C24Cu1H75,122.173965,11.883436,117.73662,No
Ni,At,100.0,Ni3At17H80,121.662544,10.519723,117.73441,No
Nb,Po,100.0,Nb3Po16H81,121.20134,9.288041,117.73313,No
Sm,Po,100.0,Sm13Po1H86,123.23316,14.732203,117.73207,No
Ga,Po,100.0,Ga3Po17H80,121.707756,10.659098,117.727585,No
F,Nb,100.0,F19Nb2H79,123.88391,16.4873,117.727455,No
V,Xe,100.0,V3Xe20H77,124.45663,18.033442,117.72283,No
Pd,Rn,100.0,Pd22Rn1H77,122.05503,11.6125345,117.71884,No
Nd,Au,100.0,Nd8Au1H91,123.10233,14.444239,117.70876,No
As,Pb,100.0,As22Pb1H77,122.100716,11.7663965,117.70707,No
Be,Sm,100.0,Be10Sm10H80,122.981285,14.144602,117.69961,No
Pd,I,100.0,Pd2I19H79,121.794655,10.96863,117.6989,No
C,Tl,100.0,C23Tl1H76,121.7502,10.87371,117.68989,No
He,Ti,100.0,He1Ti10H89,124.69749,18.775156,117.68673,No
Pm,Po,100.0,Pm2Po17H81,123.39844,15.31294,117.6805,No
Al,Ni,100.0,Al12Ni1H87,122.76631,13.622626,117.67954,No
Al,Cr,100.0,Al10Cr2H88,124.287895,17.748903,117.66035,No
Se,Eu,100.0,Se22Eu2H76,123.51126,15.678938,117.65665,No
Cu,I,100.0,Cu3I18H79,122.4557,12.855929,117.65522,No
Ne,Ho,100.0,Ne3Ho15H82,124.15502,17.434166,117.645,No
Ho,Rn,100.0,Ho2Rn20H78,125.39042,20.832827,117.61131,No
Pd,Tl,100.0,Pd22Tl1H77,122.9526,14.31973,117.60552,No
Te,Ho,100.0,Te19Ho2H79,122.369095,12.76179,117.60377,No
Ti,Ni,100.0,Ti9Ni1H90,122.768425,13.85897,117.5934,No
Pd,Sn,100.0,Pd21Sn2H77,120.9882,9.115708,117.584335,No
C,Ag,100.0,C24Ag1H75,122.090805,12.104731,117.57082,No
Si,Hg,100.0,Si21Hg1H78,123.12653,14.878759,117.57072,No
Al,Tm,100.0,Al11Tm2H87,123.47576,15.824901,117.56665,No
F,Cr,100.0,F19Cr2H79,123.17789,15.071305,117.55017,No
N,Tl,100.0,N19Tl1H80,123.57386,16.132483,117.5499,Yes
Co,Nb,100.0,Co10Nb2H88,122.50435,13.308895,117.53473,No
Mn,Mo,100.0,Mn4Mo14H82,121.17981,9.778509,117.52846,Yes
B,F,100.0,B11F1H88,122.47742,13.254625,117.52806,No
Si,Mn,100.0,Si21Mn2H77,122.34792,12.916043,117.524994,No
Be,Se,100.0,Be3Se20H77,121.43543,10.653252,117.45744,No
O,La,100.0,O24La1H75,122.991135,14.842838,117.44873,No
He,V,100.0,He20V3H77,123.13551,15.2596245,117.43748,No
C,Bi,100.0,C24Bi1H75,122.12659,12.565759,117.434456,No
Sn,Yb,100.0,Sn1Yb9H90,123.09522,15.203987,117.41796,No
Ru,At,100.0,Ru3At17H80,121.264915,10.325757,117.40922,No
Si,Ga,100.0,Si22Ga1H77,121.48069,11.0220175,117.365,No
Pd,At,100.0,Pd2At18H80,121.756996,11.764431,117.36408,No
Ar,Yb,100.0,Ar10Yb10H80,122.7015,14.29889,117.362206,No
Si,Dy,100.0,Si20Dy2H78,123.13303,15.523169,117.336586,No
Cl,Ir,100.0,Cl20Ir1H79,122.582886,14.086746,117.32281,No
Ru,Pd,100.0,Ru3Pd20H77,120.34432,8.10687,117.31717,No
Te,Po,100.0,Te20Po1H79,121.981255,12.507847,117.310745,No
C,Rh,100.0,C24Rh1H75,122.22135,13.15506,117.30917,No
Nb,Mo,100.0,Nb2Mo10H88,122.42827,13.722843,117.30408,No
Sm,Hg,100.0,Sm10Hg1H89,123.0488,15.397366,117.299324,No
Br,Mo,100.0,Br19Mo3H78,120.75476,9.281906,117.28884,No
Xe,Ho,100.0,Xe20Ho2H78,124.472275,19.25985,117.28053,No
Cl,Eu,100.0,Cl10Eu10H80,121.35458,10.98181,117.25391,No
Se,Sm,100.0,Se22Sm2H76,123.07332,15.60026,117.248085,No
Ti,Cu,100.0,Ti9Cu1H90,123.81309,17.617083,117.234764,No
As,Tl,100.0,As21Tl1H78,121.96648,12.692319,117.22709,No
Be,Pb,100.0,Be9Pb7H84,121.779396,12.215049,117.21822,No
Br,Yb,100.0,Br1Yb14H85,121.825165,12.338027,117.21807,No
C,Ga,100.0,C23Ga1H76,121.285835,10.941328,117.20028,No
Nd,Sm,100.0,Nd2Sm12H86,123.80101,17.684332,117.19757,No
N,Zr,100.0,N19Zr3H78,120.87159,9.861261,117.18933,No
Ag,Tm,100.0,Ag1Tm9H90,122.65074,14.626174,117.18924,No
C,Au,100.0,C23Au1H76,120.98556,10.18018,117.18422,No
Eu,Hg,100.0,Eu10Hg1H89,123.13806,15.950053,117.18221,No
Cu,Hf,100.0,Cu1Hf8H91,125.04784,21.074728,117.178406,No
Mo,Pb,100.0,Mo3Pb14H83,120.17817,8.050779,117.17196,No
C,Pb,100.0,C24Pb1H75,121.276985,10.995341,117.17126,No
Pm,Au,100.0,Pm8Au1H91,122.77829,15.022312,117.16887,No
Zn,Er,100.0,Zn1Er10H89,123.04426,15.757194,117.16042,No
Si,Cd,100.0,Si21Cd1H78,122.34427,13.886105,117.15911,No
Mo,Po,100.0,Mo3Po17H80,120.70913,9.5537815,117.141685,No
F,Au,100.0,F20Au1H79,122.91198,15.48231,117.13079,No
Nb,Ru,100.0,Nb3Ru12H85,120.129265,8.054543,117.12165,Yes
He,Er,100.0,He10Er10H80,123.951385,18.33186,117.106155,No
P,Ce,100.0,P21Ce2H77,121.95159,12.994954,117.0992,No
Si,Au,100.0,Si23Au1H76,121.70604,12.353758,117.09307,No
V,As,100.0,V3As20H77,120.5594,9.306111,117.08444,No
Cr,Ga,100.0,Cr4Ga14H82,120.22258,8.491101,117.05195,No
Mo,Pd,100.0,Mo2Pd21H77,121.388985,11.619643,117.05014,No
Ti,Po,100.0,Ti3Po16H81,121.18215,11.072023,117.04779,No
Xe,Tl,100.0,Xe21Tl1H78,124.018555,18.683928,117.04186,No
Sm,At,100.0,Sm13At1H86,122.603294,14.921103,117.03166,No
Al,Os,100.0,Al14Os1H85,123.33052,16.873775,117.02975,No
I,Nd,100.0,I19Nd2H79,122.52589,14.724699,117.027596,No
I,Po,100.0,I20Po1H79,123.01743,16.064009,117.019035,No
Cu,At,100.0,Cu2At19H79,120.34614,8.957481,117.00136,No
V,Fe,100.0,V4Fe12H84,121.86703,13.077126,116.98395,No
As,Sb,100.0,As22Sb1H77,121.21548,11.367572,116.97076,No
Nd,Eu,100.0,Nd2Eu12H86,123.04418,16.267632,116.96975,No
Ne,Er,100.0,Ne3Er15H82,123.46049,17.38961,116.9671,No
I,Au,100.0,I21Au1H78,122.00334,13.557138,116.941025,No
Cl,Kr,100.0,Cl18Kr2H80,122.04143,13.6788645,116.933655,No
Ru,Te,100.0,Ru3Te18H79,120.383545,9.239878,116.93332,No
C,Xe,100.0,C24Xe1H75,120.672714,10.039307,116.92397,No
F,Mo,100.0,F19Mo2H79,121.99903,13.615204,116.91503,No
He,Tb,100.0,He10Tb10H80,123.44713,17.5258,116.902885,No
Co,Ta,100.0,Co3Ta10H87,121.1996,11.536385,116.891846,No
C,Ru,100.0,C24Ru1H75,121.738396,12.982186,116.89077,No
Sb,Ce,100.0,Sb14Ce4H82,120.71816,10.255444,116.88872,No
Kr,Te,100.0,Kr2Te20H78,120.973404,10.991475,116.86912,No
Br,Ta,100.0,Br19Ta2H79,121.17494,11.534637,116.867836,No
C,Ni,100.0,C24Ni1H75,121.02735,11.16577,116.85799,No
Te,Hf,100.0,Te18Hf2H80,120.47571,9.72781,116.843285,Yes
Ne,Ba,100.0,Ne1Ba10H89,123.695564,18.369291,116.83636,No
B,Pd,100.0,B14Pd1H85,122.842735,16.086878,116.8358,No
Nb,Rh,100.0,Nb2Rh10H88,122.090744,14.07488,116.8351,No
N,Er,100.0,N21Er2H77,121.939255,13.701753,116.82294,No
As,Tb,100.0,As21Tb2H77,121.88699,13.619077,116.801544,No
Si,Tl,100.0,Si22Tl1H77,122.004105,14.006913,116.773834,No
C,F,100.0,C10F1H89,121.11588,11.657833,116.76278,No
Nb,Os,100.0,Nb10Os2H88,121.12077,11.680031,116.75938,Yes
Br,Sn,100.0,Br20Sn2H78,121.52474,12.774803,116.754555,No
Hf,At,100.0,Hf2At17H81,121.43251,12.556133,116.74397,No
Zr,Xe,100.0,Zr14Xe1H85,122.07017,14.272697,116.740654,No
Cu,Er,100.0,Cu1Er9H90,122.22086,14.6862755,116.736916,No
Ga,Br,100.0,Ga3Br20H77,120.681435,10.576435,116.73213,No
Si,Sn,100.0,Si22Sn1H77,121.61032,13.19143,116.68456,No
Ni,Pd,100.0,Ni3Pd20H77,121.45997,12.843525,116.664116,No
V,Tl,100.0,V9Tl7H84,119.88241,8.687562,116.63842,No
Ne,Lu,100.0,Ne1Lu14H85,122.320694,15.222319,116.63659,No
Ni,Hf,100.0,Ni1Hf8H91,123.9722,19.657946,116.6318,No
C,Re,100.0,C24Re1H75,120.95983,11.590972,116.63169,No
Ar,V,100.0,Ar2V16H82,122.5859,15.960711,116.626076,No
Ta,Tl,100.0,Ta4Tl11H85,120.12199,9.380675,116.61919,No
Mn,Te,100.0,Mn3Te18H79,120.87719,11.414054,116.61511,No
As,Nb,100.0,As20Nb3H77,120.38539,10.112122,116.60947,No
Co,Te,100.0,Co3Te18H79,120.84794,11.414434,116.58572,No
Mn,Bi,100.0,Mn4Bi14H82,120.43047,10.302705,116.58338,No
V,Co,100.0,V3Co15H82,119.50159,7.8288755,116.57824,No
Br,Ho,100.0,Br20Ho2H78,122.36652,15.50322,116.57753,No
C,Hg,100.0,C24Hg1H75,121.46038,13.090546,116.57229,No
As,Rn,100.0,As22Rn1H77,120.35223,10.125222,116.5714,No
Te,Hg,100.0,Te20Hg1H79,121.14101,12.319677,116.540764,No
V,Ga,100.0,V4Ga11H85,120.04697,9.425973,116.52725,No
Fe,Te,100.0,Fe3Te17H80,120.56941,10.903158,116.49811,No
Kr,Mo,100.0,Kr2Mo18H80,120.64563,11.119541,116.49352,No
Al,Mn,100.0,Al19Mn2H79,121.57358,13.644963,116.47846,Yes
Xe,Hg,100.0,Xe22Hg1H77,124.17725,20.681581,116.45463,No
Br,Po,100.0,Br2Po18H80,119.5341,8.279101,116.442635,No
C,Nb,100.0,C21Nb2H77,120.56406,11.04235,116.44077,No
Cl,Re,100.0,Cl18Re2H80,121.67537,14.069019,116.42191,No
I,Pm,100.0,I19Pm2H79,122.03386,15.106274,116.39308,No
C,Pt,100.0,C23Pt1H76,120.16634,10.131417,116.38321,No
Ar,Cr,100.0,Ar2Cr16H82,122.13365,15.42027,116.375626,No
Pd,Xe,100.0,Pd22Xe1H77,121.78341,14.486297,116.37414,No
Te,I,100.0,Te20I1H79,118.94798,6.9329305,116.359184,No
Ni,Te,100.0,Ni3Te18H79,120.54252,11.313249,116.318085,No
Zn,W,100.0,Zn3W15H82,120.69258,11.763053,116.300186,No
F,Tc,100.0,F19Tc2H79,121.937035,15.116401,116.29248,No
Rh,Hf,100.0,Rh4Hf13H83,118.65923,6.3676667,116.28151,No
F,Ta,100.0,F19Ta2H79,122.649864,17.06215,116.278755,No
Be,N,100.0,Be16N4H80,122.87491,17.669611,116.27697,Yes
O,Sm,100.0,O24Sm1H75,121.40243,13.738925,116.27223,No
N,Ga,100.0,N21Ga1H78,121.410576,13.790028,116.26129,Yes
F,Po,100.0,F20Po1H79,123.62431,19.76402,116.24431,No
Yb,Rn,100.0,Yb14Rn1H85,120.39113,11.142177,116.23057,No
Ti,Bi,100.0,Ti11Bi6H83,120.707016,11.997052,116.22724,No
Ta,At,100.0,Ta2At17H81,120.82853,12.33099,116.22406,No
B,Xe,100.0,B24Xe1H75,121.21574,13.378317,116.22019,No
N,Ho,100.0,N21Ho2H77,121.274124,13.584243,116.20168,No
Xe,Er,100.0,Xe21Er2H77,123.06606,18.386524,116.200424,No
Mn,Dy,100.0,Mn3Dy11H86,120.958466,12.750799,116.197235,No
C,Sn,100.0,C24Sn1H75,120.2045,10.807741,116.16882,No
N,V,100.0,N20V3H77,121.204056,13.4936075,116.16546,No
Cd,Te,100.0,Cd2Te19H79,120.40617,11.380593,116.15659,No
Ag,Tb,100.0,Ag1Tb12H87,121.99101,15.630238,116.15459,No
N,Ti,100.0,N19Ti3H78,120.38154,11.348086,116.1441,No
Hf,Au,100.0,Hf8Au1H91,123.78757,20.474743,116.14217,No
Cd,Ho,100.0,Cd1Ho13H86,122.64516,17.465826,116.12331,No
Xe,Yb,100.0,Xe20Yb2H78,123.62026,20.13307,116.10245,No
Ti,V,100.0,Ti9V5H86,121.849106,15.401405,116.09813,No
Cl,Xe,100.0,Cl24Xe1H75,121.16385,13.58766,116.09013,No
O,Mn,100.0,O22Mn2H76,119.087814,8.032242,116.088524,No
Cl,Yb,100.0,Cl23Yb2H75,123.82713,20.758297,116.07586,No
F,Pd,100.0,F20Pd1H79,122.62435,17.55337,116.06982,No
I,Xe,100.0,I19Xe3H78,120.05405,10.696919,116.05975,No
O,Yb,100.0,O24Yb1H75,121.6254,14.906858,116.05908,No
Ge,Yb,100.0,Ge18Yb2H80,120.845,12.856077,116.044464,No
As,Te,100.0,As21Te1H78,120.72335,12.537007,116.041954,No
In,At,100.0,In2At19H79,120.747284,12.616889,116.03606,No
Tc,Pb,100.0,Tc3Pb14H83,119.0579,8.137006,116.01949,No
B,As,100.0,B14As1H85,120.59374,12.250996,116.01914,No
Mn,Tm,100.0,Mn3Tm11H86,122.08049,16.25284,116.01158,No
Br,Pr,100.0,Br18Pr5H77,119.68513,9.872885,115.998535,No
Cr,Kr,100.0,Cr20Kr2H78,121.27516,14.131411,115.998405,No
Al,Rh,100.0,Al21Rh1H78,121.889305,15.785257,115.994995,No
As,Hf,100.0,As21Hf2H77,119.52319,9.457623,115.99166,No
I,At,100.0,I21At1H78,120.94482,13.274439,115.98806,No
C,Cr,100.0,C21Cr2H77,119.228905,8.746082,115.963066,No
Cl,Sm,100.0,Cl10Sm10H80,120.30224,11.66938,115.944824,No
Te,Ta,100.0,Te18Ta2H80,120.16426,11.338926,115.93024,No
He,Gd,100.0,He21Gd2H77,122.376,17.263878,115.929565,No
B,Ho,100.0,B10Ho10H80,119.13457,8.589767,115.92709,Yes
Cr,Bi,100.0,Cr4Bi14H82,119.27759,8.9944,115.91902,No
Zn,Po,100.0,Zn3Po17H80,120.7149,12.86638,115.910515,No
Nb,Sb,100.0,Nb3Sb16H81,119.04562,8.402476,115.90809,No
F,Cu,100.0,F20Cu1H79,122.54789,17.798195,115.90193,No
O,Eu,100.0,O24Eu1H75,121.02613,13.729573,115.89942,No
N,Rn,100.0,N22Rn1H77,121.16228,14.095565,115.89891,No
Ge,Ho,100.0,Ge20Ho2H78,120.50721,12.351783,115.89498,No
V,Kr,100.0,V16Kr2H82,122.11967,16.677446,115.892204,No
B,Ar,100.0,B20Ar2H78,122.038475,16.509687,115.87366,No
Pd,Te,100.0,Pd1Te20H79,120.17447,11.556814,115.859085,No
C,Tm,100.0,C21Tm2H77,120.985275,13.750994,115.85057,No
N,Tm,100.0,N21Tm2H77,120.554756,12.604917,115.84801,No
Mo,In,100.0,Mo3In17H80,119.26145,9.160202,115.84097,No
Tc,Te,100.0,Tc2Te19H79,120.780876,13.246729,115.834465,No
Zn,Mo,100.0,Zn3Mo14H83,120.49209,12.474579,115.83401,No
C,Dy,100.0,C21Dy2H77,121.01565,13.913888,115.820114,No
Br,Pd,100.0,Br2Pd22H76,119.34715,9.474046,115.80949,No
Fe,Mo,100.0,Fe16Mo3H81,118.860085,8.1840725,115.8041,No
B,C,100.0,B10C2H88,118.75013,7.892786,115.80292,No
In,Re,100.0,In6Re12H82,119.680336,10.406522,115.79448,No
I,Os,100.0,I19Os2H79,120.767044,13.317245,115.794304,No
Nd,Pm,100.0,Nd2Pm12H86,121.67554,15.774886,115.785095,No
N,Mn,100.0,N21Mn2H77,121.66472,15.776756,115.77358,No
As,Tm,100.0,As21Tm2H77,120.24809,11.987222,115.77199,No
As,Ta,100.0,As21Ta2H77,120.17097,11.788329,115.769135,No
I,Eu,100.0,I19Eu2H79,121.03826,14.115967,115.76727,No
Br,Pm,100.0,Br17Pm4H79,118.39201,7.0297914,115.767044,No
Cu,Pd,100.0,Cu1Pd22H77,120.39071,12.430272,115.74917,Yes
C,Os,100.0,C24Os1H75,120.29192,12.1803465,115.743706,No
Mo,Tl,100.0,Mo7Tl8H85,118.37345,7.0692763,115.73374,No
C,Hf,100.0,C2Hf7H91,121.26336,14.857482,115.715485,No
Al,Cu,100.0,Al21Cu1H78,120.85183,13.812794,115.694046,No
Cd,Er,100.0,Cd1Er10H89,122.137115,17.255745,115.69371,No
Mn,Rn,100.0,Mn2Rn19H79,122.77413,18.9655,115.6923,No
Sn,At,100.0,Sn2At19H79,120.26173,12.242857,115.69017,No
F,At,100.0,F20At1H79,121.746216,16.262333,115.67376,No
I,Sm,100.0,I19Sm2H79,120.91448,14.042798,115.670815,No
Tc,Tm,100.0,Tc3Tm5H92,120.60283,13.227205,115.66371,No
Cd,Tb,100.0,Cd1Tb11H88,122.22964,17.58875,115.66189,No
Br,Hf,100.0,Br20Hf2H78,119.67465,10.752668,115.65954,No
Br,Nd,100.0,Br17Nd4H79,118.57589,7.818529,115.6564,No
O,Br,100.0,O24Br1H75,119.11568,9.272231,115.653366,No
Xe,Pb,100.0,Xe21Pb1H78,122.609474,18.63119,115.65247,No
Cl,Nd,100.0,Cl17Nd5H78,119.151,9.375839,115.65,No
Nb,Bi,100.0,Nb3Bi14H83,119.44296,10.175798,115.64326,No
B,Kr,100.0,B21Kr2H77,120.585106,13.278278,115.626915,No
O,Xe,100.0,O25Xe1H74,118.95274,8.910035,115.62568,No
Kr,Zr,100.0,Kr1Zr14H85,120.8036,13.919179,115.60609,No
B,Sm,100.0,B10Sm10H80,118.79908,8.595514,115.58946,No
Mo,Tm,100.0,Mo3Tm12H85,120.07913,12.026261,115.588455,No
Ti,As,100.0,Ti9As1H90,121.72192,16.431099,115.58644,No
Si,Pt,100.0,Si23Pt1H76,120.504745,13.173274,115.58576,No
Pd,Eu,100.0,Pd1Eu9H90,121.42216,15.63595,115.583595,No
Ag,Er,100.0,Ag1Er9H90,120.86025,14.131708,115.58339,No
Ge,At,100.0,Ge2At19H79,119.6559,10.910639,115.5818,No
He,N,100.0,He21N4H75,121.4304,15.669569,115.579285,No
Cr,Hg,100.0,Cr14Hg1H85,122.16518,17.644676,115.576546,No
O,Ce,100.0,O24Ce1H75,121.02135,14.597293,115.570625,No
As,At,100.0,As2At18H80,118.78405,8.637039,115.55893,No
Ag,Hf,100.0,Ag1Hf8H91,123.59599,21.537687,115.55369,No
O,Dy,100.0,O21Dy2H77,120.43891,13.108002,115.544304,No
P,Pr,100.0,P21Pr2H77,121.23603,15.268392,115.53472,No
Co,Nd,100.0,Co13Nd2H85,122.23696,17.9515,115.53376,No
Tc,Xe,100.0,Tc2Xe21H77,121.783615,16.77214,115.5208,No
Ta,Rn,100.0,Ta2Rn19H79,122.296455,18.154968,115.51728,No
Ir,At,100.0,Ir2At18H80,119.46055,10.567479,115.51459,No
Fe,Br,100.0,Fe3Br19H78,120.19643,12.545288,115.51194,No
F,Pb,100.0,F19Pb1H80,122.5676,18.920258,115.502655,No
Pd,Tm,100.0,Pd21Tm2H77,120.148705,12.444175,115.501976,No
Ar,Mo,100.0,Ar2Mo18H80,119.40625,10.491038,115.48883,No
As,Po,100.0,As21Po1H78,120.63676,13.810146,115.479965,No
As,Ag,100.0,As21Ag2H77,119.248436,10.092403,115.47987,No
Ge,Br,100.0,Ge2Br20H78,120.104,12.405309,115.47178,No
Br,Tm,100.0,Br20Tm2H78,120.42882,13.3029995,115.461395,No
Rh,Gd,100.0,Rh1Gd13H86,121.1439,15.230734,115.45665,No
Te,At,100.0,Te20At1H79,118.52284,8.2269945,115.45083,No
Br,Sb,100.0,Br20Sb2H78,120.24766,12.859908,115.44569,No
N,I,100.0,N4I20H76,119.02023,9.584479,115.44133,No
V,Cr,100.0,V11Cr4H85,118.58056,8.412534,115.43927,No
Cl,Mn,100.0,Cl19Mn2H79,120.55928,13.718992,115.43652,No
Rh,Er,100.0,Rh1Er9H90,120.75246,14.24354,115.43383,No
Ce,Ir,100.0,Ce7Ir1H92,122.85198,19.882427,115.427765,No
Nb,Ag,100.0,Nb2Ag11H87,120.62056,13.967384,115.40505,No
B,Bi,100.0,B14Bi1H85,122.7145,19.576878,115.40437,No
V,Bi,100.0,V3Bi14H83,119.21085,10.198759,115.40257,No
Nb,Tm,100.0,Nb2Tm8H90,120.833534,14.554407,115.39883,No
Co,Pd,100.0,Co3Pd20H77,120.03496,12.427904,115.3943,No
Re,At,100.0,Re2At16H82,119.93376,12.208845,115.3749,No
Ni,Br,100.0,Ni3Br20H77,120.8527,14.675332,115.37284,No
In,Po,100.0,In5Po15H80,120.1208,12.733327,115.3661,No
As,Bi,100.0,As21Bi1H78,120.83355,14.677445,115.352905,No
Kr,Rn,100.0,Kr2Rn20H78,121.65633,16.891851,115.34881,No
B,Br,100.0,B3Br20H77,119.20698,10.342094,115.34518,No
Ru,Pm,100.0,Ru13Pm2H85,122.04421,17.958633,115.33835,No
C,Mo,100.0,C21Mo2H77,118.16837,7.611672,115.326126,No
C,Ta,100.0,C24Ta1H75,120.23474,13.156471,115.32204,Yes
Kr,Pd,100.0,Kr2Pd22H76,120.43935,13.7093725,115.32018,No
Br,Er,100.0,Br20Er2H78,120.868324,14.9294,115.293594,No
Er,Rn,100.0,Er15Rn1H84,120.97643,15.219209,115.29349,No
Be,Co,100.0,Be21Co1H78,121.118164,15.599832,115.29309,No
F,Os,100.0,F19Os1H80,121.42011,16.454948,115.275734,No
Pd,Os,100.0,Pd21Os2H77,120.07079,12.881607,115.26072,No
Cr,Po,100.0,Cr4Po16H80,119.39952,11.097314,115.255714,No
Ar,At,100.0,Ar2At18H80,118.87359,9.69306,115.25414,No
Ge,Ce,100.0,Ge1Ce7H92,123.41719,21.868168,115.25148,No
Pd,Po,100.0,Pd22Po1H77,120.32118,13.613958,115.23765,No
F,Er,100.0,F20Er2H78,121.85715,17.732538,115.23571,No
Ar,Zr,100.0,Ar2Zr15H83,120.735886,14.754591,115.22643,No
Xe,Ta,100.0,Xe21Ta2H77,121.75384,17.481588,115.226105,No
Ar,Te,100.0,Ar2Te20H78,118.54797,8.907364,115.22191,No
As,Mo,100.0,As20Mo3H77,118.914154,9.90521,115.215485,No
Si,Zn,100.0,Si21Zn1H78,119.52891,11.570984,115.20823,No
He,Rn,100.0,He43Rn1H56,121.02972,15.627145,115.19444,No
F,Ag,100.0,F20Ag1H79,121.74638,17.55481,115.19131,No
Ni,Ce,100.0,Ni1Ce7H92,122.437096,19.407156,115.190346,No
Ce,Au,100.0,Ce6Au1H93,122.528046,19.677332,115.18041,No
F,Hf,100.0,F19Hf2H79,121.50257,16.940393,115.176926,No
Ti,Sb,100.0,Ti8Sb1H91,121.93606,18.112951,115.17257,No
Mn,Xe,100.0,Mn2Xe21H77,122.10464,18.585567,115.16467,No
Ar,I,100.0,Ar2I20H78,118.97823,10.237895,115.15534,No
C,Zn,100.0,C24Zn1H75,119.71506,12.223615,115.15069,No
Be,Ni,100.0,Be21Ni1H78,121.35108,16.625248,115.14311,No
Ga,Nb,100.0,Ga9Nb7H84,118.09538,7.9337454,115.13287,No
Tc,Re,100.0,Tc11Re4H85,119.7268,12.331213,115.122246,No
Al,Nd,100.0,Al7Nd2H91,121.63986,17.486464,115.110306,No
As,Dy,100.0,As21Dy2H77,119.69542,12.282986,115.10888,No
F,Ni,100.0,F20Ni1H79,121.47593,17.058405,115.10622,No
F,Ga,100.0,F14Ga1H85,120.687,14.986289,115.09103,No
Ge,Tm,100.0,Ge1Tm9H90,120.331856,14.043175,115.08805,No
Tl,Pb,100.0,Tl7Pb10H83,118.074745,8.003632,115.08614,No
Xe,Po,100.0,Xe21Po1H78,122.09827,18.80179,115.07756,No
He,Hf,100.0,He21Hf2H77,121.60897,17.524042,115.065384,No
Ni,Er,100.0,Ni1Er9H90,119.90315,13.0179205,115.04218,No
Kr,Ho,100.0,Kr21Ho2H77,121.64148,17.705997,115.02995,No
O,Pm,100.0,O24Pm1H75,119.82316,12.845409,115.0266,No
Si,W,100.0,Si20W1H79,120.15184,13.734771,115.02319,No
Be,Os,100.0,Be9Os7H84,118.63917,9.686632,115.02212,No
Ta,Re,100.0,Ta4Re11H85,120.019035,13.399577,115.01555,No
Tc,At,100.0,Tc3At17H80,118.62537,9.669027,115.01489,No
C,V,100.0,C21V2H77,118.343315,8.914042,115.014755,No
Ti,Kr,100.0,Ti7Kr8H85,120.15824,13.790681,115.00871,No
Pm,Hg,100.0,Pm9Hg1H90,120.95743,15.93997,115.00535,No
Cu,Tb,100.0,Cu1Tb8H91,121.01451,16.12627,114.99286,No
Co,Pm,100.0,Co13Pm2H85,121.25692,16.823803,114.97481,No
Xe,Hf,100.0,Xe21Hf2H77,121.13755,16.516819,114.97007,No
Tm,Rn,100.0,Tm14Rn1H85,119.91349,13.272495,114.95746,No
As,Pd,100.0,As21Pd1H78,119.95954,13.408406,114.95276,No
Hf,Po,100.0,Hf3Po16H81,118.62922,9.878145,114.94066,No
Rh,At,100.0,Rh2At18H80,119.121666,11.201935,114.9388,No
Br,In,100.0,Br20In2H78,119.37166,11.886686,114.9331,No
F,Rh,100.0,F20Rh1H79,121.88089,18.639313,114.92085,No
Ru,Gd,100.0,Ru1Gd13H86,121.67718,18.10971,114.9149,No
I,Pr,100.0,I19Pr2H79,121.18212,16.797049,114.91,No
V,Tc,100.0,V4Tc11H85,118.47963,9.565776,114.90771,No
Nb,Sn,100.0,Nb3Sn16H81,117.785645,7.7118845,114.90598,No
Zn,Ho,100.0,Zn1Ho10H89,120.74439,15.665551,114.89478,No
Ge,Er,100.0,Ge20Er2H78,119.39682,12.085252,114.88411,No
Kr,Tl,100.0,Kr23Tl1H76,122.59657,20.66208,114.881226,No
Mn,Gd,100.0,Mn3Gd11H86,121.24233,17.071632,114.86768,No
Gd,Rn,100.0,Gd2Rn20H78,122.71757,21.027561,114.865746,No
Hf,Pt,100.0,Hf8Pt1H91,121.77534,18.561193,114.844475,No
Cu,Tm,100.0,Cu1Tm9H90,119.91589,13.593004,114.84018,No
Ne,Dy,100.0,Ne3Dy15H82,120.45716,15.103698,114.817345,No
Pr,Sm,100.0,Pr2Sm12H86,121.18067,17.046661,114.815346,No
Ga,In,100.0,Ga7In10H83,118.30207,9.347652,114.8116,No
Be,Tc,100.0,Be9Tc7H84,119.40435,12.315958,114.8055,No
C,Gd,100.0,C22Gd2H76,120.12807,14.296238,114.789764,No
Si,Re,100.0,Si21Re1H78,120.16695,14.401266,114.78943,No
F,Bi,100.0,F20Bi1H79,122.60031,20.925497,114.786606,No
F,Tl,100.0,F20Tl1H79,121.91991,19.121834,114.77969,No
Tl,At,100.0,Tl3At17H80,118.5229,10.036118,114.77535,No
Eu,Ir,100.0,Eu11Ir2H87,120.45607,15.224949,114.77098,No
V,Br,100.0,V3Br19H78,119.81445,13.529257,114.76254,No
N,Zn,100.0,N21Zn1H78,120.75431,16.04659,114.76241,Yes
Cu,Ho,100.0,Cu1Ho9H90,120.228775,14.686439,114.74477,No
Ar,Ce,100.0,Ar10Ce10H80,121.577774,18.310024,114.7407,No
B,Ge,100.0,B14Ge1H85,119.42972,12.601204,114.72435,No
Zn,Gd,100.0,Zn1Gd11H88,120.79057,16.258133,114.71969,No
N,In,100.0,N21In1H78,119.98048,14.088996,114.71956,Yes
Cl,Pm,100.0,Cl23Pm2H75,122.15783,19.963917,114.70318,No
C,Kr,100.0,C22Kr2H76,118.59831,10.447845,114.69702,No
Hg,At,100.0,Hg2At18H80,118.79484,10.981365,114.69433,No
F,Tb,100.0,F20Tb2H78,121.7554,18.92158,114.68997,No
V,Mn,100.0,V14Mn4H82,119.28135,12.306501,114.68603,Yes
Pd,Cd,100.0,Pd21Cd2H77,119.1338,11.91251,114.68559,No
Mn,W,100.0,Mn4W14H82,117.952126,8.786705,114.67112,No
Tb,Rn,100.0,Tb10Rn8H82,119.86701,13.958087,114.654976,No
Rh,Te,100.0,Rh2Te19H79,118.67127,10.779636,114.64609,No
N,O,100.0,N1O24H75,118.918465,11.5144205,114.61891,No
Te,Gd,100.0,Te19Gd2H79,119.4645,12.980829,114.61738,No
Te,Tb,100.0,Te19Tb2H79,120.37523,15.426314,114.614944,No
Ar,Nb,100.0,Ar2Nb16H82,119.02957,11.847343,114.6057,No
Cr,Tm,100.0,Cr2Tm12H86,118.988686,11.743568,114.60356,No
Be,F,100.0,Be8F16H76,117.91322,8.871992,114.600365,No
N,Hf,100.0,N2Hf8H90,119.89978,14.217777,114.590775,No
Sb,Er,100.0,Sb1Er13H86,121.14612,17.581,114.58127,No
C,N,100.0,C24N1H75,117.7563,8.531229,114.57069,No
Be,Pd,100.0,Be14Pd1H85,122.6186,21.589529,114.55694,Yes
As,Xe,100.0,As22Xe1H77,118.20963,9.79935,114.5505,No
Nd,Pt,100.0,Nd7Pt2H91,119.32694,12.802135,114.54655,No
Pd,Pm,100.0,Pd11Pm3H86,119.276474,12.672341,114.54454,No
N,Kr,100.0,N22Kr1H77,119.58032,13.49185,114.54238,No
Pd,W,100.0,Pd21W2H77,118.96583,11.862864,114.53616,No
C,Cd,100.0,C24Cd1H75,119.444214,13.153424,114.532646,No
F,Pt,100.0,F20Pt1H79,120.49352,15.967212,114.531265,No
Si,Tc,100.0,Si21Tc2H77,119.41293,13.090324,114.524925,No
O,Nd,100.0,O24Nd1H75,119.36087,12.962391,114.52064,No
I,Ir,100.0,I18Ir2H80,118.59897,10.924365,114.519745,No
F,Ge,100.0,F20Ge1H79,121.19104,17.91086,114.50301,No
Mo,Bi,100.0,Mo3Bi14H83,117.93912,9.225422,114.494286,No
Cd,Hf,100.0,Cd1Hf9H90,120.59775,16.365751,114.48668,No
Cr,Rn,100.0,Cr2Rn19H79,120.371185,15.803431,114.470085,No
Co,Eu,100.0,Co13Eu2H85,120.45051,16.0184,114.46914,No
Ni,Nb,100.0,Ni15Nb3H82,117.19075,7.31849,114.45798,No
C,W,100.0,C24W1H75,119.593285,13.758468,114.45579,No
He,Ho,100.0,He21Ho2H77,120.051544,15.045358,114.43352,No
Nb,Au,100.0,Nb11Au1H88,120.051125,15.04901,114.43173,No
Mn,Pd,100.0,Mn3Pd20H77,117.599,8.507648,114.42219,No
F,Sb,100.0,F20Sb1H79,121.78755,19.785555,114.399506,No
Kr,Ce,100.0,Kr1Ce8H91,119.66639,14.106098,114.399086,No
Rh,Tm,100.0,Rh1Tm9H90,119.441154,13.524379,114.39107,No
Pd,Re,100.0,Pd21Re2H77,119.3167,13.271632,114.36099,No
V,Po,100.0,V3Po15H82,118.39688,10.8406315,114.34892,No
Ga,Gd,100.0,Ga1Gd14H85,118.79802,11.916645,114.348274,No
Ru,Er,100.0,Ru1Er9H90,119.45127,13.676511,114.344376,No
C,Co,100.0,C24Co1H75,118.52619,11.227155,114.3339,No
Pr,Eu,100.0,Pr12Eu2H86,120.63575,16.88799,114.32967,No
Te,Au,100.0,Te20Au1H79,118.228615,10.464373,114.32115,No
C,Tc,100.0,C24Tc1H75,118.78984,12.014194,114.303665,No
Ar,Tb,100.0,Ar10Tb10H80,119.26082,13.297764,114.29535,No
F,Tm,100.0,F20Tm2H78,120.15986,15.713976,114.29216,No
B,Gd,100.0,B10Gd10H80,117.3999,8.323735,114.29177,No
I,Pt,100.0,I21Pt1H78,119.971275,15.216253,114.28944,No
He,Dy,100.0,He10Dy10H80,120.87258,17.636198,114.28712,No
Xe,Rn,100.0,Xe22Rn1H77,120.68273,17.179296,114.267876,No
Ti,Xe,100.0,Ti3Xe19H78,120.08907,15.633777,114.25133,No
Cr,Sb,100.0,Cr14Sb1H85,118.45686,11.268029,114.24931,No
Pd,Sb,100.0,Pd22Sb1H77,118.983025,12.709226,114.23732,No
Zn,Ta,100.0,Zn3Ta14H83,119.73982,14.834357,114.200584,No
Xe,Gd,100.0,Xe20Gd2H78,121.748505,20.222195,114.19741,No
Cu,Te,100.0,Cu2Te19H79,117.63786,9.214766,114.197014,No
F,Ce,100.0,F14Ce7H79,117.89963,9.933147,114.19053,No
N,Nb,100.0,N22Nb2H76,119.4628,14.192925,114.16307,No
Hf,Ir,100.0,Hf7Ir1H92,121.345085,19.262278,114.152435,No
Zn,Pd,100.0,Zn3Pd20H77,118.972946,12.933197,114.14361,No
Al,Fe,100.0,Al7Fe10H83,117.23878,8.3028965,114.13843,No
Xe,Tm,100.0,Xe21Tm2H77,119.904366,15.44771,114.13609,No
Be,Sn,100.0,Be9Sn7H84,118.65711,12.12294,114.13033,No
Ne,Rn,100.0,Ne2Rn19H79,119.91873,15.518299,114.1241,No
O,Kr,100.0,O25Kr1H74,119.895966,15.497776,114.109,No
Ge,Pd,100.0,Ge2Pd21H77,117.73571,9.714985,114.10808,No
Cr,Mn,100.0,Cr14Mn4H82,119.22997,13.721296,114.10635,Yes
Po,Rn,100.0,Po18Rn1H81,118.51343,11.817657,114.10064,No
B,Ce,100.0,B5Ce4H91,119.49424,14.480702,114.08706,Yes
W,At,100.0,W2At16H82,118.1733,10.964933,114.078926,No
He,Mo,100.0,He21Mo2H77,119.14924,13.625608,114.061356,No
Kr,Gd,100.0,Kr21Gd2H77,120.822464,18.106806,114.06127,No
Co,Br,100.0,Co3Br19H78,119.56628,14.766254,114.05247,No
N,Cr,100.0,N10Cr2H88,120.40824,17.027977,114.04989,No
N,Hg,100.0,N22Hg1H77,120.52265,17.344133,114.04625,Yes
Ga,Pb,100.0,Ga7Pb11H82,117.33054,8.813268,114.03961,No
Ti,Au,100.0,Ti7Au9H84,118.093285,10.86951,114.034546,No
Br,Rh,100.0,Br20Rh2H78,118.10805,10.918501,114.03101,No
Co,Pr,100.0,Co13Pr2H85,120.97141,18.621073,114.01819,No
Os,At,100.0,Os2At18H80,118.67873,12.481623,114.01801,No
Br,Bi,100.0,Br2Bi18H80,116.691925,7.1645966,114.016624,No
Be,O,100.0,Be1O24H75,117.294464,8.786251,114.013626,No
Pd,Sm,100.0,Pd1Sm8H91,118.982956,13.308887,114.013336,No
N,Ge,100.0,N22Ge1H77,118.64736,12.412169,114.01258,No
V,W,100.0,V4W11H85,116.98082,7.9550443,114.01036,No
Te,Re,100.0,Te17Re2H81,118.50109,12.026601,114.010284,No
N,Gd,100.0,N21Gd2H77,119.36399,14.346616,114.006874,No
F,In,100.0,F14In1H85,120.21463,16.635704,114.002754,No
Ar,Se,100.0,Ar2Se24H74,117.45308,9.274092,113.990074,No
B,Sb,100.0,B14Sb1H85,119.38903,14.467595,113.98674,No
B,Po,100.0,B6Po16H78,117.249115,8.738732,113.986015,No
Be,As,100.0,Be21As1H78,120.90849,18.579338,113.970856,No
N,Ne,100.0,N20Ne1H79,119.51971,14.8826065,113.96245,No
Ti,Os,100.0,Ti12Os2H86,120.12007,16.499561,113.95903,Yes
Ru,Eu,100.0,Ru13Eu2H85,121.13644,19.225435,113.95754,No
Ge,Nb,100.0,Ge19Nb3H78,117.43074,9.328375,113.94747,No
F,Re,100.0,F14Re1H85,120.53902,17.704517,113.92804,No
Nb,Ir,100.0,Nb3Ir13H84,117.27961,9.018339,113.91211,No
V,Ni,100.0,V3Ni15H82,117.11454,8.616556,113.897064,No
Si,In,100.0,Si21In1H78,118.11945,11.310846,113.89591,No
Cl,Pr,100.0,Cl17Pr5H78,117.66073,10.109238,113.88588,No
Kr,Po,100.0,Kr2Po18H80,118.23797,11.685288,113.87461,No
F,Ir,100.0,F20Ir1H79,119.82746,16.008074,113.849945,No
Te,W,100.0,Te18W1H81,118.716255,13.034622,113.849045,No
F,I,100.0,F20I1H79,118.89292,13.516357,113.84583,No
N,Pd,100.0,N10Pd1H89,121.073784,19.360123,113.8446,No
F,Co,100.0,F20Co1H79,120.0598,16.656683,113.84009,No
Cr,Co,100.0,Cr2Co10H88,117.74912,10.491869,113.8314,No
Pd,Bi,100.0,Pd22Bi1H77,119.78053,15.937584,113.82934,No
F,Ru,100.0,F20Ru1H79,120.88298,18.937563,113.81158,No
As,Tc,100.0,As21Tc2H77,117.51657,9.923057,113.81124,No
Cd,Ce,100.0,Cd1Ce6H93,119.142715,14.279894,113.81052,No
Zn,Tm,100.0,Zn1Tm10H89,118.44929,12.473237,113.7917,No
Ne,Ra,100.0,Ne1Ra8H91,120.73544,18.629963,113.7789,No
Te,Dy,100.0,Te19Dy2H79,118.637794,13.052509,113.76391,No
Ne,Ac,100.0,Ne1Ac8H91,120.37062,17.721184,113.753426,No
B,Tl,100.0,B10Tl7H83,118.066475,11.557675,113.75077,No
V,Sb,100.0,V3Sb17H80,117.024796,8.786022,113.74404,No
Pr,Pm,100.0,Pr4Pm1H95,120.04654,16.917965,113.72927,No
Ne,Tb,100.0,Ne3Tb15H82,119.41069,15.218195,113.72812,No
Ar,Ti,100.0,Ar2Ti16H82,120.25497,17.500496,113.72018,No
Al,Pm,100.0,Al12Pm2H86,121.6239,21.175564,113.71681,No
Pb,At,100.0,Pb1At18H81,118.42726,12.638991,113.70779,No
Ne,At,100.0,Ne1At20H79,116.747444,8.180861,113.69266,No
B,Te,100.0,B3Te19H78,116.50073,7.5516114,113.680916,No
He,Sm,100.0,He21Sm2H77,119.789696,16.362228,113.67994,No
Br,Gd,100.0,Br20Gd2H78,119.30689,15.074427,113.67801,No
F,W,100.0,F20W1H79,120.934044,19.433607,113.677414,No
F,Sn,100.0,F20Sn1H79,120.7719,19.005302,113.6752,No
Kr,Au,100.0,Kr2Au18H80,117.72322,10.8730755,113.66315,No
Cu,Nb,100.0,Cu13Nb2H85,117.894646,11.353746,113.65509,No
Be,Bi,100.0,Be24Bi1H75,121.81204,21.850374,113.65298,No
Br,Os,100.0,Br20Os2H78,118.0301,11.724563,113.65208,No
Br,Tb,100.0,Br20Tb2H78,119.805466,16.489351,113.64824,No
Fe,Tm,100.0,Fe11Tm2H87,119.48889,15.674597,113.6359,No
C,Ir,100.0,C24Ir1H75,117.6566,10.779198,113.631584,No
Cd,Bi,100.0,Cd2Bi16H82,118.79026,13.861519,113.61428,No
F,Fe,100.0,F17Fe3H80,117.83598,11.317115,113.6101,No
C,Tb,100.0,C22Tb2H76,119.71578,16.365091,113.60496,No
Cr,Zn,100.0,Cr14Zn1H85,118.18184,12.260447,113.603714,Yes
Fe,As,100.0,Fe3As19H78,117.68393,10.94179,113.5982,No
N,Se,100.0,N4Se21H75,117.04155,9.240441,113.59111,No
He,Cr,100.0,He21Cr2H77,118.88746,14.188736,113.589294,No
Ta,Po,100.0,Ta4Po14H82,116.99668,9.125895,113.58902,No
B,Ga,100.0,B14Ga1H85,119.58351,16.074993,113.58101,No
B,N,100.0,B13N2H85,116.989365,9.134151,113.57861,Yes
N,Pb,100.0,N19Pb1H80,119.51351,15.915521,113.57056,No
O,Pr,100.0,O24Pr1H75,119.130516,14.921554,113.558716,No
F,Nd,100.0,F20Nd2H78,119.2513,15.261744,113.55247,No
Cr,W,100.0,Cr4W11H85,116.83001,8.803401,113.54276,No
Cd,Tm,100.0,Cd1Tm10H89,118.44346,13.136133,113.538345,No
Al,Sm,100.0,Al7Sm2H91,121.09168,20.26155,113.525894,No
Sb,At,100.0,Sb3At17H80,117.22349,9.936243,113.51324,No
Cr,Tc,100.0,Cr4Tc11H85,117.142845,9.725283,113.51137,No
N,Tb,100.0,N20Tb2H78,119.09921,14.9694805,113.509514,No
Mn,Ce,100.0,Mn1Ce7H92,119.01694,14.830163,113.47926,No
Ce,Hg,100.0,Ce4Hg1H95,119.57513,16.332222,113.47658,No
Hf,Rn,100.0,Hf2Rn19H79,120.203316,18.040455,113.466896,No
F,Yb,100.0,F3Yb17H80,117.19478,9.986165,113.46588,No
F,Zn,100.0,F14Zn1H85,119.529884,16.269728,113.454666,No
Cr,Mo,100.0,Cr4Mo11H85,117.08289,9.727946,113.45042,No
Au,At,100.0,Au2At18H80,116.87145,9.16305,113.44991,No
N,At,100.0,N4At18H78,116.41564,7.97024,113.43951,No
F,Te,100.0,F20Te1H79,119.75556,16.930357,113.43366,No
Al,Ru,100.0,Al11Ru1H88,120.78989,19.702326,113.432915,No
Ga,Dy,100.0,Ga3Dy11H86,118.413,13.380576,113.41661,No
Si,Ru,100.0,Si14Ru1H85,117.1998,10.146157,113.41116,No
Mo,Sb,100.0,Mo3Sb17H80,116.475006,8.215457,113.4073,No
Pd,Pr,100.0,Pd1Pr3H96,119.40511,16.104698,113.39152,No
Cr,Sn,100.0,Cr4Sn14H82,116.29402,7.7749405,113.39081,No
Cd,Xe,100.0,Cd1Xe22H77,121.106094,20.663626,113.39017,No
N,Xe,100.0,N22Xe1H77,118.41676,13.46807,113.3877,No
In,W,100.0,In14W4H82,117.07772,9.908307,113.3779,No
Pr,Dy,100.0,Pr7Dy2H91,120.63949,19.497282,113.359085,No
Fe,Po,100.0,Fe3Po17H80,117.8574,12.06746,113.35133,No
Ar,Dy,100.0,Ar10Dy10H80,118.17872,12.938787,113.3473,No
Zn,Xe,100.0,Zn1Xe22H77,120.26846,18.542025,113.34476,No
Pd,Pb,100.0,Pd22Pb1H77,118.66407,14.303443,113.323074,No
Pm,Pt,100.0,Pm8Pt1H91,118.793335,14.660627,113.31897,No
F,Pm,100.0,F20Pm2H78,119.38842,16.26024,113.31675,No
Sn,Hf,100.0,Sn6Hf11H83,117.12425,10.234071,113.30279,No
B,Nb,100.0,B10Nb2H88,119.16386,15.697688,113.302246,No
F,Cd,100.0,F15Cd1H84,119.690765,17.148397,113.287445,No
He,Ta,100.0,He21Ta2H77,119.04213,15.486785,113.25927,No
Be,Cu,100.0,Be21Cu1H78,119.56385,16.89613,113.25473,No
Kr,Xe,100.0,Kr2Xe20H78,119.86513,17.711905,113.251396,No
Cr,As,100.0,Cr2As21H77,117.61477,11.694031,113.248146,No
Be,Te,100.0,Be3Te19H78,116.59388,9.013597,113.22815,No
Hg,Rn,100.0,Hg1Rn20H79,121.07758,21.03246,113.22394,No
N,Ce,100.0,N1Ce8H91,117.83177,12.348352,113.220825,No
Kr,Er,100.0,Kr21Er2H77,119.84162,17.760035,113.209915,No
Ru,Tm,100.0,Ru1Tm9H90,117.82967,12.416247,113.193375,No
N,Dy,100.0,N20Dy2H78,118.41048,13.97536,113.19199,No
Pt,Rn,100.0,Pt20Rn1H79,118.02013,12.9427395,113.187225,No
Kr,Pt,100.0,Kr2Pt18H80,117.43693,11.382766,113.18653,No
Ga,Mo,100.0,Ga17Mo3H80,115.704926,6.7487807,113.18489,Yes
Ti,Ru,100.0,Ti4Ru11H85,118.01135,12.933293,113.181984,No
He,Pm,100.0,He21Pm2H77,119.5299,17.038706,113.16754,No
Mn,Ta,100.0,Mn4Ta14H82,116.53106,9.010651,113.16643,No
Cr,Br,100.0,Cr3Br20H77,117.48281,11.593486,113.15373,No
O,F,100.0,O24F1H75,117.77636,12.387601,113.15076,No
Cu,As,100.0,Cu1As21H78,117.18392,10.812024,113.146645,No
Ce,Pt,100.0,Ce6Pt1H93,120.15797,18.790308,113.14155,No
Rh,Ho,100.0,Rh1Ho12H87,118.9812,15.662864,113.13259,No
F,Gd,100.0,F20Gd2H78,120.16735,18.843388,113.13111,No
Ti,Tc,100.0,Ti4Tc11H85,117.93293,12.895118,113.11781,No
Xe,Bi,100.0,Xe21Bi1H78,119.54383,17.287338,113.08863,No
He,Nb,100.0,He21Nb2H77,118.71689,15.118899,113.071396,No
Cr,Fe,100.0,Cr4Fe14H82,116.74644,9.850994,113.068016,No
Sb,Tm,100.0,Sb1Tm9H90,118.10899,13.50544,113.06598,No
He,Cl,100.0,He1Cl19H80,116.93417,10.383432,113.05694,No
Br,Ru,100.0,Br20Ru2H78,117.24511,11.235683,113.04964,No
B,At,100.0,B6At16H78,116.36255,8.892582,113.04201,No
Kr,Nb,100.0,Kr1Nb16H83,117.22266,11.226732,113.030525,No
Be,Pt,100.0,Be24Pt1H75,120.1284,19.009237,113.030235,Yes
F,Sm,100.0,F20Sm2H78,119.430595,17.156078,113.024414,No
Ta,Bi,100.0,Ta4Bi14H82,116.03918,8.086601,113.01959,No
Be,Br,100.0,Be8Br16H76,116.41576,9.099819,113.01783,No
F,Pr,100.0,F20Pr2H78,119.95152,18.606697,113.00367,No
Mo,Tc,100.0,Mo3Tc15H82,115.97391,7.9996595,112.986786,No
Ag,Bi,100.0,Ag13Bi1H86,118.40069,14.507662,112.98344,No
Cr,Ge,100.0,Cr14Ge1H85,116.59415,9.681072,112.97917,No
Ag,Ho,100.0,Ag1Ho9H90,117.94739,13.318847,112.974045,No
F,Br,100.0,F10Br1H89,118.166664,13.946923,112.9588,No
In,Sm,100.0,In4Sm10H86,117.53044,12.277567,112.94592,No
Ir,Rn,100.0,Ir20Rn1H79,117.352425,11.801485,112.94568,No
N,Mo,100.0,N22Mo2H76,117.01966,10.923665,112.9407,No
Mo,Rn,100.0,Mo2Rn19H79,118.49589,14.893765,112.93446,No
Kr,Yb,100.0,Kr21Yb2H77,119.81703,18.499651,112.90915,No
Pr,Au,100.0,Pr8Au1H91,119.0675,16.49857,112.90683,No
Zn,Br,100.0,Zn3Br19H78,118.12105,14.055227,112.87274,No
Ti,Ge,100.0,Ti8Ge1H91,119.942276,18.943121,112.8688,No
Sn,Tb,100.0,Sn1Tb13H86,119.46279,17.6699,112.864746,No
Sb,Dy,100.0,Sb2Dy12H86,117.82715,13.308254,112.857765,No
Ni,Tm,100.0,Ni1Tm9H90,117.57018,12.629031,112.85442,No
Si,Ag,100.0,Si23Ag1H76,117.87291,13.541268,112.81651,No
Br,Ir,100.0,Br20Ir2H78,116.70395,10.440964,112.80523,No
B,Eu,100.0,B10Eu10H80,116.5005,9.936483,112.79016,No
Be,Ge,100.0,Be21Ge1H78,118.66767,15.742341,112.78938,No
Pr,Pt,100.0,Pr12Pt2H86,117.292755,12.060804,112.78918,No
C,Ne,100.0,C11Ne1H88,117.244415,11.931582,112.78909,No
He,Xe,100.0,He1Xe20H79,118.00016,13.95682,112.7886,No
He,At,100.0,He25At1H74,118.80991,16.12879,112.78732,No
He,Pd,100.0,He24Pd1H75,119.07735,16.851725,112.78481,No
F,Dy,100.0,F20Dy2H78,119.03969,16.766901,112.778824,No
N,Sn,100.0,N22Sn1H77,117.594826,12.9280615,112.76741,No
Te,Os,100.0,Te19Os1H80,116.96732,11.2647085,112.76101,No
Si,Cu,100.0,Si23Cu1H76,117.68551,13.201774,112.75588,No
F,As,100.0,F20As1H79,119.47745,18.011297,112.75192,No
As,Ru,100.0,As21Ru2H77,116.74499,10.736262,112.736,No
Pd,Nd,100.0,Pd13Nd5H82,117.73336,13.39126,112.73298,No
F,Mn,100.0,F19Mn2H79,117.76911,13.514107,112.72286,No
Al,Eu,100.0,Al4Eu10H86,121.847885,24.548502,112.68132,No
Cu,Ce,100.0,Cu1Ce7H92,119.71077,18.844458,112.67413,No
Cu,Dy,100.0,Cu3Dy12H85,118.256256,14.971697,112.66573,No
Tc,Rn,100.0,Tc2Rn19H79,117.974686,14.221618,112.664246,No
Cr,Xe,100.0,Cr2Xe21H77,117.8904,14.002011,112.661964,No
He,Kr,100.0,He21Kr2H77,118.4976,15.646571,112.655075,No
Ge,Mo,100.0,Ge19Mo3H78,116.28891,9.732824,112.65462,No
B,Al,100.0,B3Al8H89,117.51405,13.04291,112.64375,Yes
Xe,Au,100.0,Xe22Au1H77,118.79121,16.474907,112.63937,No
Re,Pb,100.0,Re4Pb13H83,117.117294,12.028318,112.62585,No
Ne,Cl,100.0,Ne1Cl19H80,116.58862,10.646272,112.61324,No
Bi,At,100.0,Bi1At18H81,117.91094,14.189779,112.61239,No
He,Eu,100.0,He21Eu2H77,118.2368,15.132255,112.58633,No
Be,Au,100.0,Be24Au1H75,119.13159,17.530403,112.58563,No
Cd,Po,100.0,Cd2Po16H82,118.01589,14.551125,112.58241,No
Ar,Rn,100.0,Ar2Rn20H78,118.98437,17.162285,112.57587,No
Ge,Rn,100.0,Ge20Rn1H79,116.85158,11.585339,112.52554,No
Nb,Xe,100.0,Nb2Xe21H77,117.803535,14.155473,112.51779,No
V,Os,100.0,V10Os2H88,117.73792,13.987545,112.514885,No
Mo,Xe,100.0,Mo2Xe21H77,117.58446,13.594424,112.50822,No
Ar,Tm,100.0,Ar10Tm10H80,116.03528,9.47151,112.49856,No
Ti,Cd,100.0,Ti9Cd1H90,118.95467,17.297808,112.49557,No
Ge,Ag,100.0,Ge21Ag2H77,116.26136,10.090083,112.49366,No
Xe,Pt,100.0,Xe22Pt1H77,118.86519,17.078287,112.48805,No
Ru,Ho,100.0,Ru1Ho8H91,117.719284,14.036961,112.4778,No
Kr,Hf,100.0,Kr21Hf2H77,119.26983,18.194883,112.475746,No
Pd,Pt,100.0,Pd22Pt1H77,118.10518,15.08592,112.472,Yes
Hf,Bi,100.0,Hf8Bi1H91,120.330086,21.074078,112.4609,No
In,Hg,100.0,In7Hg11H82,115.823204,9.009412,112.45904,No
As,Pm,100.0,As20Pm2H78,117.516,13.571711,112.44824,No
F,Eu,100.0,F20Eu2H78,118.65897,16.63291,112.44814,No
As,Hg,100.0,As21Hg1H78,117.306526,13.024311,112.44317,No
Ga,Kr,100.0,Ga1Kr23H76,119.18314,18.05467,112.44142,No
He,Po,100.0,He24Po1H75,119.32827,18.462822,112.43414,No
B,Pb,100.0,B14Pb1H85,118.99316,17.572935,112.43131,No
In,Sn,100.0,In14Sn6H80,116.17236,10.038176,112.42405,No
He,C,100.0,He19C5H76,116.757744,11.621751,112.41811,No
Pd,Au,100.0,Pd22Au1H77,117.98283,14.922623,112.41063,No
Ti,Rh,100.0,Ti7Rh8H85,117.19142,12.812429,112.40718,No
W,Re,100.0,W4Re12H84,116.15469,10.058071,112.39895,No
Cu,Po,100.0,Cu3Po17H80,116.60037,11.258545,112.39636,No
F,Se,100.0,F20Se1H79,117.82945,14.555043,112.39451,No
Sm,Pt,100.0,Sm8Pt1H91,118.03797,15.119311,112.39233,No
Ar,Gd,100.0,Ar10Gd10H80,117.03846,12.443978,112.3918,No
Ga,Re,100.0,Ga11Re4H85,117.177155,12.822842,112.38903,No
In,Tm,100.0,In1Tm9H90,117.50422,13.701678,112.38793,No
Kr,Pb,100.0,Kr23Pb1H76,120.183945,20.881926,112.386505,No
Br,Hg,100.0,Br24Hg1H75,118.44634,16.249315,112.378746,No
Cu,Br,100.0,Cu2Br20H78,116.389496,10.755248,112.37342,No
N,Cd,100.0,N22Cd1H77,118.70366,16.969313,112.36721,Yes
Br,Au,100.0,Br21Au2H77,116.32946,10.631912,112.359436,No
F,Hg,100.0,F14Hg1H85,120.13713,20.939209,112.3183,No
Pd,Ir,100.0,Pd21Ir2H77,116.3986,10.950573,112.309586,No
Al,Co,100.0,Al11Co1H88,119.17695,18.410439,112.302376,No
Pd,Hg,100.0,Pd19Hg1H80,116.47428,11.189449,112.296074,No
Ge,Sb,100.0,Ge2Sb19H79,115.52691,8.666739,112.290695,No
Kr,In,100.0,Kr23In1H76,119.53353,19.487532,112.25677,No
Ta,W,100.0,Ta4W10H86,115.29838,8.176865,112.24509,No
Ni,Ho,100.0,Ni1Ho9H90,117.351364,13.697396,112.23667,No
Tl,Rn,100.0,Tl17Rn4H79,117.64176,14.483758,112.23344,No
O,Ne,100.0,O19Ne1H80,116.27434,10.840613,112.22639,No
Al,Tc,100.0,Al9Tc3H88,117.484695,14.102859,112.218605,Yes
Cl,Ar,100.0,Cl18Ar2H80,116.09346,10.38944,112.21398,No
V,Ru,100.0,V4Ru11H85,115.889755,9.847285,112.212715,Yes
Cr,Ni,100.0,Cr2Ni11H87,116.381,11.221685,112.19075,Yes
Ga,Xe,100.0,Ga1Xe23H76,119.414055,19.36348,112.18361,No
N,Rh,100.0,N22Rh1H77,117.480156,14.194505,112.17984,No
Ag,Sb,100.0,Ag2Sb19H79,115.84577,9.942679,112.13312,No
Tl,Po,100.0,Tl3Po17H80,116.309425,11.189883,112.13106,No
Ne,Xe,100.0,Ne1Xe20H79,117.1611,13.482331,112.12672,No
Zn,Bi,100.0,Zn3Bi17H80,116.65282,12.13825,112.120316,No
C,Ce,100.0,C1Ce7H92,119.84298,20.68525,112.11898,No
As,Rh,100.0,As21Rh2H77,115.98744,10.391801,112.10708,No
Be,Po,100.0,Be24Po1H75,120.2367,21.78846,112.10075,No
Mn,Po,100.0,Mn4Po14H82,116.50636,11.8697815,112.07411,No
Br,Cd,100.0,Br19Cd2H79,116.905,12.938044,112.07385,No
Os,Rn,100.0,Os18Rn1H81,116.062355,10.68383,112.072945,No
Br,Tl,100.0,Br19Tl3H78,115.95543,10.438318,112.05769,No
Br,Dy,100.0,Br20Dy2H78,118.00194,15.934669,112.051834,No
He,Ar,100.0,He23Ar2H75,118.19791,16.514511,112.03129,No
As,Nd,100.0,As20Nd2H78,116.658226,12.4286175,112.0173,No
Mn,As,100.0,Mn3As19H78,116.13002,11.057908,112.00093,No
Ru,Rn,100.0,Ru19Rn1H80,116.38087,11.769508,111.98606,No
Xe,Os,100.0,Xe22Os1H77,118.20763,16.66592,111.98447,No
Br,Pb,100.0,Br20Pb1H79,117.98902,16.158209,111.955444,No
Ag,Gd,100.0,Ag1Gd13H86,117.356224,14.466009,111.95453,No
Pt,At,100.0,Pt2At18H80,115.81264,10.346862,111.94906,No
Sn,Tm,100.0,Sn1Tm9H90,116.85424,13.14473,111.945915,No
Cd,Gd,100.0,Cd1Gd13H86,117.88391,15.958339,111.92497,No
He,As,100.0,He25As1H74,117.58289,15.180726,111.914314,No
N,Cu,100.0,N22Cu1H77,116.324936,11.865404,111.89432,Yes
Tc,Bi,100.0,Tc3Bi14H83,115.34242,9.244201,111.89058,No
Zn,Ce,100.0,Zn1Ce7H92,117.49692,15.036298,111.88227,No
Ne,Zr,100.0,Ne1Zr9H90,118.19736,16.956387,111.86574,No
Ge,Gd,100.0,Ge20Gd2H78,117.375496,14.810461,111.84518,No
Pb,Rn,100.0,Pb1Rn21H78,119.90343,21.583164,111.84414,No
Ge,Bi,100.0,Ge22Bi1H77,116.86162,13.459375,111.83581,No
Ge,Tb,100.0,Ge1Tb13H86,118.12306,16.844135,111.83336,No
Te,Ir,100.0,Te18Ir2H80,115.67931,10.305933,111.83102,No
Br,Sm,100.0,Br15Sm5H80,115.253265,9.181904,111.824684,No
Fe,Bi,100.0,Fe3Bi17H80,116.05842,11.358821,111.81696,No
Kr,Ta,100.0,Kr23Ta1H76,119.241806,19.891521,111.81419,No
Ge,Tl,100.0,Ge5Tl16H79,116.26378,11.931997,111.8083,No
Ni,As,100.0,Ni2As21H77,115.52793,9.986376,111.79896,No
Ne,Ti,100.0,Ne1Ti9H90,118.54033,18.062418,111.795715,No
Ti,Sn,100.0,Ti8Sn1H91,118.98949,19.277006,111.791336,No
Xe,Re,100.0,Xe21Re2H77,117.685356,15.854133,111.76533,No
N,Bi,100.0,N19Bi1H80,118.17072,17.168161,111.760025,No
Be,Ir,100.0,Be24Ir1H75,118.33886,17.633167,111.754524,No
Ag,Ce,100.0,Ag1Ce7H92,118.85994,19.030697,111.75376,No
Br,Tc,100.0,Br19Tc2H79,116.26126,12.074624,111.752525,No
Xe,Ir,100.0,Xe22Ir1H77,117.79942,16.214918,111.744675,No
Br,Rn,100.0,Br14Rn22H64,117.4558,15.328178,111.73217,No
N,Ni,100.0,N22Ni1H77,115.74818,10.848137,111.69742,No
He,Nd,100.0,He21Nd2H77,117.5148,15.6112385,111.68547,No
Fe,Re,100.0,Fe12Re2H86,118.0716,17.134113,111.67362,No
Ne,Se,100.0,Ne1Se26H73,115.72596,10.891464,111.65902,No
Zn,As,100.0,Zn3As19H78,116.09815,11.958321,111.63284,No
N,Ar,100.0,N22Ar1H77,116.665276,13.692458,111.55243,No
Mo,Sn,100.0,Mo3Sn15H82,114.570076,8.119281,111.538284,No
Po,At,100.0,Po1At18H81,116.645454,13.69677,111.531,No
He,Ne,100.0,He22Ne3H75,117.25346,15.374071,111.512695,No
F,Rn,100.0,F15Rn1H84,116.801926,14.192731,111.50227,No
Au,Rn,100.0,Au21Rn1H78,116.43779,13.22178,111.500694,No
Sb,Tl,100.0,Sb5Tl16H79,115.585594,10.945083,111.498634,No
Co,Po,100.0,Co3Po17H80,115.90764,11.815573,111.49563,No
V,Sn,100.0,V4Sn14H82,114.76111,8.754344,111.49218,No
Ge,Sn,100.0,Ge21Sn2H77,115.20036,9.930878,111.49211,No
Si,Ce,100.0,Si10Ce10H80,114.471756,7.9934435,111.48695,Yes
Kr,Hg,100.0,Kr24Hg1H75,120.14759,23.20211,111.48378,No
Nd,Hg,100.0,Nd8Hg8H84,115.048935,9.558251,111.47983,No
Ni,Po,100.0,Ni3Po17H80,115.73131,11.397307,111.47549,No
As,Eu,100.0,As20Eu2H78,116.42323,13.271366,111.46762,No
Hg,Po,100.0,Hg2Po16H82,116.07728,12.408759,111.44377,No
Ga,Rn,100.0,Ga19Rn3H78,116.50249,13.5560875,111.44056,No
In,Eu,100.0,In4Eu10H86,117.01073,14.969354,111.42108,No
N,F,100.0,N2F13H85,115.109886,9.903315,111.41193,No
Te,Pt,100.0,Te20Pt1H79,115.506294,10.999629,111.398964,No
Si,Os,100.0,Si21Os1H78,117.25347,15.697513,111.39192,No
Ti,Ir,100.0,Ti14Ir1H85,118.10531,18.006414,111.38161,No
Pm,Ir,100.0,Pm7Ir2H91,117.32988,15.97431,111.364975,No
Sb,Rn,100.0,Sb19Rn1H80,115.742294,11.810459,111.3322,No
He,Tl,100.0,He42Tl1H57,117.60672,16.805017,111.33163,No
Ni,Rn,100.0,Ni21Rn1H78,114.89865,9.571686,111.324524,No
Ar,Tl,100.0,Ar23Tl1H76,118.39324,18.967962,111.310486,No
Co,Kr,100.0,Co20Kr2H78,116.26441,13.267028,111.310425,No
Ag,Dy,100.0,Ag2Dy12H86,116.0938,12.830018,111.30299,No
Dy,Rn,100.0,Dy2Rn20H78,118.13437,18.300697,111.30077,No
V,Cd,100.0,V17Cd2H81,116.09926,12.859395,111.297485,No
He,Hg,100.0,He42Hg1H57,117.90884,17.710737,111.29554,No
Ar,Hf,100.0,Ar1Hf9H90,117.79299,17.423672,111.28689,No
As,Kr,100.0,As22Kr2H76,115.23742,10.586903,111.2842,No
Nb,Pt,100.0,Nb3Pt13H84,114.530495,8.721142,111.273964,No
N,Sb,100.0,N11Sb1H88,118.34644,18.954342,111.268776,No
Cr,Cu,100.0,Cr2Cu12H86,115.21855,10.60224,111.25961,No
Sm,Ir,100.0,Sm10Ir2H88,116.50324,14.062434,111.25224,No
He,In,100.0,He42In1H57,117.15374,15.810906,111.24985,No
Os,Po,100.0,Os2Po16H82,115.2317,10.671937,111.24673,No
In,Bi,100.0,In7Bi11H82,115.23905,10.724979,111.234276,No
Bi,Rn,100.0,Bi18Rn1H81,116.159325,13.207788,111.227455,No
Cr,Ru,100.0,Cr4Ru11H85,114.34032,8.354113,111.22084,Yes
Ni,Kr,100.0,Ni20Kr2H78,114.31308,8.340219,111.19879,No
N,Po,100.0,N21Po1H78,117.173325,16.00474,111.19706,No
Kr,Tb,100.0,Kr4Tb16H80,115.60575,11.810591,111.1956,No
He,Tm,100.0,He21Tm2H77,116.74199,14.934069,111.16552,No
He,Re,100.0,He24Re1H75,118.34382,19.235544,111.16115,No
Xe,Dy,100.0,Xe20Dy2H78,117.26082,16.33914,111.15968,No
He,Ga,100.0,He41Ga1H58,116.99704,15.642048,111.156204,No
N,Ta,100.0,N21Ta2H77,116.17885,13.462418,111.1519,No
Fe,Sb,100.0,Fe3Sb17H80,115.28069,11.085679,111.141235,No
F,Ne,100.0,F16Ne1H83,115.78663,12.596541,111.083,No
B,Ta,100.0,B14Ta1H85,118.28033,19.285603,111.078964,No
Si,Pm,100.0,Si20Pm2H78,116.49241,14.509983,111.074295,No
As,Sm,100.0,As20Sm2H78,116.02849,13.270765,111.073105,No
Tc,Sb,100.0,Tc3Sb17H80,114.40998,8.980616,111.056564,No
Sn,Dy,100.0,Sn2Dy12H86,115.848,12.862432,111.04509,No
Si,Nd,100.0,Si20Nd2H78,116.38531,14.305136,111.043686,Yes
Pb,Po,100.0,Pb1Po18H81,115.73502,12.580152,111.03752,No
Ag,Po,100.0,Ag2Po16H82,115.24556,11.273476,111.03597,No
Al,Si,100.0,Al10Si2H88,115.26005,11.337469,111.026566,Yes
Mn,Br,100.0,Mn3Br18H79,115.466965,11.917887,111.016754,No
Co,Ge,100.0,Co3Ge20H77,114.600716,9.600099,111.01598,No
Sb,Xe,100.0,Sb1Xe22H77,117.64774,17.839834,110.98624,No
Re,Po,100.0,Re2Po16H82,115.277,11.49155,110.985985,No
He,I,100.0,He25I1H74,116.43616,14.606206,110.98211,No
Kr,Tm,100.0,Kr21Tm2H77,116.64059,15.157407,110.98072,No
Br,Pt,100.0,Br20Pt2H78,114.561844,9.636502,110.96352,No
He,Si,100.0,He1Si20H79,114.48071,9.422409,110.962326,No
Cu,Hg,100.0,Cu15Hg1H84,117.133156,16.538074,110.95774,No
Zn,Dy,100.0,Zn1Dy9H90,116.86384,15.836997,110.9502,No
Si,Fe,100.0,Si22Fe1H77,115.18027,11.331247,110.94911,No
Tc,Os,100.0,Tc14Os1H85,116.293335,14.380071,110.92373,No
V,Ag,100.0,V2Ag12H86,114.84052,10.527567,110.90946,No
As,Os,100.0,As21Os1H78,115.59402,12.564811,110.90224,No
Fe,Hg,100.0,Fe14Hg1H85,117.43392,17.500153,110.89926,No
Co,Tm,100.0,Co1Tm9H90,115.435646,12.18602,110.885315,No
Cr,Os,100.0,Cr4Os11H85,114.00773,8.410849,110.867065,No
Sn,Sb,100.0,Sn2Sb18H80,113.65055,7.4699235,110.86124,No
Re,Rn,100.0,Re2Rn19H79,116.99411,16.424543,110.861084,No
N,As,100.0,N10As1H89,118.52158,20.516476,110.8606,No
C,Fe,100.0,C24Fe1H75,115.024315,11.157462,110.85805,No
In,Xe,100.0,In1Xe22H77,117.97752,19.086401,110.85055,No
Ru,Re,100.0,Ru4Re14H82,113.98161,8.387596,110.84963,No
Cu,Bi,100.0,Cu13Bi1H86,116.70716,15.699742,110.84478,No
Mo,W,100.0,Mo4W11H85,114.011955,8.500007,110.838,Yes
N,Pm,100.0,N20Pm2H78,116.087006,14.21176,110.78025,No
Ru,Po,100.0,Ru3Po17H80,114.44701,9.829514,110.7766,No
He,Zn,100.0,He41Zn1H58,116.88548,16.373737,110.77143,No
Si,Rh,100.0,Si21Rh1H78,116.460495,15.288138,110.75181,No
Nd,Ir,100.0,Nd2Ir17H81,114.844185,11.026258,110.72691,No
Ti,Pt,100.0,Ti3Pt15H82,114.43998,9.972407,110.716225,No
B,Mo,100.0,B13Mo2H85,114.73063,10.751943,110.71579,Yes
Ag,Hg,100.0,Ag14Hg1H85,116.88223,16.514626,110.71557,No
He,Pr,100.0,He21Pr2H77,116.10131,14.451824,110.70491,No
As,Pr,100.0,As20Pr2H78,116.22038,14.787629,110.69859,No
He,Te,100.0,He24Te1H75,116.24119,14.87017,110.688576,No
Ne,I,100.0,Ne2I19H79,113.20783,6.747441,110.68829,No
As,Au,100.0,As21Au1H78,115.32696,12.442576,110.680824,No
Ni,Re,100.0,Ni3Re11H86,114.98103,11.523203,110.6782,No
Os,Bi,100.0,Os2Bi16H82,114.600945,10.535378,110.66697,No
Co,Hg,100.0,Co14Hg1H85,116.71605,16.224073,110.65788,No
Fe,Pb,100.0,Fe3Pb15H82,115.6923,13.4825945,110.657814,No
He,Ge,100.0,He23Ge1H76,115.76915,13.74379,110.63713,No
In,Pr,100.0,In7Pr2H91,117.71932,18.972181,110.634995,No
He,O,100.0,He1O19H80,115.26771,12.462032,110.61431,No
Ge,Po,100.0,Ge1Po18H81,114.96821,11.660697,110.61403,No
C,Ar,100.0,C23Ar2H75,114.54612,10.58813,110.592445,No
Ag,Rn,100.0,Ag15Rn1H84,115.07539,12.070871,110.568054,No
C,Mn,100.0,C21Mn2H77,113.97623,9.162961,110.55472,No
Ni,Gd,100.0,Ni1Gd13H86,116.155205,15.051168,110.535,No
N,Nd,100.0,N20Nd2H78,115.40288,13.061139,110.52577,No
Rh,Rn,100.0,Rh18Rn1H81,113.91678,9.10831,110.51568,No
Be,C,100.0,Be15C5H80,115.19004,12.538589,110.50806,Yes
Sn,Bi,100.0,Sn2Bi18H80,113.27971,7.423305,110.507805,No
Bi,Po,100.0,Bi1Po18H81,115.610886,13.693895,110.4975,No
Sb,Ho,100.0,Sb1Ho13H86,116.58281,16.30045,110.496124,No
Tc,W,100.0,Tc4W11H85,113.63154,8.403718,110.49354,No
As,Re,100.0,As21Re2H77,115.1952,12.697751,110.45378,No
Co,Bi,100.0,Co3Bi15H82,114.83042,11.756792,110.44036,No
Kr,Dy,100.0,Kr21Dy2H77,116.12373,15.229199,110.43706,No
Pr,Ir,100.0,Pr12Ir2H86,115.494675,13.545178,110.43682,No
He,W,100.0,He24W1H75,116.34084,15.817461,110.43451,No
Tc,Hg,100.0,Tc17Hg2H81,114.24132,10.221212,110.42465,No
N,Eu,100.0,N20Eu2H78,116.01159,14.99912,110.41083,No
Mo,Ir,100.0,Mo3Ir14H83,114.12315,9.945543,110.409424,No
N,Te,100.0,N4Te20H76,113.09266,7.195973,110.40564,No
W,Pb,100.0,W4Pb14H82,113.40905,8.047536,110.40405,No
Br,Eu,100.0,Br18Eu5H77,114.16214,10.069409,110.40216,No
Zn,Ru,100.0,Zn3Ru15H82,113.54591,8.449473,110.39083,No
Sn,Ta,100.0,Sn13Ta4H83,113.306564,7.8202834,110.38642,No
Ar,Ru,100.0,Ar2Ru19H79,113.85257,9.285308,110.385376,No
Ar,Co,100.0,Ar2Co20H78,114.8418,11.946581,110.380875,No
Ga,Bi,100.0,Ga3Bi17H80,114.106544,9.987211,110.37726,No
Sb,Os,100.0,Sb16Os2H82,114.62792,11.421846,110.36294,No
Ar,Xe,100.0,Ar2Xe20H78,116.921974,17.585367,110.35549,No
Co,Re,100.0,Co16Re2H82,114.70925,11.674742,110.34983,No
Br,W,100.0,Br20W2H78,114.307175,10.618159,110.342285,No
He,Pb,100.0,He41Pb1H58,116.457054,16.377739,110.34151,No
Br,Re,100.0,Br20Re2H78,115.20057,13.012885,110.34148,No
As,W,100.0,As21W1H78,115.8278,14.727704,110.328384,No
N,Ru,100.0,N11Ru1H88,117.04516,17.995832,110.3254,No
Ar,Po,100.0,Ar2Po18H80,114.2567,10.572781,110.308754,No
Be,Sb,100.0,Be24Sb1H75,117.93074,20.463331,110.289604,No
Sn,Po,100.0,Sn1Po18H81,114.971634,12.564077,110.28013,No
C,Pm,100.0,C22Pm2H76,115.75342,14.6678705,110.276344,No
Mo,Cd,100.0,Mo15Cd2H83,114.94043,12.515651,110.267006,No
Sb,Hf,100.0,Sb16Hf3H81,114.10109,10.298632,110.255516,No
Ar,Pb,100.0,Ar2Pb18H80,116.06021,15.577325,110.243546,No
He,F,100.0,He3F16H81,113.88803,9.786329,110.23376,No
Ne,Cr,100.0,Ne1Cr16H83,115.41816,13.910053,110.22406,No
Ag,Tl,100.0,Ag14Tl1H85,115.86948,15.119813,110.22365,No
Cu,Tl,100.0,Cu14Tl1H85,115.768,14.898274,110.20489,No
He,Mn,100.0,He23Mn2H75,116.14999,15.992081,110.178444,No
V,Rh,100.0,V3Rh10H87,114.159904,10.662981,110.17828,No
N,Os,100.0,N22Os1H77,115.206184,13.4677305,110.17725,No
He,Br,100.0,He41Br1H58,115.32362,13.799493,110.17081,No
He,Bi,100.0,He25Bi1H74,117.180244,18.798037,110.16094,No
Kr,Ru,100.0,Kr2Ru18H80,114.11258,10.6051855,110.152534,No
Ne,Pt,100.0,Ne1Pt19H80,113.47332,8.940364,110.13493,No
Be,Si,100.0,Be1Si21H78,114.03658,10.47102,110.12664,No
Tc,Tl,100.0,Tc3Tl16H81,113.52645,9.108726,110.1252,No
Mn,Pr,100.0,Mn2Pr3H95,115.47681,14.379655,110.10735,No
Ge,Xe,100.0,Ge1Xe22H77,116.10439,16.075363,110.10175,No
Ni,W,100.0,Ni10W2H88,114.16069,10.871116,110.10135,No
N,Sm,100.0,N20Sm2H78,115.54279,14.586721,110.09602,No
Ni,Hg,100.0,Ni14Hg1H85,116.43704,16.983543,110.09528,No
W,Po,100.0,W2Po16H82,114.01211,10.502695,110.09034,No
Rh,Nd,100.0,Rh11Nd2H87,116.871704,18.176702,110.08441,No
Sn,Rn,100.0,Sn17Rn3H80,114.38067,11.524668,110.077286,No
Ga,Tm,100.0,Ga1Tm9H90,114.87333,12.85397,110.07358,No
He,Se,100.0,He23Se1H76,114.653496,12.295025,110.062454,No
Ti,Ag,100.0,Ti13Ag2H85,114.40957,11.650609,110.05916,No
Xe,Tb,100.0,Xe20Tb2H78,116.51551,17.307526,110.05277,No
Sb,Pb,100.0,Sb19Pb1H80,114.13157,10.934066,110.04872,No
Ga,Pr,100.0,Ga7Pr2H91,117.339066,19.553009,110.03785,No
Co,Sm,100.0,Co13Sm2H85,115.3825,14.316536,110.03662,No
Co,Rn,100.0,Co20Rn1H79,113.63233,9.668359,110.02211,No
Kr,Cd,100.0,Kr24Cd1H75,118.17941,21.863111,110.015594,No
V,Cu,100.0,V2Cu12H86,114.26419,11.487823,109.97456,No
He,Ru,100.0,He23Ru1H76,115.19337,13.999634,109.96582,No
Si,Ir,100.0,Si21Ir1H78,115.29858,14.285588,109.96425,No
Kr,Ir,100.0,Kr2Ir18H80,114.30003,11.6233425,109.95981,No
Co,Sb,100.0,Co3Sb17H80,113.631714,9.844076,109.95588,No
Ni,Ge,100.0,Ni3Ge20H77,113.70047,10.0421295,109.950676,No
Sn,Er,100.0,Sn1Er13H86,115.82488,15.759162,109.940315,No
Mo,Os,100.0,Mo3Os15H82,112.70801,7.424527,109.935646,No
Sb,Po,100.0,Sb1Po18H81,114.89118,13.289754,109.9287,No
Sb,Bi,100.0,Sb19Bi1H80,114.33714,11.808768,109.92767,No
Ge,Dy,100.0,Ge20Dy2H78,115.01088,13.643111,109.91646,No
He,Sb,100.0,He24Sb1H75,115.72804,15.58064,109.91013,No
Ne,Co,100.0,Ne3Co22H75,113.65856,10.066424,109.8997,No
Si,Eu,100.0,Si20Eu2H78,115.80219,15.855061,109.88181,No
Tc,Po,100.0,Tc2Po17H81,114.59802,12.636356,109.87953,No
Co,Mo,100.0,Co10Mo2H88,113.79479,10.485319,109.87951,No
In,Au,100.0,In2Au17H81,113.65571,10.116476,109.87815,No
Rh,Bi,100.0,Rh13Bi1H86,115.021194,13.783122,109.87449,No
N,Pt,100.0,N21Pt1H78,114.302666,11.860946,109.87372,No
Ne,Te,100.0,Ne1Te21H78,112.74648,7.7385063,109.85688,No
Co,As,100.0,Co2As21H77,113.46803,9.6988125,109.846436,No
Ge,Ru,100.0,Ge20Ru3H77,113.136696,8.820786,109.84296,No
Ag,Pb,100.0,Ag14Pb1H85,114.68115,12.965243,109.83985,No
Mn,Co,100.0,Mn4Co14H82,113.939964,11.002876,109.83142,No
F,Kr,100.0,F15Kr1H84,114.667046,12.968834,109.8244,No
N,Tc,100.0,N21Tc2H77,113.63055,10.212619,109.81709,No
Kr,Bi,100.0,Kr2Bi18H80,114.24202,11.852534,109.81621,No
Cu,Ge,100.0,Cu14Ge1H85,113.6126,10.193783,109.80618,No
Cu,Rn,100.0,Cu15Rn1H84,114.23026,11.858298,109.8023,No
Pr,Hg,100.0,Pr4Hg1H95,115.743866,15.9165535,109.80053,No
Te,Pm,100.0,Te18Pm2H80,116.04627,16.821495,109.76502,No
He,Cd,100.0,He41Cd1H58,115.83694,16.276573,109.75916,No
Cu,Kr,100.0,Cu21Kr2H77,113.378494,9.69985,109.75651,No
In,Rn,100.0,In17Rn4H79,114.01311,11.457939,109.73464,No
Br,Xe,100.0,Br1Xe22H77,114.85182,13.735738,109.72282,No
Cu,Os,100.0,Cu14Os1H85,114.961105,14.058762,109.71148,No
V,Ge,100.0,V12Ge1H87,114.357834,12.465913,109.70299,No
V,Ir,100.0,V3Ir14H83,113.68591,10.686864,109.69537,No
Fe,Os,100.0,Fe14Os1H85,115.78825,16.348999,109.68344,No
Au,Po,100.0,Au15Po1H84,113.966324,11.493785,109.67448,No
Ni,Bi,100.0,Ni3Bi17H80,113.745926,10.916998,109.66945,No
Ne,V,100.0,Ne1V16H83,114.18185,12.086256,109.66876,No
Os,Pb,100.0,Os2Pb16H82,113.9894,11.596065,109.65936,Yes
Cu,Gd,100.0,Cu1Gd8H91,115.10863,14.605931,109.654686,No
Ga,W,100.0,Ga14W4H82,112.44741,7.5190606,109.63975,No
Ar,Pd,100.0,Ar2Pd22H76,113.938614,11.530767,109.63296,No
Zn,Kr,100.0,Zn1Kr24H75,117.12097,20.071333,109.62621,No
N,Ag,100.0,N22Ag1H77,114.33362,12.622904,109.62015,Yes
Ag,Re,100.0,Ag2Re12H86,113.721085,10.984126,109.619545,No
He,Fe,100.0,He42Fe1H57,115.01016,14.572202,109.56882,No
Fe,In,100.0,Fe12In2H86,114.72254,13.825246,109.56011,No
Te,Nd,100.0,Te19Nd2H79,114.94997,14.51125,109.53138,No
As,Ir,100.0,As21Ir1H78,113.85974,11.597428,109.52919,No
Kr,Ag,100.0,Kr2Ag19H79,113.3748,10.333484,109.51621,No
Ge,Pt,100.0,Ge1Pt15H84,113.96309,11.911924,109.51511,No
O,Ar,100.0,O24Ar1H75,112.606735,8.302687,109.50646,No
Mn,Nd,100.0,Mn3Nd2H95,115.29635,15.54936,109.49012,No
N,Au,100.0,N22Au1H77,114.077324,12.302771,109.48339,No
Zn,Tl,100.0,Zn3Tl17H80,115.99222,17.463306,109.47131,No
Ar,Au,100.0,Ar2Au20H78,113.21571,10.041723,109.46607,No
Ga,Sb,100.0,Ga3Sb18H79,112.96899,9.395559,109.460625,Yes
Ne,Ce,100.0,Ne1Ce8H91,114.56032,13.688305,109.44902,No
Cd,Os,100.0,Cd2Os16H82,113.78598,11.627378,109.444244,No
Fe,Ge,100.0,Fe3Ge20H77,113.02934,9.605112,109.44273,No
Ne,Au,100.0,Ne1Au16H83,115.18824,15.410442,109.43388,No
Ar,Ga,100.0,Ar23Ga1H76,115.633125,16.611998,109.43011,No
Ne,Hf,100.0,Ne1Hf9H90,115.910675,17.380173,109.420815,No
C,Eu,100.0,C23Eu1H76,114.960304,14.8763,109.4054,No
V,Au,100.0,V14Au1H85,115.21859,15.574208,109.40308,No
Si,Ni,100.0,Si23Ni1H76,114.32579,13.2021,109.39604,Yes
Kr,Sn,100.0,Kr2Sn18H80,113.71282,11.58593,109.386566,No
Ge,Au,100.0,Ge1Au15H84,113.72839,11.641542,109.38137,No
Ar,Ag,100.0,Ar2Ag16H82,113.26862,10.446178,109.36796,No
Br,Kr,100.0,Br21Kr2H77,114.05598,12.59804,109.35179,No
Ar,Bi,100.0,Ar2Bi16H82,114.04611,12.602137,109.3404,No
Sb,Au,100.0,Sb1Au15H84,113.68966,11.6753235,109.330025,No
In,Pm,100.0,In4Pm10H86,115.60979,16.834997,109.323494,No
Ar,Eu,100.0,Ar10Eu10H80,114.72583,14.508891,109.30812,No
Fe,Tl,100.0,Fe14Tl1H85,116.16117,18.354313,109.307556,No
Te,Pr,100.0,Te18Pr2H80,116.743195,19.925486,109.302895,No
Ag,Os,100.0,Ag14Os1H85,114.76689,14.639945,109.30025,No
V,Pt,100.0,V3Pt13H84,112.99999,9.946605,109.285866,No
W,Tl,100.0,W4Tl14H82,112.21526,7.8606477,109.28005,No
C,Nd,100.0,C21Nd2H77,114.64453,14.371723,109.27804,No
Ge,Rh,100.0,Ge21Rh2H77,113.43125,11.141083,109.2711,No
C,Sm,100.0,C22Sm2H76,115.11123,15.671713,109.259315,No
Re,Os,100.0,Re4Os12H84,111.60549,6.28637,109.258125,No
Sb,Re,100.0,Sb17Re2H81,113.524284,11.430684,109.256,No
B,In,100.0,B14In1H85,116.61675,19.741934,109.244995,No
Ta,Os,100.0,Ta4Os11H85,111.75765,6.7304063,109.24448,No
Sn,Tl,100.0,Sn6Tl14H80,113.50412,11.413778,109.24214,No
As,Pt,100.0,As21Pt1H78,113.7012,12.017107,109.21394,No
Rh,Pm,100.0,Rh11Pm2H87,115.878006,17.869768,109.20532,No
N,Re,100.0,N22Re1H77,114.40584,13.928262,109.20494,No
Hg,Bi,100.0,Hg2Bi16H82,113.52309,11.571459,109.20223,No
Cd,Rn,100.0,Cd1Rn21H78,117.36295,21.874086,109.19504,No
Au,Bi,100.0,Au13Bi1H86,114.509285,14.244039,109.190475,No
Ge,Nd,100.0,Ge10Nd10H80,111.99072,7.5257173,109.18057,No
Ga,Sm,100.0,Ga3Sm11H86,113.77246,12.310879,109.17551,No
Ge,Hf,100.0,Ge1Hf8H91,117.417465,22.11597,109.159225,No
Mn,Re,100.0,Mn4Re14H82,113.06263,10.466273,109.15446,No
Ar,Rh,100.0,Ar2Rh16H82,113.299416,11.106941,109.152016,No
Rh,Hg,100.0,Rh14Hg1H85,114.67679,14.816526,109.1442,No
Ge,In,100.0,Ge5In16H79,112.32441,8.525658,109.14088,No
Fe,Tc,100.0,Fe12Tc2H86,114.852745,15.310303,109.13579,No
Si,Co,100.0,Si22Co1H77,113.87077,12.687986,109.133,No
In,Pt,100.0,In2Pt17H81,113.09622,10.626177,109.12834,No
Xe,W,100.0,Xe22W1H77,115.80184,17.874989,109.12721,No
Zn,Eu,100.0,Zn1Eu10H89,115.23714,16.36658,109.125755,No
Sb,Ta,100.0,Sb18Ta2H80,113.4542,11.603986,109.1212,No
Mo,Ag,100.0,Mo2Ag11H87,113.462776,11.652433,109.11169,No
Tl,Bi,100.0,Tl10Bi2H88,114.47542,14.367458,109.11052,No
Ne,Po,100.0,Ne1Po19H80,112.82247,9.972309,109.09875,No
Cu,Sb,100.0,Cu14Sb1H85,113.20777,11.039703,109.08548,No
Si,Sm,100.0,Si20Sm2H78,114.966255,15.769558,109.077805,No
Cr,Ag,100.0,Cr2Ag11H87,113.24076,11.152028,109.07652,No
F,Xe,100.0,F15Xe1H84,113.14278,10.9089575,109.069305,No
Cr,Rh,100.0,Cr2Rh11H87,113.337074,11.50832,109.039795,No
Rh,Re,100.0,Rh4Re14H82,112.77905,10.050499,109.02614,No
N,W,100.0,N10W2H88,115.68181,17.827913,109.02476,No
Ta,Ir,100.0,Ta4Ir12H84,111.37658,6.30536,109.02212,No
Cr,Ir,100.0,Cr4Ir13H83,112.33448,8.882001,109.01788,Yes
Ru,Bi,100.0,Ru4Bi14H82,112.08559,8.243259,109.0075,No
Rh,Xe,100.0,Rh1Xe22H77,115.4434,17.279327,108.99119,No
Ar,Ta,100.0,Ar21Ta2H77,115.09375,16.387337,108.97462,No
Cu,In,100.0,Cu14In1H85,113.98925,13.492514,108.951065,No
Kr,W,100.0,Kr2W18H80,113.05772,11.037088,108.9364,No
N,Br,100.0,N13Br1H86,114.47055,14.841494,108.92865,No
He,Tc,100.0,He21Tc2H77,114.46231,14.820195,108.92836,No
Ru,Hg,100.0,Ru14Hg1H85,114.86123,15.910018,108.920334,No
Ni,Mo,100.0,Ni15Mo3H82,111.75048,7.633758,108.89999,No
Ar,In,100.0,Ar23In1H76,115.41491,17.469265,108.89178,No
Ta,Hg,100.0,Ta15Hg2H83,113.04109,11.138162,108.882034,No
B,Sn,100.0,B14Sn1H85,114.27483,14.467909,108.87243,No
Pt,Bi,100.0,Pt13Bi1H86,114.10781,14.03451,108.86724,No
Ne,Nb,100.0,Ne1Nb16H83,113.14455,11.460426,108.86515,No
Ar,Tc,100.0,Ar2Tc18H80,113.92274,13.555488,108.86104,No
Ni,Ta,100.0,Ni16Ta2H82,112.84175,10.664774,108.85946,No
Ne,Fe,100.0,Ne3Fe22H75,112.98252,11.069532,108.84909,No
In,Nd,100.0,In1Nd4H95,115.40361,17.554333,108.84872,No
Kr,Eu,100.0,Kr21Eu2H77,114.65626,15.560229,108.84597,No
Cu,Re,100.0,Cu3Re12H85,113.39681,12.219268,108.83406,No
Sb,Pt,100.0,Sb1Pt15H84,113.53101,12.618278,108.819275,No
Si,Pr,100.0,Si20Pr2H78,114.17615,14.39262,108.80186,Yes
Ar,Pm,100.0,Ar10Pm10H80,114.56099,15.425042,108.801186,No
Cd,Dy,100.0,Cd1Dy9H90,114.67068,15.735657,108.79488,No
F,Ar,100.0,F15Ar1H84,112.55591,10.081987,108.79123,No
Ga,Eu,100.0,Ga3Eu11H86,113.825905,13.499576,108.78508,No
Au,Tl,100.0,Au15Tl1H84,114.46632,15.24199,108.774864,No
Ne,Pd,100.0,Ne1Pd24H75,113.85676,13.642721,108.76248,No
Sb,Gd,100.0,Sb18Gd2H80,114.5509,15.502482,108.762184,No
Sn,Ho,100.0,Sn1Ho13H86,114.44583,15.22344,108.76131,No
Cu,Ta,100.0,Cu14Ta1H85,115.027176,16.781004,108.76105,No
Zn,Rn,100.0,Zn1Rn21H78,116.27629,20.127178,108.76068,No
Cu,Xe,100.0,Cu1Xe22H77,114.76167,16.076363,108.75866,No
Ar,Sm,100.0,Ar9Sm11H80,114.748604,16.09172,108.73985,No
Mn,Ir,100.0,Mn4Ir13H83,111.798584,8.196512,108.73795,No
W,Bi,100.0,W4Bi12H84,112.928825,11.230785,108.73518,No
Pb,Bi,100.0,Pb16Bi1H83,114.658455,15.885869,108.72658,No
Ar,Pt,100.0,Ar2Pt20H78,112.48648,10.076978,108.72368,No
Ru,Ta,100.0,Ru11Ta4H85,112.50233,10.128667,108.72022,No
Ag,In,100.0,Ag12In2H86,112.295265,9.633029,108.698235,No
N,Co,100.0,N10Co1H89,115.016594,16.97636,108.67752,No
Cu,Mo,100.0,Cu12Mo2H86,112.37313,9.938691,108.661964,No
Pt,Tl,100.0,Pt14Tl1H85,114.40962,15.3990755,108.659515,No
Ga,Tc,100.0,Ga12Tc2H86,113.106834,11.911686,108.658936,No
He,Co,100.0,He41Co1H58,113.70775,13.523843,108.65786,No
Ir,Po,100.0,Ir2Po16H82,112.22325,9.601231,108.63809,No
Cd,Sb,100.0,Cd2Sb18H80,113.5976,13.286732,108.63625,No
Ag,Xe,100.0,Ag1Xe22H77,115.30721,17.911102,108.619095,No
Ar,Ni,100.0,Ar2Ni21H77,111.46648,7.650152,108.60986,No
Mo,Ru,100.0,Mo4Ru11H85,111.79583,8.557189,108.600525,Yes
Fe,Au,100.0,Fe12Au1H87,113.91557,14.265839,108.58862,No
Sb,W,100.0,Sb16W2H82,112.54568,10.601107,108.58716,No
Kr,Nd,100.0,Kr13Nd8H79,114.37269,15.498676,108.58539,No
Ge,Pb,100.0,Ge20Pb1H79,112.5721,10.722728,108.56817,No
Rh,Sb,100.0,Rh2Sb18H80,111.590675,8.104324,108.56447,No
Ar,Cu,100.0,Ar2Cu15H83,113.27921,12.64283,108.558304,No
Ne,As,100.0,Ne1As22H77,112.7354,11.220883,108.54545,No
Sb,Nd,100.0,Sb17Nd2H81,114.58445,16.178215,108.5434,No
Mn,Tc,100.0,Mn4Tc14H82,112.27962,10.075148,108.517494,No
Cu,Au,100.0,Cu1Au15H84,114.051926,14.827766,108.515144,No
Cu,Ag,100.0,Cu1Ag12H87,113.60044,13.654602,108.50173,No
Ga,Pt,100.0,Ga1Pt14H85,113.97862,14.7053995,108.48753,No
Zn,Re,100.0,Zn3Re15H82,113.62609,13.77226,108.483444,No
Rh,Eu,100.0,Rh2Eu11H87,116.01198,20.216946,108.462845,No
Fe,Ag,100.0,Fe12Ag1H87,114.006836,14.872622,108.45331,No
Cu,Pt,100.0,Cu1Pt15H84,113.836586,14.418565,108.45261,No
Co,W,100.0,Co10W2H88,112.47182,10.764832,108.45216,No
Cd,Ta,100.0,Cd2Ta15H83,113.54217,13.67306,108.43656,No
Ge,Kr,100.0,Ge20Kr2H78,112.63765,11.267165,108.43042,No
Ni,Tl,100.0,Ni14Tl1H85,113.45822,13.525411,108.40775,No
Tc,In,100.0,Tc3In16H81,111.86465,9.278688,108.399925,No
Pt,Pb,100.0,Pt14Pb1H85,113.06592,12.503901,108.39688,No
Ga,Pm,100.0,Ga14Pm4H82,113.7444,14.349287,108.38629,No
He,Rh,100.0,He23Rh1H76,114.13199,15.392589,108.3843,No
Kr,Os,100.0,Kr2Os18H80,112.846725,11.969582,108.37721,No
Ru,Xe,100.0,Ru1Xe22H77,114.245316,15.745931,108.36569,No
Rh,Pb,100.0,Rh14Pb1H85,112.88633,12.112782,108.36334,No
Rh,Pr,100.0,Rh11Pr2H87,115.23513,18.569412,108.3012,No
Fe,W,100.0,Fe14W1H85,115.2335,18.646572,108.27075,No
Re,Bi,100.0,Re2Bi17H81,112.64836,11.737319,108.26557,No
Ar,W,100.0,Ar2W17H81,112.742775,12.002357,108.261024,No
Ga,Au,100.0,Ga1Au15H84,113.38445,13.725238,108.25937,No
Co,Xe,100.0,Co1Xe22H77,113.858665,15.024543,108.24841,No
Ni,In,100.0,Ni14In1H85,113.113304,13.045791,108.24193,No
Fe,Xe,100.0,Fe1Xe22H77,114.71296,17.354649,108.23263,No
Co,Pb,100.0,Co3Pb15H82,113.034294,12.878324,108.22545,No
Ag,W,100.0,Ag10W2H88,112.441574,11.298288,108.222725,No
Ag,Sn,100.0,Ag12Sn1H87,113.42547,13.946296,108.217834,No
Kr,Re,100.0,Kr23Re1H76,115.51073,19.548384,108.21124,No
Ru,Sb,100.0,Ru3Sb18H79,111.333885,8.438388,108.18294,No
Mn,Sb,100.0,Mn4Sb14H82,112.12305,10.590802,108.16837,No
Rh,Po,100.0,Rh15Po1H84,112.1019,10.555541,108.16039,No
Te,Eu,100.0,Te18Eu2H80,114.16186,16.084404,108.155846,No
Ni,Xe,100.0,Ni1Xe22H77,113.720535,14.929072,108.14593,No
Ni,Sb,100.0,Ni3Sb17H80,112.151566,10.770432,108.12982,No
Sb,Hg,100.0,Sb16Hg2H82,112.86118,12.678654,108.1269,No
Sn,Os,100.0,Sn16Os2H82,111.77009,9.79112,108.11402,No
Tc,Ir,100.0,Tc3Ir14H83,111.11392,8.054773,108.106224,No
In,Ir,100.0,In2Ir17H81,112.3908,11.488204,108.101036,No
Ar,Pr,100.0,Ar10Pr10H80,114.43541,17.01389,108.08232,No
Zn,Ir,100.0,Zn3Ir14H83,111.86421,10.136542,108.07916,No
Ag,Au,100.0,Ag1Au15H84,113.94311,15.7163105,108.07454,Yes
Co,In,100.0,Co10In2H88,112.6647,12.296831,108.07299,No
Kr,Sm,100.0,Kr21Sm2H77,113.5889,14.790514,108.06603,No
Ar,Sn,100.0,Ar3Sn18H79,112.72477,12.483009,108.06354,No
Ag,Ta,100.0,Ag13Ta1H86,113.90366,15.6486435,108.06036,No
Ir,Bi,100.0,Ir20Bi1H79,113.175735,13.800089,108.0227,No
As,Cd,100.0,As21Cd2H77,112.58778,12.243214,108.01609,No
N,Ir,100.0,N21Ir1H78,112.36891,11.688947,108.00419,No
Sn,Pt,100.0,Sn1Pt15H84,112.70796,12.61037,107.999176,No
Sb,Pr,100.0,Sb17Pr2H81,114.38282,17.13456,107.98467,No
Au,Hg,100.0,Au15Hg1H84,114.02561,16.188578,107.9807,No
Te,Sm,100.0,Te19Sm2H79,113.38943,14.505438,107.97301,No
Ta,Pt,100.0,Ta2Pt16H82,112.14614,11.216213,107.95794,No
Ge,Ir,100.0,Ge1Ir19H80,111.8091,10.329987,107.95182,No
Pt,Po,100.0,Pt15Po1H84,112.35886,11.814678,107.94718,No
Rh,Au,100.0,Rh1Au15H84,114.5808,17.781616,107.94104,No
Ni,Ru,100.0,Ni1Ru11H88,112.788956,13.246233,107.84273,No
Sn,Xe,100.0,Sn1Xe22H77,113.87172,16.171188,107.8333,No
N,Pr,100.0,N20Pr2H78,113.32619,14.74583,107.82001,No
He,Sn,100.0,He23Sn1H76,113.99406,16.55193,107.81346,No
Ar,As,100.0,Ar2As22H76,111.93407,11.065359,107.80219,No
Cu,Rh,100.0,Cu14Rh1H85,113.111,14.262142,107.78543,Yes
Cd,Eu,100.0,Cd1Eu10H89,113.83272,16.237026,107.769714,No
Ne,Bi,100.0,Ne3Bi22H75,112.34014,12.241603,107.76905,No
Fe,Cu,100.0,Fe12Cu1H87,112.82032,13.541007,107.76402,No
Ar,Mn,100.0,Ar21Mn2H77,113.723236,15.974831,107.75813,No
Ge,Ta,100.0,Ge19Ta2H79,112.5953,12.956523,107.757256,No
Ni,Au,100.0,Ni1Au15H84,112.92619,13.861219,107.75033,No
Ru,W,100.0,Ru10W2H88,112.17906,11.8772135,107.74403,No
Ru,Sn,100.0,Ru10Sn2H88,111.10435,9.052274,107.724174,No
Ru,Ag,100.0,Ru12Ag1H87,113.40544,15.226793,107.719666,No
In,Os,100.0,In18Os2H80,112.356415,12.418935,107.71911,No
Rh,Ag,100.0,Rh1Ag12H87,113.45154,15.3608675,107.7157,No
Ga,Ag,100.0,Ga19Ag2H79,111.64964,10.540831,107.71363,No
Cu,Ru,100.0,Cu1Ru12H87,113.09753,14.452007,107.70106,No
Zn,Os,100.0,Zn3Os15H82,111.45109,10.084346,107.68553,No
In,Sb,100.0,In10Sb2H88,112.07154,11.802071,107.66457,No
Mo,Pt,100.0,Mo4Pt12H84,110.209015,6.8452516,107.652954,No
Cu,W,100.0,Cu14W1H85,113.65612,16.20773,107.60406,No
Ga,Nd,100.0,Ga18Nd2H80,112.22069,12.385679,107.5958,No
Kr,Pm,100.0,Kr19Pm5H76,111.695206,10.997364,107.58872,No
Cr,Pt,100.0,Cr4Pt12H84,110.409744,7.58142,107.5788,No
Ne,Gd,100.0,Ne21Gd2H77,114.2163,17.785599,107.57505,No
Rh,Sn,100.0,Rh10Sn2H88,111.291466,9.987263,107.562164,No
Re,Ir,100.0,Re4Ir12H84,110.28087,7.28722,107.55978,No
Tc,Pt,100.0,Tc3Pt13H84,110.66857,8.344847,107.55255,No
Os,Au,100.0,Os1Au15H84,113.012924,14.663062,107.53764,No
Co,Au,100.0,Co11Au1H88,112.31687,12.807881,107.53433,No
Ru,Pb,100.0,Ru14Pb1H85,112.41734,13.106941,107.52313,No
Ru,Os,100.0,Ru10Os2H88,111.88824,11.705381,107.51738,No
Kr,Tc,100.0,Kr2Tc17H81,113.10482,14.965106,107.516754,No
He,Os,100.0,He57Os12H31,112.26891,12.748349,107.5086,No
Sn,Au,100.0,Sn1Au15H84,112.010635,12.107345,107.48968,No
Hg,Tl,100.0,Hg2Tl16H82,111.80832,11.579337,107.48452,No
Pt,Hg,100.0,Pt14Hg1H85,113.26859,15.522663,107.472336,No
Ni,Pt,100.0,Ni1Pt15H84,112.4616,13.479541,107.42826,No
B,V,100.0,B3V6H91,112.45325,13.470301,107.423355,No
Ti,Mn,100.0,Ti14Mn4H82,112.42588,13.43898,107.407684,No
Rh,W,100.0,Rh10W2H88,111.36348,10.618244,107.39856,No
Co,Sn,100.0,Co10Sn2H88,111.192154,10.185545,107.38881,No
Ag,Pt,100.0,Ag1Pt15H84,113.09249,15.326808,107.36937,Yes
Ne,Ga,100.0,Ne3Ga22H75,111.48469,11.040825,107.36198,No
W,Os,100.0,W4Os11H85,110.82149,9.274296,107.358406,No
Ge,Os,100.0,Ge1Os12H87,112.159004,12.921406,107.334076,No
Co,Tl,100.0,Co14Tl1H85,112.221535,13.11762,107.32333,No
Ge,Pm,100.0,Ge10Pm10H80,110.23278,7.877511,107.29127,No
Cu,Sn,100.0,Cu14Sn1H85,111.730385,11.949002,107.268555,No
Ni,Ag,100.0,Ni1Ag12H87,112.23527,13.328056,107.25849,No
He,Cu,100.0,He41Cu1H58,113.161865,15.811391,107.2578,No
Cu,Ga,100.0,Cu14Ga1H85,111.72621,11.983132,107.25163,No
Co,Os,100.0,Co10Os2H88,110.78085,9.510444,107.2296,No
Ne,Ni,100.0,Ne1Ni14H85,113.11,15.749993,107.22886,No
Mo,Rh,100.0,Mo2Rh11H87,111.22766,10.746372,107.2149,No
Tc,Cd,100.0,Tc17Cd2H81,111.85911,12.446211,107.21162,No
Ni,Cu,100.0,Ni1Cu12H87,111.81526,12.402436,107.18411,No
Ne,Os,100.0,Ne1Os19H80,110.78494,9.656704,107.17907,No
He,Au,100.0,He51Au8H41,111.57494,11.842043,107.15305,No
Ar,Ge,100.0,Ar2Ge20H78,111.173615,10.791747,107.14391,No
Cr,Au,100.0,Cr4Au11H85,110.72248,9.649433,107.11932,No
Rh,In,100.0,Rh12In2H86,111.08482,10.633829,107.11409,No
Kr,Rh,100.0,Kr23Rh1H76,112.67823,14.950899,107.095474,No
Zn,Tc,100.0,Zn3Tc15H82,111.46595,11.718231,107.090294,No
Os,Hg,100.0,Os16Hg2H82,110.98962,10.453824,107.0861,No
W,Hg,100.0,W16Hg2H82,110.88535,10.221459,107.068596,No
Re,Tl,100.0,Re4Tl13H83,111.963135,13.132278,107.05946,No
N,Fe,100.0,N2Fe11H87,110.894615,10.278962,107.05639,No
Sb,Ir,100.0,Sb1Ir20H79,111.83186,12.800285,107.052155,No
Ni,Pb,100.0,Ni14Pb1H85,112.04986,13.392975,107.048836,No
Ni,Sn,100.0,Ni10Sn2H88,110.906906,10.381951,107.03022,No
Ru,Au,100.0,Ru1Au15H84,113.326996,16.883793,107.022484,No
Mn,Os,100.0,Mn4Os12H84,109.94018,7.822767,107.01911,No
Rh,Ta,100.0,Rh4Ta13H83,109.36691,6.29474,107.01642,No
Ta,Au,100.0,Ta6Au10H84,109.99706,8.038858,106.9953,No
Cu,Pb,100.0,Cu14Pb1H85,112.12928,13.752309,106.99408,No
Ne,Ir,100.0,Ne1Ir17H82,111.12454,11.128857,106.968956,No
Ne,Cu,100.0,Ne1Cu14H85,113.05472,16.365652,106.94368,No
Sn,W,100.0,Sn13W4H83,109.9548,8.09467,106.932205,No
Xe,Nd,100.0,Xe20Nd2H78,112.780846,15.673013,106.928444,No
He,Ni,100.0,He41Ni1H58,112.56705,15.104025,106.92711,No
W,Rn,100.0,W17Rn1H82,111.28631,11.831524,106.86835,No
Eu,Rn,100.0,Eu10Rn8H82,112.996574,16.48091,106.8425,No
Tc,Sn,100.0,Tc3Sn15H82,110.00754,8.487498,106.83826,No
Fe,Rh,100.0,Fe14Rh1H85,112.3738,14.891005,106.81341,No
Co,Tc,100.0,Co10Tc2H88,111.68822,13.115361,106.79086,No
Tc,Ru,100.0,Tc2Ru11H87,110.96408,11.196227,106.78334,No
B,Pm,100.0,B10Pm10H80,109.9517,8.51944,106.770485,No
Fe,Pt,100.0,Fe12Pt1H87,112.303444,14.8761015,106.74862,No
Au,Pb,100.0,Au15Pb1H84,111.5541,12.870122,106.74832,No
B,Ti,100.0,B3Ti8H89,111.904945,13.829398,106.74097,No
Ge,Pr,100.0,Ge10Pr10H80,109.67411,7.948699,106.70602,No
Fe,Ru,100.0,Fe14Ru1H85,112.20191,14.744876,106.69608,No
Pm,Rn,100.0,Pm11Rn7H82,113.27955,17.64718,106.68999,No
Ne,Tl,100.0,Ne3Tl22H75,112.37316,15.222454,106.689,No
Ni,Os,100.0,Ni14Os1H85,111.38342,12.622104,106.67025,No
Ar,Nd,100.0,Ar9Nd11H80,112.7361,16.257967,106.665276,No
B,Zn,100.0,B21Zn1H78,113.01279,17.188354,106.59455,No
Ga,Sn,100.0,Ga8Sn2H90,113.18111,17.650711,106.590225,No
Co,Pt,100.0,Co11Pt1H88,111.35659,12.7733135,106.58696,No
Ne,Ta,100.0,Ne21Ta2H77,113.57764,18.743473,106.578705,No
Fe,Ir,100.0,Fe3Ir14H83,109.938034,9.027817,106.56699,No
Fe,Rn,100.0,Fe19Rn3H78,111.18257,12.368863,106.563965,No
He,Pt,100.0,He51Pt9H40,110.66965,10.997116,106.563255,No
Ne,W,100.0,Ne3W18H79,110.77226,11.370653,106.52639,No
Cu,Ir,100.0,Cu1Ir12H87,111.227135,12.607323,106.519485,No
Mn,Pb,100.0,Mn4Pb14H82,111.05762,12.161662,106.51638,No
Xe,Eu,100.0,Xe20Eu2H78,113.06695,17.558659,106.51044,No
Mo,Au,100.0,Mo4Au11H85,109.706696,8.605147,106.493484,No
Ne,Hg,100.0,Ne3Hg22H75,111.77492,14.240011,106.45761,No
Ne,Rh,100.0,Ne1Rh19H80,109.6138,8.472548,106.450096,No
Zn,Au,100.0,Zn3Au14H83,110.834625,11.755497,106.44505,No
B,Cr,100.0,B13Cr2H85,110.906654,11.977913,106.43403,No
Xe,Sm,100.0,Xe20Sm2H78,112.70333,16.895664,106.39439,No
Ni,Ga,100.0,Ni14Ga1H85,110.40708,10.74624,106.39437,No
Zn,Sb,100.0,Zn3Sb17H80,110.917755,12.119032,106.39243,No
Mn,Ru,100.0,Mn4Ru13H83,110.48359,10.964927,106.38922,No
He,Ir,100.0,He58Ir11H31,110.89491,12.098935,106.3771,No
Ag,Ir,100.0,Ag1Ir12H87,111.27659,13.141728,106.369385,No
W,Ir,100.0,W4Ir12H84,109.23979,7.73508,106.35146,No
Cd,Pt,100.0,Cd2Pt17H81,110.750374,11.864173,106.32022,No
Ar,Re,100.0,Ar24Re1H75,113.03323,18.022217,106.30363,No
Rh,Pt,100.0,Rh1Pt15H84,112.36743,16.348225,106.2629,No
Ir,Tl,100.0,Ir20Tl1H79,110.78395,12.139795,106.25088,No
Ar,Ir,100.0,Ar2Ir16H82,110.61998,11.7245035,106.24198,No
Co,Ru,100.0,Co12Ru1H87,111.65699,14.603457,106.20397,No
Sm,Rn,100.0,Sm11Rn7H82,112.46757,16.778341,106.20243,No
Sb,Pm,100.0,Sb17Pm2H81,112.694496,17.39264,106.19998,No
Ne,Mo,100.0,Ne1Mo19H80,110.25376,10.8629465,106.19747,No
Ar,Os,100.0,Ar2Os18H80,110.27608,10.997636,106.169495,No
Ru,Sm,100.0,Ru13Sm2H85,112.597374,17.220034,106.167305,No
Mn,Pm,100.0,Mn3Pm6H91,112.182816,16.149195,106.1526,No
Ne,Ag,100.0,Ne1Ag16H83,111.50683,14.399957,106.1298,No
Co,Ag,100.0,Co12Ag1H87,111.092316,13.341715,106.110435,No
Mn,Kr,100.0,Mn2Kr22H76,112.8812,18.133238,106.11014,No
Cd,Au,100.0,Cd2Au18H80,110.6468,12.16744,106.1034,No
B,Ru,100.0,B14Ru1H85,111.75838,15.169026,106.09417,No
Ni,Rh,100.0,Ni13Rh1H86,111.34167,14.062764,106.090546,No
Ne,Ar,100.0,Ne1Ar20H79,110.948715,13.0342655,106.08164,No
Zn,In,100.0,Zn3In17H80,112.29386,16.775126,106.02993,No
Ar,Hg,100.0,Ar24Hg1H75,113.55514,20.153019,106.02988,No
B,Ag,100.0,B14Ag1H85,111.075294,13.560898,106.01157,No
Fe,Co,100.0,Fe3Co15H82,109.156265,8.445545,106.00265,No
B,Au,100.0,B21Au1H78,111.08016,13.668265,105.97635,No
Ne,Eu,100.0,Ne21Eu2H77,112.133835,16.519781,105.96525,No
Re,Pt,100.0,Re2Pt16H82,110.22574,11.521366,105.92359,No
Sn,Pr,100.0,Sn1Pr4H95,113.27241,19.724577,105.90713,No
Kr,Pr,100.0,Kr13Pr8H79,111.84481,15.905719,105.90552,No
He,Ag,100.0,He41Ag1H58,111.37026,14.642478,105.90267,No
B,Si,100.0,B2Si10H88,110.135254,11.416894,105.872116,No
Tc,Ag,100.0,Tc2Ag12H86,108.96413,8.288797,105.86904,No
Ni,Nd,100.0,Ni13Nd2H85,112.04592,16.57338,105.85732,No
Ru,In,100.0,Ru13In2H85,109.253784,9.118471,105.84889,No
Re,Au,100.0,Re2Au14H84,110.835045,13.363668,105.84497,No
Nd,Rn,100.0,Nd11Rn7H82,112.77792,18.589499,105.836494,No
Ge,W,100.0,Ge1W17H82,110.121185,11.508977,105.82366,No
Ge,Tc,100.0,Ge20Tc2H78,110.47346,12.472548,105.81613,No
Mn,In,100.0,Mn14In7H79,109.999596,11.407226,105.74007,No
Ne,Sm,100.0,Ne21Sm2H77,111.718765,16.019375,105.73703,No
Mn,Eu,100.0,Mn3Eu9H88,111.756584,16.241737,105.69182,No
Co,Cu,100.0,Co11Cu1H88,110.65046,13.283234,105.69042,No
Ga,Os,100.0,Ga19Os2H79,110.773926,13.616279,105.68952,Yes
Tc,Rh,100.0,Tc2Rh12H86,109.53151,10.297121,105.6865,No
Co,Ni,100.0,Co12Ni1H87,110.531235,12.997504,105.67789,No
Rh,Os,100.0,Rh10Os2H88,109.18102,9.474952,105.64302,No
Fe,Kr,100.0,Fe1Kr23H76,112.59441,18.63003,105.63785,No
Zn,Pt,100.0,Zn3Pt14H83,109.837395,11.252845,105.63551,No
Ge,Cd,100.0,Ge21Cd2H77,110.34959,12.659923,105.62229,No
Ni,Ir,100.0,Ni1Ir12H87,110.14149,12.139045,105.608696,No
Mn,Pt,100.0,Mn4Pt14H82,109.11724,9.426617,105.59728,No
Ne,Ru,100.0,Ne1Ru19H80,108.81499,8.644961,105.58691,No
Ni,Tc,100.0,Ni14Tc1H85,109.86624,11.474366,105.58164,No
Fe,Ni,100.0,Fe13Ni1H86,110.81753,14.037242,105.575935,No
Ne,Pb,100.0,Ne23Pb1H76,113.35904,20.922361,105.5465,No
Xe,Pm,100.0,Xe20Pm2H78,111.954185,17.238281,105.5173,No
Ru,Rh,100.0,Ru11Rh1H88,111.64585,16.434574,105.50908,No
Rh,Tl,100.0,Rh14Tl1H85,110.55003,13.53162,105.497246,No
Mn,Au,100.0,Mn2Au17H81,109.878395,11.79732,105.473206,No
Cd,Ir,100.0,Cd2Ir17H81,109.862144,11.7881155,105.46039,No
Ag,Eu,100.0,Ag1Eu8H91,110.18837,12.719549,105.43881,No
B,Nd,100.0,B13Nd2H85,111.88603,17.287645,105.43072,No
Ne,Tc,100.0,Ne2Tc18H80,109.09901,9.84446,105.42303,No
Cd,Re,100.0,Cd2Re18H80,112.1865,18.122772,105.41935,No
Ga,Ge,100.0,Ga2Ge21H77,109.08188,9.824743,105.41326,No
Ar,Fe,100.0,Ar2Fe16H82,110.927414,14.795357,105.40274,No
Co,Ir,100.0,Co3Ir14H83,109.1645,10.087315,105.397835,No
Co,Ga,100.0,Co14Ga1H85,109.58743,11.264593,105.381165,No
Kr,Sb,100.0,Kr24Sb1H75,112.27616,18.510311,105.364296,No
B,Os,100.0,B14Os1H85,111.225075,15.70774,105.35971,No
Ne,Pr,100.0,Ne3Pr6H91,111.960106,17.707912,105.34786,No
Mn,Sn,100.0,Mn4Sn14H82,108.83332,9.347088,105.34306,No
Ga,Rh,100.0,Ga1Rh14H85,109.10915,10.101218,105.337296,No
Ge,Sm,100.0,Ge20Sm2H78,110.749985,14.537625,105.32155,No
C,Pr,100.0,C21Pr2H77,111.06892,15.497267,105.28214,No
Ne,Mn,100.0,Ne21Mn2H77,111.79327,17.449968,105.27734,No
Ne,Re,100.0,Ne3Re22H75,110.90598,15.115922,105.261604,No
Ne,Ge,100.0,Ne3Ge22H75,108.19399,7.9052987,105.2421,No
Ga,Ru,100.0,Ga1Ru14H85,108.76562,9.460132,105.23315,Yes
Sn,Ir,100.0,Sn1Ir20H79,110.44347,14.055742,105.19497,No
Mn,Fe,100.0,Mn3Fe17H80,110.2831,13.682409,105.174,No
Ne,Nd,100.0,Ne13Nd8H79,110.63386,14.642668,105.1662,No
Ge,Eu,100.0,Ge20Eu2H78,110.79803,15.099714,105.1597,No
W,Pt,100.0,W4Pt12H84,108.44563,8.870261,105.13342,No
Cd,In,100.0,Cd2In18H80,111.14939,16.132275,105.1255,No
Ir,Hg,100.0,Ir15Hg1H84,110.50582,14.4105215,105.12485,No
Ru,Pt,100.0,Ru1Pt14H85,111.41204,16.866407,105.11402,No
Sn,Hg,100.0,Sn16Hg2H82,109.637726,12.12432,105.11043,No
Ne,Kr,100.0,Ne1Kr20H79,109.610054,12.087946,105.096344,No
Ru,Tl,100.0,Ru14Tl1H85,110.57226,14.669928,105.09441,No
Ru,Cd,100.0,Ru16Cd2H82,109.332565,11.374858,105.08512,No
Cd,Pb,100.0,Cd2Pb16H82,110.29301,13.962819,105.07921,No
Cr,Cd,100.0,Cr15Cd1H84,111.02688,15.978925,105.06025,No
Mn,Ni,100.0,Mn4Ni14H82,108.46774,9.134088,105.05702,No
B,W,100.0,B14W1H85,112.48519,19.971298,105.02779,Yes
Ir,Pb,100.0,Ir20Pb1H79,110.097115,13.6155615,105.01298,No
Ga,Hg,100.0,Ga13Hg1H86,112.66899,20.538292,104.99987,No
Ga,Ir,100.0,Ga1Ir20H79,109.07464,10.970102,104.97833,No
Os,Tl,100.0,Os2Tl16H82,108.95551,10.663715,104.97362,No
Cu,Tc,100.0,Cu14Tc1H85,109.49412,12.145175,104.95904,No
Ni,Eu,100.0,Ni13Eu2H85,111.168236,16.689112,104.93642,No
Ne,Zn,100.0,Ne23Zn1H76,111.435425,17.438066,104.92394,No
Cd,Tl,100.0,Cd2Tl18H80,111.13825,16.664108,104.91577,No
Ir,Au,100.0,Ir1Au15H84,109.84435,13.216651,104.90917,No
Sn,Pb,100.0,Sn6Pb14H80,108.83707,10.53881,104.90181,No
B,Hg,100.0,B14Hg1H85,111.80737,18.523565,104.890564,No
B,Cu,100.0,B2Cu13H85,109.16116,11.438222,104.89006,No
Mn,Ge,100.0,Mn3Ge20H77,108.76903,10.424325,104.87652,No
Cu,Zn,100.0,Cu15Zn3H82,109.01673,11.096177,104.87335,No
Sn,Gd,100.0,Sn1Gd13H86,110.02555,13.818906,104.865486,No
B,Cd,100.0,B21Cd1H78,111.60638,18.070637,104.85869,No
Pt,Au,100.0,Pt11Au1H88,109.56456,12.618631,104.852684,No
Co,Rh,100.0,Co12Rh1H87,109.93624,13.703849,104.81914,No
Ir,Pt,100.0,Ir2Pt12H86,108.74467,10.542568,104.80801,No
Tc,Au,100.0,Tc2Au17H81,108.559975,10.054761,104.805466,No
B,Rh,100.0,B14Rh1H85,110.47655,15.209071,104.797386,No
B,Pr,100.0,B7Pr2H91,111.048546,16.912483,104.73332,No
Os,Pt,100.0,Os1Pt15H84,109.79156,13.564693,104.72642,No
Ne,Pm,100.0,Ne21Pm2H77,110.83657,16.373737,104.72252,No
Ge,Re,100.0,Ge18Re2H80,109.2364,12.093353,104.720665,No
Pr,Rn,100.0,Pr7Rn1H92,109.91218,13.904119,104.72029,No
Mn,Cu,100.0,Mn3Cu14H83,108.887566,11.268182,104.679955,No
Sn,Re,100.0,Sn16Re2H82,109.226006,12.358274,104.61135,No
Xe,Pr,100.0,Xe7Pr11H82,111.27617,17.91535,104.58647,No
Ar,Br,100.0,Ar2Br21H77,108.560265,10.801491,104.526924,No
Ne,Cd,100.0,Ne23Cd1H76,111.45447,18.769361,104.44588,No
Zn,Rh,100.0,Zn3Rh14H83,108.43075,10.674953,104.44466,No
B,Co,100.0,B2Co12H86,108.728546,11.525622,104.424805,No
Sn,Nd,100.0,Sn17Nd2H81,110.257095,15.663603,104.40821,No
Fe,Sn,100.0,Fe3Sn17H80,108.38846,10.749141,104.374664,No
Ar,Kr,100.0,Ar2Kr23H75,110.920166,17.53296,104.37325,No
B,Tc,100.0,B14Tc1H85,110.76003,17.194326,104.33957,No
Cd,Pm,100.0,Cd16Pm2H82,108.89389,12.309318,104.297516,No
Cu,Sm,100.0,Cu1Sm7H92,109.23869,13.260221,104.28725,No
Rh,Cd,100.0,Rh16Cd2H82,108.10653,10.26298,104.27427,No
Zn,Ge,100.0,Zn3Ge17H80,108.23121,10.598534,104.27365,No
Ni,Pm,100.0,Ni13Pm2H85,110.127266,15.681116,104.27184,No
Ru,Ir,100.0,Ru1Ir15H84,110.01628,15.583018,104.19749,No
Ar,Cd,100.0,Ar24Cd1H75,111.319496,19.102423,104.18653,No
Ag,Nd,100.0,Ag14Nd2H84,110.146164,16.031176,104.16003,No
Ar,Zn,100.0,Ar25Zn1H74,110.65331,17.551033,104.09965,No
Cd,W,100.0,Cd2W16H82,108.246574,11.1292095,104.09086,No
Sb,Eu,100.0,Sb18Eu2H80,110.34642,16.813334,104.06822,No
B,Pt,100.0,B21Pt1H78,108.9045,12.991901,104.053246,No
Rh,Ir,100.0,Rh1Ir15H84,109.68199,15.13676,104.02983,No
Zn,Sm,100.0,Zn1Sm9H90,109.10861,13.769926,103.966835,No
Ne,Br,100.0,Ne1Br23H76,107.66329,10.018623,103.92228,No
Zn,Pb,100.0,Zn3Pb17H80,110.54759,17.797668,103.90183,No
Ni,Pr,100.0,Ni13Pr2H85,110.11606,16.680668,103.8874,No
Hg,Pb,100.0,Hg2Pb16H82,108.49016,12.423344,103.851204,Yes
Mn,Rh,100.0,Mn4Rh13H83,107.75947,10.58334,103.80759,No
Ne,In,100.0,Ne23In1H76,110.502785,18.022995,103.77289,No
Ge,Hg,100.0,Ge19Hg1H80,108.36555,12.369485,103.746704,No
Fe,Ga,100.0,Fe13Ga1H86,109.20878,14.708226,103.71664,No
B,Ni,100.0,B11Ni1H88,109.94346,16.846556,103.652855,No
Ne,Sb,100.0,Ne1Sb20H79,107.23094,9.5863695,103.65133,No
Ag,Sm,100.0,Ag1Sm7H92,108.44274,12.913141,103.620895,No
Zn,Pm,100.0,Zn1Pm6H93,109.340675,15.351949,103.60816,No
Mn,Tl,100.0,Mn4Tl14H82,107.19173,9.728545,103.55903,No
Cd,Sm,100.0,Cd16Sm2H82,108.19559,12.450015,103.54668,No
Mn,Hg,100.0,Mn3Hg19H78,110.29506,18.079172,103.54419,No
Cu,Nd,100.0,Cu16Nd2H82,108.87004,14.265131,103.54335,No
Co,Zn,100.0,Co15Zn3H82,108.2936,12.768112,103.52591,No
W,Au,100.0,W1Au15H84,108.76505,14.076099,103.50895,No
B,Re,100.0,B13Re2H85,109.36482,15.694798,103.50429,No
Cu,Cd,100.0,Cu15Cd1H84,109.051704,14.891773,103.49103,Yes
Co,Cd,100.0,Co15Cd3H82,107.443504,10.705132,103.446144,No
Zn,Hg,100.0,Zn3Hg17H80,111.17106,20.746418,103.42422,No
Mn,Ag,100.0,Mn4Ag13H83,106.92569,9.398,103.41642,No
Sb,Sm,100.0,Sb18Sm2H80,109.72036,17.045303,103.35554,No
Cd,Pr,100.0,Cd1Pr3H96,109.395004,16.329159,103.2976,No
Ar,Sb,100.0,Ar24Sb1H75,109.35883,16.259127,103.287575,No
Os,Ir,100.0,Os2Ir10H88,107.11587,10.420586,103.224754,No
Ag,Pr,100.0,Ag1Pr3H96,110.48865,19.717121,103.12615,No
Ag,Cd,100.0,Ag16Cd2H82,106.92303,10.195368,103.11601,No
Rh,Sm,100.0,Rh11Sm2H87,109.07303,16.047083,103.08095,No
Ni,Zn,100.0,Ni14Zn1H85,108.11243,13.615781,103.02821,No
Cd,Sn,100.0,Cd2Sn16H82,107.123436,11.045208,102.999084,No
Zn,Ag,100.0,Zn1Ag14H85,108.116295,13.744942,102.98385,No
B,Fe,100.0,B2Fe12H86,107.40056,12.03989,102.90479,No
Zn,Sn,100.0,Zn3Sn17H80,107.95104,13.515243,102.904366,No
Fe,Cd,100.0,Fe20Cd2H78,109.44634,17.553762,102.89166,No
Re,Hg,100.0,Re14Hg1H85,108.5173,15.598888,102.69258,No
Ag,Pm,100.0,Ag13Pm2H85,109.16859,17.624891,102.58734,No
Sn,Pm,100.0,Sn17Pm2H81,108.62176,16.24927,102.554184,No
Cu,Eu,100.0,Cu1Eu8H91,107.39357,13.084925,102.507576,No
Zn,Ga,100.0,Zn1Ga20H79,107.76925,14.221275,102.45894,No
Cu,Pm,100.0,Cu16Pm2H82,107.42927,13.704072,102.31208,No
Fe,Zn,100.0,Fe15Zn3H82,106.86683,12.669323,102.136024,No
Mn,Ga,100.0,Mn14Ga7H79,105.46554,8.944389,102.12565,No
Ni,Cd,100.0,Ni14Cd1H85,107.55869,14.712307,102.065025,No
Zn,Pr,100.0,Zn1Pr4H95,107.527756,14.658848,102.054054,No
Cd,Hg,100.0,Cd1Hg20H79,110.337944,22.358038,101.98932,No
Ne,Sn,100.0,Ne23Sn1H76,107.79195,16.361946,101.6823,No
Cu,Pr,100.0,Cu16Pr2H82,107.35607,15.6339035,101.51828,No
B,Ir,100.0,B20Ir1H79,105.593796,11.076161,101.457886,No
Zn,Nd,100.0,Zn1Nd8H91,106.71263,14.432963,101.32327,No
Sn,Sm,100.0,Sn1Sm7H92,105.97022,14.3367605,100.61679,No
Ni,Sm,100.0,Ni1Sm7H92,105.35691,13.005677,100.50051,No
Ga,Cd,100.0,Ga20Cd2H78,105.684135,14.201007,100.38139,No
Sn,Eu,100.0,Sn6Eu11H83,106.71932,17.91532,100.02963,No
Mn,Sm,100.0,Mn3Sm11H86,105.45707,14.68708,99.972824,No
Cd,Nd,100.0,Cd16Nd2H82,104.37228,11.861485,99.94312,No
Mn,Cd,100.0,Mn18Cd2H80,105.99966,16.77633,99.735275,No
Mn,Zn,100.0,Mn17Zn3H80,107.24368,20.329964,99.65235,No
B,Mn,100.0,B20Mn2H78,103.924934,11.517566,99.62421,No
Zn,Cd,100.0,Zn21Cd2H77,105.910065,18.628925,98.95391,No

==> anc/screening_results_200GPa.csv <==
A,B,Pressure,Best formula,Mean Tc [K],Stddev of Tc [K],Lower CI of Tc [K],Trained
Ca,Hf,200.0,Ca5Hf5H90,333.90765,15.484662,328.12558,Yes
Ca,Zr,200.0,Ca5Zr5H90,328.5786,9.973876,324.8543,Yes
Li,Na,200.0,Li10Na5H85,320.9032,16.178427,314.86206,Yes
Li,Mg,200.0,Li11Mg5H84,324.4429,30.278439,313.13675,Yes
Na,Mg,200.0,Na10Mg5H85,307.93988,17.095675,301.55624,No
Ca,Ti,200.0,Ca5Ti5H90,305.33594,18.567064,298.4029,No
Li,Ca,200.0,Li11Ca4H85,302.25598,10.795651,298.22482,Yes
Sc,La,200.0,Sc8La3H89,296.51944,11.127251,292.36444,Yes
Sc,Y,200.0,Sc8Y3H89,295.01163,12.063128,290.50717,Yes
Ca,Sc,200.0,Ca5Sc5H90,291.7231,9.474248,288.18536,Yes
Ca,Lu,200.0,Ca5Lu9H86,286.88605,6.80182,284.3462,Yes
Na,Ca,200.0,Na10Ca5H85,285.29617,12.182704,280.74707,No
Be,Ca,200.0,Be10Ca10H80,281.26694,9.123115,277.86032,Yes
Li,K,200.0,Li11K4H85,282.5982,15.987526,276.62836,No
Sc,Lu,200.0,Sc4Lu10H86,275.442,8.235995,272.3666,Yes
Ti,Sr,200.0,Ti5Sr5H90,276.29617,11.271029,272.0875,No
Mg,K,200.0,Mg5K10H85,273.97217,11.531087,269.66638,No
Mg,Ca,200.0,Mg6Ca8H86,269.7037,4.963965,267.85013,Yes
Y,La,200.0,Y3La6H91,270.7209,11.424446,266.45493,Yes
Sc,Sr,200.0,Sc6Sr4H90,269.3737,8.627258,266.15222,No
Sr,Zr,200.0,Sr4Zr6H90,270.81113,13.287244,265.84958,Yes
Ca,Y,200.0,Ca5Y5H90,269.19098,10.505009,265.26834,Yes
Be,Lu,200.0,Be10Lu10H80,266.31638,4.647065,264.58115,Yes
P,S,200.0,P2S23H75,263.91965,5.12401,262.00632,Yes
Y,Lu,200.0,Y3Lu11H86,263.02722,4.8541446,261.21466,Yes
Ca,V,200.0,Ca7V3H90,265.03088,12.040281,260.53497,No
Li,Rb,200.0,Li12Rb3H85,266.6086,18.494905,259.7025,No
Sr,Hf,200.0,Sr4Hf6H90,265.32632,16.098358,259.3151,Yes
Sc,Ac,200.0,Sc8Ac3H89,264.78827,16.62689,258.57968,No
Na,K,200.0,Na10K4H86,265.44427,19.599796,258.12558,No
Na,Ti,200.0,Na9Ti4H87,257.33307,9.763812,253.6872,Yes
Be,Na,200.0,Be5Na10H85,259.24942,18.180197,252.46082,No
Ca,Nb,200.0,Ca7Nb3H90,257.49026,15.716888,251.62148,No
Mg,Rb,200.0,Mg5Rb8H87,254.55595,9.456947,251.02467,Yes
K,Ca,200.0,K10Ca5H85,256.13162,18.623812,249.17738,No
Li,Sc,200.0,Li12Sc3H85,253.25693,12.109279,248.73524,Yes
Ca,Ta,200.0,Ca6Ta4H90,251.61665,11.585215,247.29066,No
Na,Rb,200.0,Na11Rb3H86,255.12372,21.810541,246.97952,No
Li,Ti,200.0,Li12Ti3H85,251.52013,13.790752,246.37057,Yes
K,Rb,200.0,K8Rb3H89,252.71608,20.172445,245.18356,No
Na,Zr,200.0,Na11Zr3H86,248.63448,11.692441,244.26845,No
Li,Cs,200.0,Li12Cs3H85,251.05643,18.471937,244.15889,No
Li,Sr,200.0,Li12Sr3H85,250.73016,17.901627,244.0456,Yes
Ca,Mo,200.0,Ca7Mo3H90,250.49661,18.957977,243.41759,No
Na,Hf,200.0,Na8Hf4H88,246.81421,10.254372,242.98517,No
Sr,Y,200.0,Sr4Y6H90,245.95016,9.537217,242.38892,Yes
Li,Y,200.0,Li12Y3H85,245.29823,9.723231,241.66753,Yes
Na,Sc,200.0,Na11Sc3H86,245.09673,11.020669,240.98154,No
Li,Hf,200.0,Li12Hf3H85,244.94658,12.864628,240.14285,No
V,Sr,200.0,V3Sr7H90,243.3802,9.559975,239.81046,No
Li,Zr,200.0,Li12Zr3H85,244.07893,12.284418,239.49185,No
Li,Be,200.0,Li11Be4H85,247.83601,24.96153,238.51523,Yes
Na,V,200.0,Na7V4H89,242.84685,12.83377,238.05464,No
Na,Cs,200.0,Na12Cs2H86,244.70439,17.839706,238.04294,No
Be,K,200.0,Be8K7H85,242.95894,13.234277,238.01718,No
K,Cs,200.0,K8Cs3H89,244.88039,18.40651,238.00728,No
Li,Fr,200.0,Li12Fr2H86,244.06656,18.449121,237.17755,No
Zr,La,200.0,Zr3La6H91,238.54984,9.678102,234.93597,Yes
Na,Ta,200.0,Na8Ta4H88,238.80435,11.686404,234.44058,Yes
Na,Y,200.0,Na11Y3H86,237.45877,12.711732,232.71213,No
Y,Ac,200.0,Y3Ac6H91,236.72514,11.025585,232.60812,No
K,Ti,200.0,K10Ti4H86,236.51537,10.695426,232.52162,Yes
Ca,Cr,200.0,Ca7Cr3H90,239.21729,21.33509,231.25063,No
Na,Fr,200.0,Na12Fr2H86,236.31494,14.579729,230.87079,No
Li,Mn,200.0,Li12Mn3H85,236.41924,15.762878,230.53328,No
Be,Rb,200.0,Be8Rb7H85,234.42975,12.686603,229.69249,No
Na,Mn,200.0,Na12Mn3H85,235.43112,15.657191,229.58463,No
Li,V,200.0,Li12V3H85,235.22363,15.405691,229.47105,No
K,Zr,200.0,K5Zr5H90,232.11113,9.564114,228.53983,No
Sc,Zr,200.0,Sc7Zr3H90,233.26927,12.748925,228.50874,No
Ti,Rb,200.0,Ti5Rb5H90,231.51015,8.580412,228.30617,No
Si,S,200.0,Si2S23H75,229.28026,6.639271,226.80112,Yes
Ca,Rb,200.0,Ca5Rb9H86,232.40224,16.318787,226.3087,No
Zr,Ac,200.0,Zr3Ac6H91,229.67905,10.121099,225.89977,No
La,Ac,200.0,La6Ac3H91,229.31618,9.579785,225.73903,No
Na,Sr,200.0,Na12Sr3H85,230.73712,13.449449,225.71501,No
Ca,Sr,200.0,Ca6Sr4H90,230.2247,12.078978,225.71434,No
Sc,Ti,200.0,Sc7Ti3H90,230.61967,13.347775,225.63553,No
Li,Ta,200.0,Li14Ta1H85,232.99586,19.8891,225.56915,Yes
S,As,200.0,S24As1H75,228.66237,9.705517,225.03827,Yes
K,V,200.0,K5V5H90,228.792,10.543861,224.85486,No
Ca,Tc,200.0,Ca8Tc2H90,232.39804,20.619154,224.69872,No
Li,Al,200.0,Li11Al4H85,231.66306,19.056362,224.54729,No
Sc,Rb,200.0,Sc8Rb3H89,230.01273,15.885014,224.08116,No
Sc,Ce,200.0,Sc8Ce2H90,231.87865,21.095673,224.00139,No
Mg,Cs,200.0,Mg5Cs10H85,233.89684,27.1293,223.76659,No
K,Sc,200.0,K10Sc3H87,227.37646,12.319088,222.77644,No
S,Sb,200.0,S24Sb1H75,226.9826,11.620195,222.64355,No
Rb,Cs,200.0,Rb8Cs3H89,228.84586,16.679539,222.61761,No
S,Ge,200.0,S24Ge1H75,226.23424,9.767372,222.58704,Yes
Ti,Cs,200.0,Ti5Cs5H90,227.78517,14.052521,222.53787,No
Zr,Lu,200.0,Zr7Lu7H86,225.99818,10.222859,222.18091,No
Rb,Zr,200.0,Rb5Zr5H90,226.24284,11.204162,222.05914,No
V,Rb,200.0,V5Rb5H90,225.99199,10.80423,221.95763,No
K,Fr,200.0,K8Fr3H89,227.51274,16.10881,221.49762,No
Ti,Fr,200.0,Ti5Fr5H90,225.78003,11.517905,221.47917,No
Na,Al,200.0,Na7Al5H88,224.75317,8.797415,221.46817,Yes
K,Hf,200.0,K5Hf5H90,225.17766,10.575303,221.22878,No
Ca,W,200.0,Ca7W3H90,226.38947,14.695895,220.90193,No
Zr,Cs,200.0,Zr7Cs3H90,226.54591,15.318495,220.8259,No
Ti,Lu,200.0,Ti4Lu10H86,224.0729,9.020636,220.70454,No
K,Ta,200.0,K5Ta5H90,224.67888,10.675022,220.69276,Yes
La,Ce,200.0,La7Ce2H91,223.9907,9.011123,220.6259,Yes
Sr,Nb,200.0,Sr7Nb3H90,224.00127,9.606792,220.41403,No
S,Ni,200.0,S24Ni1H75,224.60786,11.742287,220.22322,No
Rb,Fr,200.0,Rb3Fr8H89,225.88261,15.184135,220.21277,No
Zr,Ba,200.0,Zr3Ba6H91,224.10335,11.193127,219.92377,No
Ca,La,200.0,Ca4La6H90,224.92903,13.586417,219.85577,Yes
Cr,Sr,200.0,Cr3Sr7H90,224.91548,13.889823,219.72894,No
S,Co,200.0,S24Co1H75,222.59877,8.086678,219.57916,No
Li,Ba,200.0,Li13Ba2H85,226.48973,18.555038,219.56117,No
S,Sn,200.0,S24Sn1H75,223.5038,10.916269,219.4276,No
Ca,Re,200.0,Ca8Re2H90,228.07864,25.133455,218.69366,No
S,Cu,200.0,S24Cu1H75,223.61478,13.552658,218.55414,No
Sc,Cs,200.0,Sc8Cs3H89,224.68443,16.747953,218.43065,No
Ti,Ba,200.0,Ti4Ba6H90,222.46544,10.980911,218.3651,No
Sc,Fr,200.0,Sc9Fr2H89,222.31657,12.06167,217.81267,No
Li,Dy,200.0,Li13Dy2H85,223.26387,14.803728,217.73607,No
Ti,La,200.0,Ti3La7H90,220.97388,8.854399,217.66759,No
Cs,Fr,200.0,Cs3Fr8H89,223.23521,15.366931,217.4971,No
Na,Tc,200.0,Na9Tc3H88,221.19803,10.000455,217.46379,No
Ca,Ce,200.0,Ca8Ce2H90,221.63208,11.169639,217.46127,Yes
Rb,Hf,200.0,Rb3Hf7H90,222.82217,14.819387,217.28853,No
Ca,Cs,200.0,Ca4Cs7H89,221.30482,10.882173,217.24135,No
Na,Tb,200.0,Na12Tb2H86,222.32281,13.970875,217.106,No
La,Hf,200.0,La6Hf3H91,220.08928,8.201297,217.02687,Yes
Mg,Lu,200.0,Mg7Lu8H85,223.78636,18.285318,216.95851,No
S,Se,200.0,S24Se1H75,221.14195,11.274007,216.93217,Yes
Rb,Y,200.0,Rb3Y7H90,221.42525,12.175048,216.87901,No
Sr,Mo,200.0,Sr7Mo3H90,222.01315,14.390626,216.6396,No
Na,Dy,200.0,Na12Dy2H86,222.21938,15.187569,216.54825,No
Sr,La,200.0,Sr3La8H89,220.7128,11.231975,216.5187,Yes
Li,Tb,200.0,Li13Tb2H85,221.70035,13.935021,216.49692,No
Zr,Fr,200.0,Zr5Fr5H90,220.34846,10.680041,216.36047,No
V,Cs,200.0,V5Cs5H90,221.23756,13.6139765,216.15402,No
Ca,Fr,200.0,Ca4Fr6H90,219.98174,10.621592,216.01556,No
S,Rn,200.0,S24Rn1H75,220.19856,11.607052,215.86441,Yes
Na,Cr,200.0,Na12Cr3H85,222.15134,17.514265,215.6114,No
S,Po,200.0,S24Po1H75,220.93483,14.707246,215.44305,No
S,Te,200.0,S24Te1H75,219.45326,10.758908,215.43582,No
Y,Zr,200.0,Y7Zr3H90,220.24168,12.93298,215.41243,Yes
Na,La,200.0,Na12La2H86,220.75826,14.46343,215.35753,No
Sc,Ra,200.0,Sc7Ra3H90,220.61812,14.314102,215.27315,No
Sc,Hf,200.0,Sc4Hf7H89,219.08197,10.5146885,215.15572,No
V,Fr,200.0,V5Fr5H90,219.38338,11.934831,214.92683,No
Li,Gd,200.0,Li13Gd2H85,219.51627,12.333572,214.91083,No
C,S,200.0,C2S23H75,216.31447,3.9283364,214.84761,Yes
Na,Re,200.0,Na12Re2H86,221.4252,17.639748,214.83841,No
S,Ag,200.0,S24Ag1H75,220.03389,14.846979,214.48993,No
S,Bi,200.0,S24Bi1H75,220.17398,15.273814,214.47064,No
Cs,Hf,200.0,Cs3Hf7H90,220.51181,16.247198,214.445,No
S,Rh,200.0,S24Rh1H75,218.76518,11.86047,214.33641,No
Li,Ac,200.0,Li13Ac2H85,220.07362,15.539497,214.27109,No
S,Ru,200.0,S24Ru1H75,218.30931,11.069667,214.17583,No
Li,Ra,200.0,Li13Ra2H85,219.9197,15.445551,214.15224,No
Y,Cs,200.0,Y6Cs3H91,218.71515,12.234899,214.14656,No
Mg,Fr,200.0,Mg5Fr8H87,218.7078,12.349632,214.09636,No
Li,B,200.0,Li12B2H86,220.72418,18.036406,213.98927,Yes
Al,Ca,200.0,Al4Ca7H89,220.00714,16.203192,213.95677,Yes
B,Na,200.0,B2Na12H86,219.24615,14.356296,213.88542,Yes
S,Tc,200.0,S24Tc1H75,217.33096,9.58329,213.7525,No
S,Ga,200.0,S24Ga1H75,217.8794,11.306353,213.65753,No
La,Lu,200.0,La7Lu2H91,218.74832,14.5282135,213.3234,Yes
Y,Fr,200.0,Y7Fr2H91,218.08333,13.370892,213.09056,No
Be,Cs,200.0,Be10Cs4H86,217.64296,12.325446,213.04056,No
Lu,Hf,200.0,Lu10Hf4H86,216.29012,8.778306,213.01224,No
S,Mo,200.0,S24Mo1H75,216.54646,9.86203,212.86392,Yes
Ba,La,200.0,Ba3La6H91,216.73984,10.46917,212.83058,Yes
Ce,Ac,200.0,Ce2Ac7H91,217.1943,11.964437,212.72672,No
V,Ba,200.0,V3Ba6H91,216.09517,9.377287,212.59363,No
Na,Gd,200.0,Na12Gd2H86,217.59709,13.628572,212.5081,No
Li,La,200.0,Li13La2H85,218.6441,16.612127,212.44104,Yes
K,Y,200.0,K11Y3H86,218.45338,16.273968,212.37659,Yes
Sc,Ba,200.0,Sc8Ba2H90,220.1871,21.05919,212.32347,No
Na,Fe,200.0,Na12Fe2H86,217.56871,15.486089,211.7861,No
S,Pb,200.0,S24Pb1H75,216.60265,13.18671,211.67865,No
S,Fe,200.0,S24Fe1H75,214.7302,8.270338,211.642,No
Na,Ce,200.0,Na12Ce2H86,217.15384,14.851098,211.60835,No
Rb,La,200.0,Rb3La6H91,215.58836,11.329428,211.35788,No
S,Xe,200.0,S24Xe1H75,214.73448,9.900388,211.03761,Yes
Gd,Lu,200.0,Gd11Lu2H87,214.25342,9.049148,210.8744,No
Li,Lu,200.0,Li14Lu1H85,217.91483,19.206741,210.7429,No
S,In,200.0,S24In1H75,214.65349,11.183149,210.47763,No
Mg,Zr,200.0,Mg5Zr5H90,216.44806,16.013605,210.46848,No
Li,Tc,200.0,Li12Tc2H86,216.22295,15.632776,210.38557,No
Ca,Ac,200.0,Ca4Ac6H90,214.93462,12.263274,210.35544,No
Li,Eu,200.0,Li13Eu2H85,215.09932,13.570616,210.03197,No
K,Sr,200.0,K11Sr3H86,216.3484,17.18062,209.93306,No
Sr,Lu,200.0,Sr4Lu10H86,215.31355,14.547165,209.88155,No
Li,Pr,200.0,Li13Pr2H85,215.45352,14.999784,209.85251,No
Y,Ba,200.0,Y8Ba2H90,213.96877,11.564402,209.65054,Yes
Li,Sm,200.0,Li13Sm2H85,214.93974,14.302756,209.599,No
Hf,Ac,200.0,Hf3Ac6H91,213.1714,9.642104,209.57098,No
Hf,Fr,200.0,Hf7Fr3H90,215.52489,16.041586,209.53487,No
S,Nb,200.0,S24Nb1H75,213.1937,9.828641,209.52362,No
S,Pd,200.0,S24Pd1H75,213.75978,11.43068,209.4915,No
S,I,200.0,S24I1H75,214.14128,12.532795,209.46146,No
Sr,Ce,200.0,Sr7Ce2H91,213.88263,11.869868,209.45035,No
Li,Fe,200.0,Li13Fe2H85,216.26657,18.441154,209.38052,No
Na,Mo,200.0,Na9Mo3H88,214.15741,13.090644,209.26929,No
Cs,Ce,200.0,Cs3Ce6H91,213.07875,10.321024,209.22482,No
Rb,Ce,200.0,Rb3Ce6H91,212.4643,9.207164,209.02628,No
S,Zn,200.0,S24Zn1H75,214.18994,13.847761,209.0191,No
Li,Re,200.0,Li13Re2H85,215.77034,18.476439,208.87112,No
S,Cr,200.0,S24Cr1H75,212.26845,9.212007,208.82863,No
La,Fr,200.0,La7Fr2H91,212.8525,10.897406,208.78334,No
Sr,Ac,200.0,Sr3Ac7H90,212.76991,10.88498,208.7054,No
S,Tl,200.0,S24Tl1H75,213.39915,12.675165,208.66617,Yes
Mg,Sc,200.0,Mg5Sc5H90,213.16624,12.366346,208.54857,Yes
Rb,Sr,200.0,Rb9Sr3H88,214.62668,16.355324,208.5195,Yes
Cs,La,200.0,Cs3La6H91,212.81354,11.703949,208.4432,No
Y,Yb,200.0,Y11Yb3H86,210.98373,6.923093,208.3986,Yes
Zr,Ra,200.0,Zr3Ra6H91,213.01346,12.3685055,208.39499,No
Ti,Ra,200.0,Ti4Ra6H90,211.39755,9.2975235,207.9258,No
S,Cd,200.0,S24Cd1H75,213.04585,13.856385,207.8718,No
Ti,Y,200.0,Ti3Y7H90,211.54768,10.158815,207.75432,No
Na,Nb,200.0,Na13Nb1H86,215.76562,21.642906,207.68404,No
S,Ta,200.0,S24Ta1H75,212.27634,12.592216,207.57433,No
Li,Er,200.0,Li14Er1H85,214.0393,18.130363,207.26932,No
Ca,Ru,200.0,Ca8Ru2H90,214.46704,19.648397,207.1302,No
Sr,Ta,200.0,Sr6Ta4H90,210.90009,10.109944,207.12497,No
S,W,200.0,S24W1H75,212.02177,13.397444,207.01909,Yes
Li,Pm,200.0,Li13Pm2H85,212.96066,15.992421,206.989,No
Na,Ba,200.0,Na12Ba2H86,212.65797,15.40597,206.90529,No
S,Zr,200.0,S24Zr1H75,210.1546,9.45751,206.62311,No
S,Os,200.0,S24Os1H75,211.34694,12.721751,206.59656,No
Li,In,200.0,Li14In1H85,214.70341,22.152893,206.4314,No
Al,S,200.0,Al1S24H75,209.94754,9.459518,206.4153,No
Na,Ac,200.0,Na12Ac2H86,212.13396,15.398578,206.38403,No
Ca,Mn,200.0,Ca8Mn2H90,212.99194,17.700975,206.3823,No
Y,Hf,200.0,Y8Hf2H90,210.92188,12.241813,206.35071,Yes
Na,Lu,200.0,Na11Lu3H86,211.89142,14.93141,206.31593,No
Mg,Sr,200.0,Mg5Sr5H90,210.75464,12.590297,206.05334,No
Al,K,200.0,Al5K5H90,210.20065,11.5013485,205.90598,Yes
Lu,Ac,200.0,Lu10Ac3H87,209.31876,9.153991,205.9006,No
Li,Nd,200.0,Li13Nd2H85,211.74031,15.801157,205.84006,No
Ca,Os,200.0,Ca8Os2H90,214.17822,22.462122,205.79073,No
Y,Ce,200.0,Y7Ce2H91,210.36327,12.655909,205.63747,Yes
V,La,200.0,V3La5H92,210.98964,14.640719,205.5227,No
Ba,Ce,200.0,Ba3Ce6H91,209.31406,10.42341,205.42189,No
S,Hf,200.0,S24Hf1H75,209.74571,11.629891,205.40305,No
Fr,Ac,200.0,Fr2Ac7H91,209.88835,12.020248,205.39992,No
Li,Ho,200.0,Li14Ho1H85,211.82477,17.697216,205.21652,No
V,Ac,200.0,V3Ac5H92,210.38307,14.710892,204.88994,No
Li,Nb,200.0,Li14Nb1H85,213.56517,23.364866,204.84059,No
Rb,Ac,200.0,Rb3Ac6H91,208.93642,11.103612,204.79025,No
S,At,200.0,S24At1H75,209.14299,11.922463,204.69107,No
Na,Sm,200.0,Na12Sm2H86,210.51639,15.649836,204.67264,No
K,La,200.0,K10La2H88,210.79253,16.735569,204.54337,No
Ce,Fr,200.0,Ce7Fr2H91,209.07138,12.816123,204.28577,No
Rb,Ta,200.0,Rb5Ta5H90,209.12454,13.325369,204.14877,No
Na,Eu,200.0,Na12Eu2H86,209.18413,13.512944,204.1383,No
S,Ir,200.0,S24Ir1H75,207.942,10.278319,204.10402,No
Ba,Hf,200.0,Ba5Hf4H91,208.45213,12.353402,203.8393,No
S,V,200.0,S24V1H75,207.23447,9.200561,203.79892,No
Sr,Tc,200.0,Sr8Tc2H90,210.10521,17.122797,203.71146,No
La,Ra,200.0,La7Ra2H91,207.23453,9.616278,203.64375,No
S,Mn,200.0,S24Mn1H75,207.39272,10.4303465,203.49796,No
V,Ra,200.0,V3Ra6H91,206.54344,8.489793,203.3733,No
K,Mn,200.0,K10Mn3H87,209.26945,15.885254,203.3378,No
K,Cr,200.0,K8Cr3H89,208.1216,13.021542,203.25928,No
Mg,Hf,200.0,Mg5Hf5H90,210.82344,20.287933,203.2478,No
Ca,Yb,200.0,Ca5Yb5H90,207.7648,12.108085,203.24356,Yes
Mg,Y,200.0,Mg7Y4H89,207.99553,12.920956,203.17076,Yes
Y,Ra,200.0,Y8Ra2H90,207.10617,10.833264,203.06096,No
Na,Ra,200.0,Na12Ra2H86,208.54807,15.03644,202.93336,No
B,S,200.0,B2S23H75,205.28156,6.582551,202.8236,Yes
Li,Yb,200.0,Li14Yb1H85,210.27654,20.18133,202.7407,No
Al,Rb,200.0,Al7Rb4H89,206.92079,11.424012,202.655,Yes
Yb,Lu,200.0,Yb4Lu10H86,204.18375,4.103842,202.65135,Yes
Na,Pm,200.0,Na12Pm2H86,208.37834,15.357854,202.64363,No
S,Re,200.0,S24Re1H75,207.17258,12.656997,202.44638,No
Li,Cd,200.0,Li14Cd1H85,210.31967,21.157148,202.41946,No
Tb,Lu,200.0,Tb2Lu12H86,207.46251,13.882043,202.27887,No
Sr,Cs,200.0,Sr3Cs7H90,205.8119,9.634216,202.21443,No
Ti,Ac,200.0,Ti3Ac7H90,205.90019,9.917194,202.19705,No
Cr,Rb,200.0,Cr3Rb8H89,207.21004,13.494525,202.1711,No
Cs,Ac,200.0,Cs3Ac6H91,206.30974,11.467416,202.02774,No
Na,Pr,200.0,Na12Pr2H86,207.36282,14.701436,201.87321,No
Al,Fr,200.0,Al5Fr5H90,206.27612,11.883953,201.83858,No
S,Lu,200.0,S24Lu1H75,206.9284,13.73861,201.79832,No
Sr,Fr,200.0,Sr3Fr7H90,205.09113,9.5086565,201.54053,No
S,Hg,200.0,S24Hg1H75,206.87625,14.560797,201.43916,No
Al,Y,200.0,Al4Y7H89,207.03407,15.205211,201.35635,No
V,Y,200.0,V3Y5H92,206.39568,13.948946,201.18706,No
S,Tm,200.0,S24Tm1H75,205.8343,12.7731695,201.06473,No
S,Ti,200.0,S24Ti1H75,204.01622,8.785215,200.73576,Yes
Na,Cd,200.0,Na14Cd1H85,207.01767,17.485842,200.48834,No
Ca,Rh,200.0,Ca9Rh1H90,207.28465,18.41837,200.40712,No
K,Ce,200.0,K10Ce2H88,206.89586,17.437244,200.38469,No
K,Tb,200.0,K10Tb2H88,206.58195,16.732552,200.33392,No
S,Br,200.0,S24Br1H75,204.89552,12.30463,200.3009,Yes
Mg,La,200.0,Mg5La5H90,205.72417,14.856947,200.1765,Yes
Al,Cs,200.0,Al5Cs5H90,204.58383,11.882195,200.14694,No
S,Sc,200.0,S24Sc1H75,203.41109,8.917514,200.08124,No
K,Fe,200.0,K8Fe3H89,206.34187,17.066025,199.96931,No
Ta,Fr,200.0,Ta5Fr5H90,204.81926,13.30675,199.85043,No
Rb,Lu,200.0,Rb3Lu10H87,205.9423,16.67831,199.71452,No
K,Tc,200.0,K8Tc3H89,204.43532,12.649792,199.7118,No
Na,Er,200.0,Na14Er1H85,206.03033,17.227856,199.59735,No
Ca,Tb,200.0,Ca10Tb1H89,205.7286,16.503607,199.56606,No
Mg,Ti,200.0,Mg5Ti5H90,206.01382,17.459146,199.49448,Yes
Na,Nd,200.0,Na12Nd2H86,205.03244,15.021006,199.42351,No
Be,Fr,200.0,Be8Fr5H87,204.3223,13.674366,199.2162,No
K,Ba,200.0,K10Ba2H88,206.09024,18.929216,199.02196,No
Hf,Ra,200.0,Hf5Ra4H91,203.16518,11.152293,199.00084,No
Sc,Yb,200.0,Sc10Yb2H88,203.49483,12.521944,198.81906,Yes
Na,Ho,200.0,Na14Ho1H85,205.21571,17.206795,198.79059,No
Cs,Ta,200.0,Cs4Ta5H91,202.96104,11.1860075,198.78412,No
Mo,Ba,200.0,Mo3Ba6H91,203.48143,12.794,198.70407,No
Nb,Ba,200.0,Nb3Ba6H91,202.55003,10.42093,198.6588,No
Mg,S,200.0,Mg1S24H75,202.07246,9.163265,198.65085,No
V,Lu,200.0,V3Lu10H87,203.01973,11.946705,198.55876,No
K,Re,200.0,K9Re2H89,205.0226,17.320354,198.55507,Yes
Sr,W,200.0,Sr8W2H90,205.16943,17.893703,198.48781,No
Ca,Er,200.0,Ca9Er1H90,204.55653,16.335278,198.45685,No
Ba,Ac,200.0,Ba2Ac8H90,203.42784,13.824286,198.26576,No
Li,Ce,200.0,Li13Ce2H85,206.55693,22.432396,198.18054,No
S,Er,200.0,S24Er1H75,202.81894,12.868355,198.01381,No
Ca,Ho,200.0,Ca9Ho1H90,204.27888,16.804127,198.00412,No
Sr,Sm,200.0,Sr7Sm2H91,202.65012,12.464154,197.99593,No
K,Dy,200.0,K10Dy2H88,204.10303,16.646381,197.88716,No
Ca,Fe,200.0,Ca8Fe2H90,205.99844,21.930956,197.8093,No
Cs,Lu,200.0,Cs3Lu6H91,202.00381,11.318194,197.77753,No
Al,Sr,200.0,Al4Sr6H90,201.51443,10.288612,197.6726,No
S,Y,200.0,S24Y1H75,201.58418,10.797962,197.55215,Yes
Rb,Tb,200.0,Rb9Tb2H89,202.43825,13.157971,197.52498,No
Er,Lu,200.0,Er2Lu12H86,202.56664,13.63319,197.47592,No
K,Ac,200.0,K5Ac4H91,201.48314,10.732487,197.47556,No
S,Pt,200.0,S24Pt1H75,202.69852,14.201619,197.39554,No
Ca,Sm,200.0,Ca8Sm2H90,201.46158,11.716074,197.08673,No
Be,Y,200.0,Be10Y10H80,198.1521,2.8664296,197.08176,Yes
K,Gd,200.0,K10Gd2H88,203.0336,16.09778,197.02258,No
Ca,Dy,200.0,Ca10Dy1H89,202.58588,15.343648,196.85646,No
Li,Tl,200.0,Li14Tl1H85,206.03711,24.630629,196.83987,No
La,Ta,200.0,La7Ta2H91,202.38919,14.884922,196.83107,No
S,Ho,200.0,S24Ho1H75,201.19872,12.137,196.66669,No
Rb,Ba,200.0,Rb9Ba2H89,202.59521,16.10355,196.58205,No
Ca,Pm,200.0,Ca8Pm2H90,200.65456,10.914906,196.57886,No
S,Au,200.0,S24Au1H75,201.33705,13.211273,196.40388,No
Li,Hg,200.0,Li14Hg1H85,204.90486,23.09723,196.28021,No
Li,Cr,200.0,Li12Cr3H85,204.6988,22.704584,196.22078,No
Na,Yb,200.0,Na14Yb1H85,202.4358,17.893593,195.75423,No
Nb,Ra,200.0,Nb3Ra6H91,199.15266,9.267203,195.69223,No
Be,Mg,200.0,Be8Mg7H85,204.05641,22.78921,195.54678,No
Ta,Ac,200.0,Ta2Ac7H91,201.3881,15.778293,195.4964,No
Rb,Dy,200.0,Rb9Dy2H89,200.63498,13.778361,195.49005,No
Sr,Re,200.0,Sr8Re2H90,203.59653,21.739235,195.47896,No
Fe,Rb,200.0,Fe3Rb8H89,201.55002,17.07852,195.17279,No
Be,Sr,200.0,Be8Sr5H87,200.18834,14.03102,194.94907,No
Rb,Gd,200.0,Rb9Gd2H89,200.11443,13.869631,194.93542,No
Rb,Tc,200.0,Rb7Tc3H90,199.90402,13.616139,194.81967,No
K,Mo,200.0,K8Mo3H89,201.01169,16.834911,194.72543,No
S,Cl,200.0,S23Cl2H75,196.29268,4.3057847,194.68488,Yes
Al,La,200.0,Al4La6H90,198.89754,11.378166,194.64886,Yes
Cr,Cs,200.0,Cr3Cs7H90,199.79486,13.7839985,194.64783,No
Ca,Gd,200.0,Ca8Gd2H90,200.26552,15.102714,194.62607,No
K,Ra,200.0,K10Ra2H88,201.36734,18.150276,194.58992,No
Sc,Er,200.0,Sc10Er2H88,201.34431,18.110481,194.58176,No
Ho,Lu,200.0,Ho2Lu12H86,200.03645,14.673899,194.55713,No
Zr,Yb,200.0,Zr7Yb7H86,199.70184,13.790642,194.55234,No
Ra,Ac,200.0,Ra2Ac8H90,199.47725,14.125683,194.20264,No
Sc,Gd,200.0,Sc4Gd10H86,200.99596,18.336973,194.14882,No
Sc,V,200.0,Sc6V3H91,198.52737,11.7978525,194.12198,No
Ca,Pd,200.0,Ca10Pd1H89,204.07635,26.764618,194.08228,No
Sr,Pm,200.0,Sr7Pm2H91,197.98854,11.302819,193.768,No
Gd,Tb,200.0,Gd11Tb2H87,196.84177,8.339609,193.7277,No
K,Nb,200.0,K9Nb3H88,199.94244,16.710737,193.70255,No
Na,Co,200.0,Na12Co2H86,201.52786,21.165121,193.62468,No
Li,Ga,200.0,Li14Ga1H85,202.95291,25.025557,193.60822,No
S,Ca,200.0,S24Ca1H75,197.5952,10.808879,193.5591,No
Lu,Fr,200.0,Lu11Fr2H87,200.07573,17.491705,193.54422,No
Mg,Ac,200.0,Mg5Ac5H90,198.19551,13.927412,192.99493,No
Mg,V,200.0,Mg6V4H90,199.25235,16.994259,192.90659,Yes
Na,Ru,200.0,Na14Ru1H85,201.3211,22.789553,192.81134,No
K,Co,200.0,K10Co2H88,198.52972,15.592297,192.70746,No
Mo,Ra,200.0,Mo3Ra6H91,196.67337,10.838997,192.62602,No
Tb,Hf,200.0,Tb10Hf4H86,198.35126,15.516368,192.55736,No
Tb,Fr,200.0,Tb2Fr8H90,197.54286,13.889801,192.35632,No
Be,S,200.0,Be1S24H75,196.18192,10.392785,192.3012,Yes
Ca,Nd,200.0,Ca8Nd2H90,196.29376,10.781044,192.26805,No
Na,Rh,200.0,Na14Rh1H85,200.89091,23.246725,192.21045,No
B,K,200.0,B6K7H87,197.15327,13.392697,192.15236,Yes
Rb,Ra,200.0,Rb9Ra2H89,197.5839,14.570039,192.14336,No
S,Yb,200.0,S24Yb1H75,197.96873,15.737951,192.09209,No
Na,Hg,200.0,Na14Hg1H85,199.62724,20.404186,192.0082,No
K,Lu,200.0,K3Lu8H89,197.86684,15.983969,191.89833,No
Ce,Ra,200.0,Ce6Ra3H91,194.9116,8.34904,191.79402,No
Ba,Fr,200.0,Ba2Fr8H90,197.82724,16.192307,191.78093,No
Tc,La,200.0,Tc1La8H91,198.08536,16.92556,191.76524,No
Dy,Lu,200.0,Dy2Lu12H86,196.43335,12.501398,191.76524,No
S,Gd,200.0,S24Gd1H75,197.24666,14.774178,191.72989,No
Cr,Fr,200.0,Cr3Fr8H89,196.15123,12.305845,191.55615,No
Na,W,200.0,Na10W2H88,197.72363,16.696136,191.4892,No
Y,Gd,200.0,Y3Gd11H86,197.7122,16.976452,191.3731,No
K,Pr,200.0,K11Pr2H87,197.91237,17.625961,191.33072,No
Mn,Rb,200.0,Mn3Rb9H88,196.91641,15.82773,191.00624,No
Gd,Fr,200.0,Gd2Fr8H90,196.1866,14.549566,190.75371,No
Na,In,200.0,Na14In1H85,201.10162,27.71398,190.75305,No
Fe,Cs,200.0,Fe3Cs7H90,197.03061,17.30958,190.56711,No
B,Rb,200.0,B6Rb6H88,195.35526,13.062219,190.47774,Yes
Tb,Er,200.0,Tb10Er2H88,193.59369,8.49425,190.42189,No
Li,Ru,200.0,Li14Ru1H85,200.55815,27.173122,190.41154,No
La,Pr,200.0,La7Pr2H91,194.72334,11.8964815,190.28113,No
Na,Pd,200.0,Na14Pd1H85,199.17511,23.985909,190.21863,Yes
Rb,Re,200.0,Rb9Re2H89,196.62724,17.210321,190.2008,No
Y,Er,200.0,Y12Er2H86,196.93604,18.178064,190.14824,No
Mg,Nb,200.0,Mg8Nb3H89,199.02208,24.076683,190.0317,Yes
Cr,Ra,200.0,Cr3Ra6H91,194.48558,11.987674,190.00931,No
Sc,Ho,200.0,Sc10Ho2H88,197.10527,19.00629,190.00821,No
Ca,Pr,200.0,Ca8Pr2H90,193.10922,8.383777,189.97867,No
Rb,Nb,200.0,Rb8Nb3H89,197.39781,20.048937,189.91142,No
Tb,Ho,200.0,Tb10Ho2H88,193.08856,8.708398,189.83679,No
Sr,Nd,200.0,Sr7Nd2H91,193.64696,10.219209,189.83104,No
Cr,Ba,200.0,Cr3Ba7H90,194.54095,12.812063,189.75685,No
Ca,Tm,200.0,Ca9Tm1H90,194.78189,13.481538,189.7478,No
Al,Sc,200.0,Al3Sc8H89,196.70241,18.633974,189.74437,No
S,Tb,200.0,S24Tb1H75,195.42393,15.295425,189.71252,No
Cs,Ba,200.0,Cs7Ba3H90,194.33525,12.533389,189.65521,No
Cs,Gd,200.0,Cs7Gd2H91,194.60399,14.055615,189.35553,No
Rb,Mo,200.0,Rb8Mo3H89,195.55019,16.613787,189.3465,No
Sr,Ba,200.0,Sr7Ba2H91,193.66849,11.57458,189.34647,No
Fr,Ra,200.0,Fr8Ra2H90,195.06851,15.944772,189.11464,No
Sc,Nb,200.0,Sc6Nb2H92,199.24913,27.433237,189.00539,No
N,S,200.0,N1S24H75,192.4341,9.2344265,188.9859,No
Li,Zn,200.0,Li14Zn1H85,197.83377,23.791296,188.94995,No
Ba,Ta,200.0,Ba5Ta4H91,192.52101,9.659069,188.91426,No
Tc,Cs,200.0,Tc3Cs7H90,194.5264,15.2536125,188.83061,No
K,Eu,200.0,K10Eu2H88,194.74509,16.314617,188.6531,No
K,Pm,200.0,K11Pm2H87,195.58353,18.565643,188.651,No
Li,Mo,200.0,Li14Mo1H85,198.30185,26.19917,188.51892,No
Ca,In,200.0,Ca6In4H90,198.02669,25.7171,188.42377,No
K,Sm,200.0,K10Sm2H88,194.82674,17.392115,188.33241,No
B,Cs,200.0,B6Cs6H88,193.05132,12.824554,188.26254,Yes
Na,Tl,200.0,Na14Tl1H85,198.05281,26.313826,188.22707,No
Na,Ga,200.0,Na14Ga1H85,198.31949,27.043144,188.2214,No
Rb,Pr,200.0,Rb9Pr2H89,194.00278,15.64848,188.15955,No
Dy,Fr,200.0,Dy2Fr8H90,193.46843,14.340817,188.11348,No
Li,Pb,200.0,Li14Pb1H85,198.19946,27.024359,188.1084,No
Gd,Er,200.0,Gd11Er2H87,191.75954,9.898683,188.06331,No
Sr,Ru,200.0,Sr8Ru1H91,195.08469,18.857534,188.04317,No
Mg,Ce,200.0,Mg7Ce4H89,192.15074,11.584441,187.82504,No
S,Kr,200.0,S24Kr1H75,192.03842,11.292037,187.8219,Yes
S,Dy,200.0,S24Dy1H75,192.9075,13.633121,187.8168,No
B,Fr,200.0,B5Fr6H89,191.77773,10.868042,187.71953,No
Mn,Sr,200.0,Mn2Sr8H90,194.1575,17.547363,187.60521,No
K,Nd,200.0,K11Nd2H87,194.18964,17.636393,187.6041,No
Rb,Eu,200.0,Rb8Eu2H90,192.70787,14.673218,187.2288,No
Rb,Sm,200.0,Rb7Sm2H91,190.89723,9.910774,187.19649,No
Tb,Dy,200.0,Tb2Dy10H88,190.71126,10.097445,186.94081,No
Be,Sc,200.0,Be7Sc4H89,193.25053,16.962456,186.91666,No
Na,S,200.0,Na1S24H75,190.8742,11.084116,186.73534,Yes
Na,Ar,200.0,Na12Ar2H86,196.96756,27.488653,186.70312,No
Ca,Ba,200.0,Ca9Ba2H89,190.81068,11.082985,186.67223,No
Na,Ag,200.0,Na13Ag1H86,196.34444,26.117458,186.59201,Yes
Pr,Fr,200.0,Pr2Fr8H90,192.84416,16.974604,186.50574,No
Gd,Ho,200.0,Gd11Ho2H87,190.40419,10.71636,186.40263,No
Sr,Eu,200.0,Sr7Eu2H91,190.80728,12.121179,186.28116,No
Al,Ac,200.0,Al4Ac6H90,189.55595,9.340066,186.06831,Yes
Cs,Tb,200.0,Cs7Tb2H91,190.59625,12.832154,185.80464,No
P,Se,200.0,P3Se22H75,189.8137,11.236904,185.61778,No
Li,Rn,200.0,Li11Rn3H86,194.06264,22.866127,185.52429,No
Na,Pb,200.0,Na14Pb1H85,195.94505,28.03841,185.47534,No
Li,Rh,200.0,Li14Rh1H85,194.92511,25.922749,185.24539,No
Y,Ho,200.0,Y12Ho2H86,192.28372,18.909054,185.22296,No
S,La,200.0,S10La10H80,187.6233,6.4288754,185.22272,Yes
Na,Os,200.0,Na14Os1H85,193.39784,21.979074,185.19072,No
Nb,Cs,200.0,Nb3Cs7H90,193.44308,22.162933,185.16731,No
Ce,Lu,200.0,Ce2Lu8H90,188.62282,9.356588,185.12901,No
Cr,Ac,200.0,Cr2Ac6H92,191.78557,17.838484,185.12457,No
Ca,Co,200.0,Ca9Co1H90,194.3891,24.933348,185.07883,No
Na,Kr,200.0,Na11Kr2H87,195.32962,27.600664,185.02336,No
Mo,Cs,200.0,Mo3Cs7H90,191.66457,17.888191,184.985,No
Na,Ge,200.0,Na14Ge1H85,195.91054,29.27144,184.98041,No
Sc,Nd,200.0,Sc6Nd2H92,190.9855,16.110102,184.9699,No
P,Te,200.0,P23Te1H76,187.768,7.5171824,184.96104,No
Sr,Pr,200.0,Sr7Pr2H91,189.51033,12.276885,184.92607,No
Yb,Hf,200.0,Yb7Hf7H86,190.17073,14.057141,184.9217,No
Y,Ta,200.0,Y7Ta2H91,191.14641,16.69855,184.91107,No
Tc,Fr,200.0,Tc3Fr8H89,189.99902,13.664334,184.89668,No
Ca,Pt,200.0,Ca9Pt1H90,194.19902,25.236513,184.77556,No
Na,Xe,200.0,Na12Xe2H86,194.14278,25.136044,184.75682,No
Rb,Pm,200.0,Rb8Pm2H90,189.72441,13.502371,184.68254,No
Li,Xe,200.0,Li12Xe3H85,193.1346,22.710636,184.65431,No
Na,Tm,200.0,Na13Tm1H86,193.18932,22.894344,184.64043,No
Ca,Ag,200.0,Ca9Ag1H90,192.60126,21.329681,184.63663,Yes
Sc,Ta,200.0,Sc7Ta2H91,191.54543,18.713823,184.55757,No
Mg,Ta,200.0,Mg6Ta4H90,192.53035,21.40562,184.53735,No
Sr,Ra,200.0,Sr7Ra2H91,188.39813,10.370837,184.5256,No
Li,Kr,200.0,Li12Kr2H86,194.5349,26.89958,184.49043,No
Na,Rn,200.0,Na11Rn3H86,192.03291,20.256908,184.46886,No
Lu,Ta,200.0,Lu10Ta4H86,189.69778,14.082242,184.43939,No
Eu,Lu,200.0,Eu2Lu12H86,189.77896,14.383951,184.40791,No
Mo,Ac,200.0,Mo2Ac6H92,191.58862,19.291576,184.38503,No
Re,Fr,200.0,Re2Fr9H89,190.70952,16.986225,184.36676,No
K,W,200.0,K9W2H89,190.80492,17.426537,184.29774,No
Al,Lu,200.0,Al4Lu9H87,190.55952,17.141586,184.15875,No
O,S,200.0,O1S24H75,187.76653,9.789813,184.11095,No
Rb,Nd,200.0,Rb8Nd2H90,189.57314,14.643012,184.10535,No
Ca,Ra,200.0,Ca8Ra2H90,188.06638,10.832759,184.02136,No
Cs,Ra,200.0,Cs7Ra3H90,187.70647,10.02151,183.96437,No
Be,Zr,200.0,Be7Zr4H89,190.49577,17.814075,183.84389,No
S,Ce,200.0,S24Ce1H75,189.31567,15.102817,183.6762,No
Sr,Os,200.0,Sr8Os1H91,190.58438,18.537281,183.66245,No
Sr,Er,200.0,Sr8Er1H91,190.00006,17.166885,183.58984,No
Tc,Ba,200.0,Tc2Ba7H91,189.44337,15.677231,183.5894,No
Sm,Fr,200.0,Sm2Fr7H91,188.14882,12.264849,183.56905,No
Li,Ar,200.0,Li13Ar2H85,193.22543,25.867105,183.5665,No
Nb,Ac,200.0,Nb2Ac7H91,191.00238,20.27448,183.43176,No
Zr,Ce,200.0,Zr3Ce4H93,187.247,10.47951,183.33388,No
Na,Zn,200.0,Na14Zn1H85,192.62988,24.91407,183.32681,No
Gd,Yb,200.0,Gd11Yb2H87,187.74449,12.341912,183.13594,No
Li,W,200.0,Li14W1H85,193.0831,27.037687,182.98706,No
Cs,Sm,200.0,Cs7Sm2H91,187.64691,12.663589,182.91824,No
Co,Rb,200.0,Co2Rb8H90,189.0732,16.57162,182.88525,No
Li,Tm,200.0,Li14Tm1H85,191.74307,23.800898,182.85567,No
Eu,Fr,200.0,Eu2Fr8H90,188.78789,15.952369,182.83118,No
Fe,Fr,200.0,Fe3Fr7H90,189.73244,18.51088,182.82036,No
Sc,Pr,200.0,Sc7Pr2H91,189.44235,17.760912,182.81032,No
Na,Ir,200.0,Na14Ir1H85,191.16725,22.443596,182.78668,No
Y,Tb,200.0,Y12Tb2H86,189.74358,18.789698,182.72739,No
Mg,Al,200.0,Mg5Al8H87,189.67537,19.111015,182.5392,No
Ca,Eu,200.0,Ca7Eu2H91,187.98264,14.6482315,182.5129,No
Al,Ba,200.0,Al5Ba5H90,185.97104,9.275834,182.50739,No
Yb,Ac,200.0,Yb2Ac8H90,188.05135,14.884166,182.4935,No
Ta,Ra,200.0,Ta4Ra5H91,185.87813,9.491849,182.33382,No
K,Rh,200.0,K10Rh2H88,189.73538,19.868465,182.31638,No
Er,Hf,200.0,Er10Hf4H86,188.55226,16.910639,182.23773,No
Mg,Cr,200.0,Mg7Cr3H90,191.23935,24.304348,182.16396,No
K,Ho,200.0,K10Ho2H88,187.68889,14.8083,182.15938,No
Na,P,200.0,Na9P3H88,187.87924,15.346183,182.14888,Yes
La,Nd,200.0,La6Nd2H92,187.22295,13.866548,182.04509,No
Sc,Tb,200.0,Sc10Tb2H88,188.6343,17.932972,181.938,No
Li,Co,200.0,Li13Co2H85,191.14897,24.989826,181.81761,No
Cs,Dy,200.0,Cs7Dy2H91,186.52034,13.008117,181.66302,No
Tc,Ac,200.0,Tc1Ac8H91,187.06436,14.517077,181.6436,No
Tc,Lu,200.0,Tc3Lu10H87,185.97856,12.289978,181.3894,No
Rb,Ho,200.0,Rb7Ho2H91,185.88637,12.054154,181.38527,No
Gd,Hf,200.0,Gd10Hf4H86,185.49806,11.312416,181.27394,No
Mn,Cs,200.0,Mn3Cs7H90,187.06767,15.566018,181.25522,No
Nd,Fr,200.0,Nd2Fr8H90,186.95831,15.299343,181.24544,No
Gd,Dy,200.0,Gd11Dy2H87,185.63753,11.7831335,181.23764,No
Cr,Y,200.0,Cr2Y6H92,187.72237,17.434307,181.2123,No
Cs,Pr,200.0,Cs5Pr4H91,184.05789,8.167942,181.00793,No
K,Cd,200.0,K13Cd1H86,190.79028,26.324657,180.9605,Yes
Sr,Yb,200.0,Sr4Yb6H90,185.50935,12.21252,180.94913,No
Sm,Lu,200.0,Sm2Lu12H86,185.70734,12.972615,180.86328,No
Y,Mo,200.0,Y6Mo2H92,188.00299,19.43426,180.74612,No
Dy,Hf,200.0,Dy10Hf4H86,186.82382,16.321608,180.72923,No
Ba,Ra,200.0,Ba3Ra6H91,184.06355,9.103482,180.66426,No
Li,Os,200.0,Li14Os1H85,190.05962,25.301151,180.61201,No
Li,Pd,200.0,Li14Pd1H85,190.73225,27.110966,180.60886,Yes
Mg,Ba,200.0,Mg5Ba5H90,185.01172,11.821249,180.5976,No
Y,Dy,200.0,Y12Dy2H86,187.42964,18.355965,180.57541,No
Na,Bi,200.0,Na14Bi1H85,192.1993,31.214457,180.54362,No
S,Ar,200.0,S24Ar1H75,184.23343,10.047451,180.48164,Yes
Be,Hf,200.0,Be8Hf7H85,184.941,12.139825,180.40791,No
Ca,Cd,200.0,Ca10Cd1H89,190.42177,26.842949,180.39845,No
Nb,Fr,200.0,Nb2Fr9H89,189.29877,23.946266,180.35709,No
Mo,Fr,200.0,Mo3Fr8H89,186.00035,15.66576,180.15067,No
S,Eu,200.0,S24Eu1H75,185.87239,15.577804,180.05554,No
Mn,Fr,200.0,Mn3Fr8H89,185.30064,14.427417,179.91336,No
Pm,Fr,200.0,Pm2Fr8H90,185.59605,15.312857,179.87814,No
Na,Sn,200.0,Na14Sn1H85,190.52208,28.577143,179.8512,No
S,Sr,200.0,S24Sr1H75,185.89058,16.211433,179.83713,Yes
Mo,La,200.0,Mo1La8H91,189.61429,26.345547,179.7767,No
Pm,Lu,200.0,Pm2Lu12H86,185.87259,16.402035,179.74797,No
Na,Ni,200.0,Na13Ni2H85,189.00775,25.052158,179.65312,No
Cs,Eu,200.0,Cs7Eu2H91,184.58444,13.222024,179.64726,No
Mg,Mo,200.0,Mg7Mo3H90,189.1992,25.58202,179.64673,No
Ba,Lu,200.0,Ba2Lu12H86,186.49654,18.409922,179.62216,No
Cr,Lu,200.0,Cr2Lu9H89,183.5015,10.8303585,179.45737,No
Sr,Pd,200.0,Sr9Pd1H90,188.14555,23.486294,179.37563,No
S,Ac,200.0,S24Ac1H75,186.16484,18.24452,179.35222,No
Rb,W,200.0,Rb8W2H90,185.12161,15.476263,179.34268,No
Sc,Mo,200.0,Sc8Mo1H91,187.10165,20.779943,179.3423,No
Pr,Ac,200.0,Pr2Ac7H91,184.27461,13.228234,179.33511,No
Y,Nb,200.0,Y5Nb3H92,187.30421,21.422888,179.30478,No
Sc,Cr,200.0,Sc9Cr2H89,183.78363,12.020616,179.29506,No
K,Os,200.0,K10Os2H88,186.82501,20.23249,179.27008,No
Sr,Tm,200.0,Sr8Tm1H91,185.42604,16.762177,179.16695,No
Cs,Nd,200.0,Cs5Nd4H91,181.75716,7.0873747,179.11069,No
Li,Sn,200.0,Li14Sn1H85,188.99812,26.4947,179.10484,No
Na,Si,200.0,Na14Si1H85,189.06105,26.778404,179.06183,No
Li,Ag,200.0,Li14Ag1H85,188.05681,24.12057,179.05003,No
P,Rn,200.0,P23Rn1H76,182.22179,8.513759,179.0427,No
Sc,Dy,200.0,Sc12Dy2H86,185.93564,18.78632,178.92072,No
Ca,Ni,200.0,Ca9Ni1H90,188.52626,25.783958,178.89838,No
Tb,Ta,200.0,Tb10Ta4H86,182.98244,10.987274,178.87971,No
Sr,Rh,200.0,Sr8Rh1H91,188.2864,25.320265,178.83167,No
B,Sr,200.0,B7Sr4H89,183.40952,12.291185,178.81992,Yes
La,Yb,200.0,La8Yb2H90,184.22067,14.5749035,178.77832,No
Y,W,200.0,Y6W2H92,185.61172,18.35618,178.75742,No
Na,Sb,200.0,Na14Sb1H85,188.85838,27.147272,178.72142,Yes
Ho,Hf,200.0,Ho10Hf4H86,185.47926,18.154371,178.70032,No
Zr,Hf,200.0,Zr7Hf7H86,183.2574,12.314163,178.65921,Yes
P,At,200.0,P23At1H76,181.25676,7.1397204,178.59074,No
Nd,Lu,200.0,Nd2Lu12H86,185.21205,17.773987,178.57513,No
Sc,In,200.0,Sc10In1H89,186.9831,22.646112,178.5269,No
Tc,Ra,200.0,Tc2Ra7H91,183.97513,14.594204,178.52556,No
Sr,Gd,200.0,Sr8Gd1H91,184.45807,16.407286,178.33148,No
Fe,Sr,200.0,Fe2Sr8H90,185.65727,19.733173,178.28879,No
Li,Bi,200.0,Li14Bi1H85,188.9604,28.648106,178.26303,No
He,S,200.0,He1S25H74,183.34201,13.719458,178.21909,No
W,Ac,200.0,W2Ac6H92,185.12909,18.528337,178.2105,No
S,Sm,200.0,S24Sm1H75,183.85318,15.519745,178.05801,No
Cs,Pm,200.0,Cs6Pm3H91,180.80606,7.6336017,177.95563,No
Ca,Ir,200.0,Ca9Ir1H90,188.19087,27.471003,177.93303,No
Sr,Tb,200.0,Sr8Tb1H91,183.73955,15.589374,177.91838,No
Li,Ge,200.0,Li14Ge1H85,187.8884,26.773268,177.8911,No
Ti,Ce,200.0,Ti3Ce4H93,181.05754,8.567873,177.85825,No
Na,As,200.0,Na14As1H85,188.29643,28.13642,177.79012,No
P,K,200.0,P3K8H89,183.9944,16.747667,177.74072,No
S,Pm,200.0,S24Pm1H75,183.3658,15.172817,177.70018,No
Li,S,200.0,Li1S24H75,182.22037,12.109807,177.69849,No
La,Re,200.0,La8Re1H91,183.60867,15.894072,177.67374,No
Lu,Ra,200.0,Lu12Ra2H86,184.18903,17.455976,177.67085,No
Nb,La,200.0,Nb1La8H91,187.83858,27.556963,177.54865,No
Y,Tc,200.0,Y8Tc1H91,185.15526,20.425215,177.52835,No
P,I,200.0,P23I1H76,180.37523,7.6995945,177.50015,No
Rb,Cd,200.0,Rb11Cd1H88,187.3012,26.497265,177.40695,No
Sr,Ho,200.0,Sr8Ho1H91,183.82616,17.587154,177.259,No
Ho,Ac,200.0,Ho2Ac7H91,183.4506,16.82457,177.16821,No
K,Pd,200.0,K12Pd1H87,188.30196,29.908396,177.13397,No
P,Rb,200.0,P3Rb8H89,182.81155,15.991317,176.8403,No
Ba,Sm,200.0,Ba7Sm2H91,180.66676,10.374087,176.79301,No
Li,Ni,200.0,Li13Ni2H85,186.40923,25.800045,176.77533,No
Gd,Ac,200.0,Gd2Ac7H91,183.0977,16.938951,176.7726,No
As,Se,200.0,As2Se23H75,182.08563,14.241316,176.76784,No
Ca,Au,200.0,Ca9Au1H90,185.22404,22.701853,176.74704,No
Ca,Ga,200.0,Ca7Ga4H89,185.22928,22.944044,176.66183,No
Sc,Tl,200.0,Sc10Tl1H89,185.30634,23.180906,176.65044,No
N,Na,200.0,N3Na11H86,183.31229,17.905285,176.62634,No
Sc,W,200.0,Sc8W1H91,184.7947,21.946138,176.59987,No
Cs,Re,200.0,Cs7Re3H90,183.19362,17.659325,176.59952,No
Na,Cu,200.0,Na13Cu1H86,187.02003,27.943327,176.58583,Yes
P,Po,200.0,P23Po1H76,179.99055,9.184064,176.56117,No
Ba,W,200.0,Ba6W3H91,180.65535,11.040474,176.53278,No
K,In,200.0,K5In6H89,184.58992,21.686327,176.49211,Yes
Si,Rb,200.0,Si4Rb6H90,182.44061,16.095346,176.43051,No
Y,Nd,200.0,Y6Nd2H92,181.87248,14.613624,176.41566,No
Lu,Re,200.0,Lu12Re2H86,180.68147,11.550991,176.36826,No
P,Ge,200.0,P23Ge1H76,179.41966,8.19797,176.35849,No
Rb,Yb,200.0,Rb3Yb7H90,181.25359,13.179448,176.3323,No
Mg,Ra,200.0,Mg4Ra5H91,181.0506,13.176569,176.13039,No
Ca,Tl,200.0,Ca9Tl1H90,185.33528,24.72701,176.10207,No
Ba,Pr,200.0,Ba6Pr2H92,179.96922,10.448337,176.06775,No
Li,Si,200.0,Li14Si1H85,185.585,25.940216,175.89877,Yes
B,La,200.0,B3La8H89,179.82663,10.661284,175.84564,Yes
Cs,Ho,200.0,Cs7Ho2H91,180.67476,12.947513,175.84007,No
Mo,Lu,200.0,Mo2Lu9H89,179.82872,10.688917,175.83742,No
K,Er,200.0,K7Er2H91,181.03365,13.918922,175.83623,No
B,Ca,200.0,B6Ca5H89,180.34789,12.084802,175.83534,Yes
Be,Er,200.0,Be10Er10H80,181.5524,15.417272,175.7955,No
Al,Zr,200.0,Al5Zr4H91,181.85378,16.251009,175.78555,Yes
Er,Ac,200.0,Er2Ac7H91,182.22733,17.305319,175.76541,No
Rb,Er,200.0,Rb7Er2H91,180.3749,12.853698,175.57524,No
Ho,Fr,200.0,Ho2Fr7H91,180.54073,13.570042,175.47359,No
Co,Sr,200.0,Co1Sr8H91,183.26405,21.218594,175.3409,No
K,Ru,200.0,K9Ru2H89,182.63846,19.577208,175.32822,No
Sc,Pm,200.0,Sc8Pm2H90,180.95616,15.28447,175.24884,No
Li,Sb,200.0,Li14Sb1H85,184.73099,25.746325,175.11716,No
Ca,Cu,200.0,Ca9Cu1H90,184.66652,25.782639,175.03912,No
Eu,Gd,200.0,Eu2Gd11H87,179.77138,12.696774,175.03032,No
Pr,Ra,200.0,Pr2Ra6H92,178.92302,10.515184,174.99658,No
Zr,Tb,200.0,Zr3Tb11H86,183.61491,23.259325,174.92973,No
Co,Cs,200.0,Co2Cs7H91,180.60329,15.706026,174.73856,No
K,Yb,200.0,K10Yb1H89,181.3878,17.873426,174.71376,No
S,Nd,200.0,S24Nd1H75,180.36794,15.169199,174.70366,No
S,K,200.0,S24K1H75,180.09395,14.456688,174.69574,Yes
Rb,Pd,200.0,Rb12Pd1H87,185.78535,29.836126,174.64436,No
Si,Se,200.0,Si2Se23H75,178.63394,10.793882,174.60344,No
Fe,Lu,200.0,Fe3Lu11H86,179.67067,13.574406,174.6019,No
Pr,Lu,200.0,Pr3Lu11H86,181.13567,17.517498,174.59453,No
P,Xe,200.0,P23Xe1H76,178.23883,9.918383,174.53525,No
W,Ra,200.0,W3Ra6H91,177.93446,9.192684,174.50186,No
S,Fr,200.0,S24Fr1H75,181.00185,17.418167,174.4978,No
Nd,Ac,200.0,Nd2Ac6H92,180.05742,15.032382,174.44423,No
Cr,La,200.0,Cr1La8H91,183.65202,24.695782,174.43047,No
Ca,Zn,200.0,Ca10Zn1H89,184.3152,26.75102,174.3262,No
S,Rb,200.0,S24Rb1H75,180.32793,16.153555,174.2961,Yes
Co,Fr,200.0,Co2Fr9H89,179.80966,14.843908,174.26686,No
Li,N,200.0,Li13N1H86,183.23186,24.391748,174.12383,No
Yb,Fr,200.0,Yb8Fr2H90,177.971,10.467646,174.06232,No
Si,Cs,200.0,Si4Cs6H90,179.61418,14.934421,174.03758,No
K,Hg,200.0,K13Hg1H86,185.22844,30.064701,174.00209,No
P,Ca,200.0,P3Ca8H89,179.16776,13.860356,173.99222,No
Sr,Dy,200.0,Sr10Dy1H89,180.40681,17.246216,173.96696,No
La,Gd,200.0,La7Gd2H91,180.08122,16.77963,173.81561,No
Nd,Ra,200.0,Nd2Ra6H92,178.12328,11.639141,173.77715,No
Ge,Se,200.0,Ge2Se23H75,177.91495,11.162621,173.74675,No
K,Ag,200.0,K12Ag1H87,185.13329,30.865381,173.60797,No
Nb,Lu,200.0,Nb2Lu9H89,178.33333,12.892314,173.51926,No
La,Ho,200.0,La7Ho2H91,180.17754,18.003645,173.45486,No
Mg,W,200.0,Mg7W3H90,182.30927,23.880302,173.39221,No
Sm,Ra,200.0,Sm2Ra6H92,178.24384,13.088238,173.35661,No
S,Cs,200.0,S24Cs1H75,179.46237,16.483604,173.3073,Yes
P,As,200.0,P23As1H76,176.55977,9.233129,173.11206,No
Cd,Cs,200.0,Cd1Cs11H88,183.93625,29.089352,173.07411,No
Ba,Nd,200.0,Ba7Nd2H91,176.4903,9.206351,173.05258,No
Be,La,200.0,Be8La3H89,179.3365,16.845217,173.0464,Yes
Rb,Os,200.0,Rb9Os2H89,180.01187,18.894346,172.9566,No
Li,Ir,200.0,Li14Ir1H85,182.68192,26.143585,172.91974,No
P,Fr,200.0,P3Fr7H90,179.90468,18.799944,172.88466,No
Si,Ca,200.0,Si2Ca8H90,179.83453,18.660542,172.86658,No
Si,Fr,200.0,Si4Fr6H90,178.93124,16.270357,172.85579,No
Ba,Pm,200.0,Ba7Pm2H91,176.60739,10.131547,172.8242,No
P,Cs,200.0,P3Cs7H90,178.97017,16.466814,172.82137,No
Si,K,200.0,Si4K6H90,178.77853,16.041092,172.7887,No
Cs,Yb,200.0,Cs3Yb7H90,177.30824,12.287932,172.71985,No
Pm,Ra,200.0,Pm2Ra6H92,177.34184,12.45216,172.69212,No
P,Ag,200.0,P24Ag1H75,176.35791,9.994708,172.62582,No
Y,Pr,200.0,Y7Pr2H91,178.88348,16.9534,172.55298,Yes
P,Sb,200.0,P23Sb1H76,175.2183,7.327754,172.48209,No
K,Ni,200.0,K10Ni2H88,180.34071,21.244408,172.40793,No
Tb,Yb,200.0,Tb10Yb2H88,176.40047,10.781034,172.37476,No
Rb,In,200.0,Rb4In6H90,179.41985,18.871506,172.37311,Yes
Be,Yb,200.0,Be10Yb10H80,182.66765,27.571064,172.37244,No
P,Cu,200.0,P24Cu1H75,175.8807,9.719031,172.25156,No
La,Er,200.0,La7Er2H91,179.0462,18.51278,172.13342,No
Tb,Tm,200.0,Tb10Tm2H88,177.20755,13.659047,172.10718,No
S,Ba,200.0,S24Ba1H75,179.00578,18.532782,172.08553,Yes
Ne,S,200.0,Ne1S25H74,177.81415,15.447445,172.04597,Yes
Ce,Hf,200.0,Ce2Hf7H91,179.40858,19.73023,172.0412,No
S,Pr,200.0,S24Pr1H75,178.63885,17.767141,172.0045,No
Ca,Pb,200.0,Ca9Pb1H90,181.16876,24.84769,171.89049,No
F,S,200.0,F1S24H75,175.6023,10.104806,171.8291,Yes
Na,Po,200.0,Na14Po1H85,182.94492,29.885794,171.78537,No
Ti,Hf,200.0,Ti7Hf7H86,176.78864,13.589684,171.71416,Yes
Sc,Rn,200.0,Sc11Rn1H88,180.91891,24.773352,171.6684,No
P,Sr,200.0,P3Sr7H90,176.85036,13.963292,171.63638,Yes
He,Na,200.0,He1Na14H85,180.82391,24.835756,171.5501,No
Cs,W,200.0,Cs7W4H89,178.16681,17.740652,171.54234,No
La,Sm,200.0,La7Sm2H91,177.64885,16.513994,171.48242,No
S,Ra,200.0,S24Ra1H75,178.81987,20.152828,171.29468,No
K,Ir,200.0,K9Ir2H89,179.26572,21.405964,171.2726,No
V,Tb,200.0,V3Tb10H87,178.8389,20.312899,171.25394,No
Ca,Bi,200.0,Ca9Bi1H90,181.65388,28.003996,171.19702,No
Si,P,200.0,Si2P21H77,176.85065,15.237709,171.1608,No
Zr,Er,200.0,Zr3Er11H86,181.11432,26.794466,171.1091,No
Ti,Yb,200.0,Ti7Yb7H86,175.57188,11.987415,171.0957,No
K,Xe,200.0,K9Xe2H89,180.35915,25.010483,171.02008,No
P,Br,200.0,P23Br1H76,175.20721,11.48685,170.91795,No
V,Yb,200.0,V5Yb9H86,175.40765,12.233349,170.83965,No
La,Pm,200.0,La5Pm2H93,177.68295,18.338438,170.83527,No
Rb,Ru,200.0,Rb11Ru1H88,182.27733,30.724543,170.8046,No
W,Fr,200.0,W4Fr5H91,177.67433,18.62269,170.7205,No
Ca,Hg,200.0,Ca9Hg1H90,180.23903,25.657042,170.65854,No
P,Ni,200.0,P23Ni1H76,173.60504,8.212833,170.53831,No
Sr,Ag,200.0,Sr9Ag1H90,178.55777,21.682188,170.4615,No
Y,In,200.0,Y9In1H90,179.01714,22.918594,170.4592,No
Na,Pt,200.0,Na14Pt1H85,179.54459,24.348053,170.45288,Yes
Ar,K,200.0,Ar2K11H87,181.49908,29.65033,170.42747,No
Sc,Tm,200.0,Sc10Tm2H88,177.24554,18.55733,170.31613,No
Sc,Ga,200.0,Sc10Ga1H89,178.90213,23.014687,170.3083,Yes
Y,Pm,200.0,Y5Pm2H93,176.70856,17.147638,170.30553,No
P,Rh,200.0,P23Rh1H76,173.38075,8.287939,170.28598,No
Dy,Er,200.0,Dy10Er2H88,175.61375,14.291011,170.2774,No
K,Rn,200.0,K10Rn3H87,178.17491,21.293045,170.22395,No
Zr,Dy,200.0,Zr4Dy10H86,179.07199,23.72131,170.21431,No
Ca,Sn,200.0,Ca9Sn1H90,179.17459,24.250856,170.11917,Yes
Mg,Yb,200.0,Mg7Yb7H86,175.32622,13.9903145,170.10214,No
Li,Ne,200.0,Li14Ne1H85,179.66615,25.669027,170.08118,No
Er,Fr,200.0,Er2Fr7H91,175.41498,14.400221,170.03784,No
Pd,Cs,200.0,Pd1Cs11H88,181.69823,31.65294,169.87883,No
P,Kr,200.0,P23Kr1H76,173.79843,10.516987,169.87132,No
K,Ga,200.0,K5Ga7H88,178.71011,23.711447,169.85611,Yes
Sc,Tc,200.0,Sc8Tc1H91,178.46591,23.183496,169.80905,No
Ho,Er,200.0,Ho11Er2H87,174.59628,12.944681,169.76266,No
Tb,Re,200.0,Tb12Re2H86,173.91844,11.2542,169.71605,No
Ca,Rn,200.0,Ca10Rn1H89,179.35501,25.88806,169.68825,No
Y,Re,200.0,Y9Re1H90,175.40402,15.517113,169.60983,No
Ru,Ra,200.0,Ru2Ra7H91,175.236,15.251821,169.54086,No
Li,Pt,200.0,Li14Pt1H85,179.35631,26.32361,169.52692,Yes
Y,Tl,200.0,Y9Tl1H90,177.68893,21.937748,169.49724,No
Dy,Ho,200.0,Dy10Ho2H88,174.93382,14.651399,169.4629,No
Rb,Rh,200.0,Rb9Rh2H89,177.16441,20.817577,169.391,No
Ne,Na,200.0,Ne2Na13H85,177.78426,22.645435,169.32831,No
In,Cs,200.0,In6Cs4H90,176.65479,19.849092,169.24301,Yes
Se,Sn,200.0,Se23Sn2H75,173.31812,11.103963,169.17183,No
Mg,Tm,200.0,Mg7Tm4H89,177.2828,21.844812,169.12582,No
Cs,Er,200.0,Cs7Er2H91,174.08885,13.379641,169.09282,No
Sc,Sm,200.0,Sc7Sm2H91,174.84254,15.537044,169.04092,No
Os,Ra,200.0,Os2Ra7H91,175.22537,16.81125,168.94795,No
Zr,Gd,200.0,Zr3Gd11H86,177.83904,24.101469,168.8394,No
Li,Cu,200.0,Li13Cu1H86,178.93544,27.08713,168.82094,Yes
La,W,200.0,La8W1H91,178.17345,25.161007,168.77817,No
Sm,Ac,200.0,Sm2Ac7H91,174.00238,14.018063,168.76794,No
Mg,Er,200.0,Mg5Er9H86,176.35304,20.516703,168.69199,No
Al,Ce,200.0,Al3Ce5H92,171.83702,8.460413,168.67786,No
K,Kr,200.0,K12Kr2H86,179.82245,30.210764,168.54156,No
K,Tl,200.0,K5Tl5H90,176.16196,20.525768,168.49751,No
Os,Fr,200.0,Os2Fr9H89,175.63481,19.136827,168.489,No
Rb,Ag,200.0,Rb11Ag1H88,180.73776,32.885765,168.45801,No
K,Bi,200.0,K13Bi1H86,181.97136,36.644672,168.28801,No
Ti,Ho,200.0,Ti3Ho11H86,177.40146,24.507784,168.2501,No
Rb,Hg,200.0,Rb12Hg1H87,179.57156,30.419455,168.21275,No
Al,Ra,200.0,Al5Ra5H90,171.72356,9.4826975,168.18266,No
Ti,Er,200.0,Ti4Er10H86,177.55428,25.112452,168.17714,No
Ba,Re,200.0,Ba7Re2H91,174.46407,17.096521,168.08012,No
K,Cu,200.0,K12Cu1H87,180.37149,32.979088,168.0569,No
Al,Hf,200.0,Al5Hf4H91,174.37614,16.955248,168.04495,Yes
Ti,Tb,200.0,Ti3Tb11H86,175.50719,20.002756,168.03804,No
Zr,Ho,200.0,Zr3Ho11H86,176.53006,22.812685,168.01166,No
Re,Ra,200.0,Re2Ra7H91,173.67018,15.275651,167.96616,No
In,Fr,200.0,In6Fr5H89,175.92001,21.323772,167.95758,No
P,Sn,200.0,P23Sn1H76,170.64621,7.2599807,167.93529,No
Eu,Ra,200.0,Eu2Ra6H92,173.38573,14.640867,167.91873,No
Ti,Zr,200.0,Ti7Zr3H90,173.59409,15.207722,167.91544,No
Ru,La,200.0,Ru1La8H91,175.90202,21.523493,167.86502,No
Na,Au,200.0,Na14Au1H85,177.52827,25.980856,167.82686,Yes
P,Zr,200.0,P21Zr2H77,171.32175,9.367645,167.8238,No
P,Pt,200.0,P23Pt1H76,171.79411,10.713841,167.7935,No
P,Ti,200.0,P21Ti2H77,172.7332,13.24544,167.78728,Yes
La,Tl,200.0,La8Tl1H91,175.70528,21.286097,167.75691,No
Ga,Rb,200.0,Ga7Rb5H88,176.52266,23.517044,167.74126,Yes
Mg,Pm,200.0,Mg9Pm2H89,174.5206,18.207924,167.72165,No
K,Zn,200.0,K14Zn1H85,178.86879,29.889496,167.70787,No
V,Zr,200.0,V3Zr5H92,172.45465,12.828372,167.66446,No
Sr,In,200.0,Sr4In6H90,177.42958,26.238276,167.63205,No
P,Ru,200.0,P24Ru1H75,170.69804,8.619206,167.47958,No
K,Tm,200.0,K13Tm1H86,177.73137,27.614502,167.41995,No
Li,Au,200.0,Li14Au1H85,177.60948,27.35522,167.39487,Yes
Sc,Ru,200.0,Sc11Ru1H88,174.01631,17.756031,167.38611,No
Ca,As,200.0,Ca9As1H90,176.63402,25.272436,167.19714,No
P,Ga,200.0,P23Ga1H76,170.01265,7.5785394,167.18277,No
P,Au,200.0,P23Au1H76,171.1973,10.8049755,167.16266,No
B,Ba,200.0,B7Ba4H89,170.58017,9.564335,167.00879,Yes
Re,Ac,200.0,Re1Ac8H91,172.09302,13.692025,166.98033,No
K,Ge,200.0,K13Ge1H86,181.00008,37.77411,166.89499,No
P,V,200.0,P21V2H77,170.30263,9.251345,166.84811,No
Y,Eu,200.0,Y7Eu1H92,172.79599,16.070263,166.79526,No
C,P,200.0,C2P22H76,171.73784,13.312825,166.76675,Yes
Se,Sb,200.0,Se24Sb1H75,173.12465,17.195936,166.70358,No
P,Cl,200.0,P23Cl1H76,170.81427,11.029398,166.69583,No
N,K,200.0,N3K9H88,172.79074,16.330866,166.69269,No
Be,Ac,200.0,Be7Ac4H89,171.97533,14.254048,166.65277,Yes
In,La,200.0,In1La8H91,174.49779,21.177017,166.59016,No
C,Na,200.0,C1Na14H85,178.39925,31.672632,166.5725,Yes
Er,Ta,200.0,Er10Ta4H86,171.9059,14.384293,166.53471,No
Sc,Pd,200.0,Sc10Pd1H89,174.1645,20.61289,166.46753,No
Zn,Rb,200.0,Zn1Rb12H87,176.44002,26.792826,166.43541,No
Pd,Fr,200.0,Pd1Fr8H91,175.20108,23.670794,166.36226,No
Ga,Y,200.0,Ga1Y9H90,174.29532,21.320797,166.334,No
Mg,Nd,200.0,Mg9Nd2H89,172.04921,15.329975,166.3249,No
P,Lu,200.0,P23Lu1H76,170.74213,12.069411,166.23534,No
Gd,Ta,200.0,Gd10Ta4H86,170.78157,12.328112,166.17818,No
Be,Ce,200.0,Be8Ce3H89,171.58423,14.501416,166.16931,Yes
O,P,200.0,O1P24H75,169.55194,9.119451,166.14668,No
Sr,Cd,200.0,Sr10Cd1H89,174.43047,22.227146,166.1307,No
Ru,Ba,200.0,Ru2Ba7H91,174.56972,22.638235,166.11646,No
P,Mn,200.0,P21Mn2H77,170.0821,10.740114,166.07169,No
Sc,Eu,200.0,Sc7Eu1H92,172.4861,17.373041,165.9989,No
Sr,Ir,200.0,Sr8Ir1H91,175.12614,24.609201,165.93692,No
Pd,Ba,200.0,Pd1Ba8H91,174.47177,22.859291,165.93597,Yes
Na,Te,200.0,Na14Te1H85,175.49889,25.657923,165.91806,No
Sr,Pt,200.0,Sr8Pt1H91,174.45512,22.881268,165.91112,No
Y,Rn,200.0,Y10Rn1H89,175.32118,25.384218,165.84256,No
Ba,Eu,200.0,Ba6Eu2H92,171.73569,15.933517,165.78601,No
Li,As,200.0,Li14As1H85,175.22243,25.275671,165.78433,No
P,Pd,200.0,P23Pd1H76,168.74826,7.980902,165.76814,No
Cu,Rb,200.0,Cu1Rb11H88,178.29008,33.566353,165.7562,No
P,Tc,200.0,P23Tc1H76,168.40419,7.110787,165.74898,No
Eu,Tb,200.0,Eu2Tb8H90,170.2591,12.151694,165.72157,No
Mg,Ho,200.0,Mg4Ho10H86,175.44696,26.165476,165.6766,No
Ni,Sr,200.0,Ni1Sr8H91,175.14722,25.370554,165.67369,No
Li,P,200.0,Li11P2H87,172.96698,19.572493,165.6585,Yes
Zn,Cs,200.0,Zn1Cs11H88,175.95102,27.659101,165.62294,No
B,P,200.0,B2P22H76,169.51869,10.457039,165.61397,No
Si,Sr,200.0,Si3Sr8H89,171.29576,15.239768,165.60513,Yes
Ca,Sb,200.0,Ca9Sb1H90,175.66277,27.056797,165.55959,No
Mn,Ba,200.0,Mn2Ba7H91,171.24121,15.302477,165.52718,No
La,Tb,200.0,La6Tb1H93,171.72151,16.819689,165.44093,No
Sc,Xe,200.0,Sc11Xe1H88,174.29166,23.829327,165.39365,No
P,Hf,200.0,P23Hf1H76,168.99913,9.80667,165.33727,No
P,Hg,200.0,P24Hg1H75,169.8081,11.981895,165.334,No
Mn,La,200.0,Mn1La8H91,172.08818,18.214014,165.28696,No
V,Ce,200.0,V3Ce5H92,169.27788,10.743238,165.26628,No
C,Se,200.0,C2Se23H75,170.77975,14.964778,165.19182,No
Sc,Re,200.0,Sc12Re2H86,172.2998,19.044199,165.18858,No
Co,Ac,200.0,Co1Ac7H92,173.21098,21.654335,165.12512,No
P,Pb,200.0,P23Pb1H76,168.11356,8.057859,165.1047,No
K,Pb,200.0,K14Pb1H85,176.33124,30.08679,165.09665,No
P,Zn,200.0,P24Zn1H75,169.34804,11.560702,165.0312,No
P,Co,200.0,P23Co1H76,168.20724,8.629581,164.98491,No
Rh,Ba,200.0,Rh1Ba8H91,173.52473,22.954226,164.95349,No
B,Y,200.0,B5Y5H90,169.69606,12.750646,164.93489,Yes
P,Ta,200.0,P23Ta1H76,168.47533,9.497745,164.92882,No
Sr,Tl,200.0,Sr8Tl1H91,172.64894,20.78424,164.88799,No
Al,P,200.0,Al3P20H77,168.7066,10.2519865,164.87845,No
Ni,Rb,200.0,Ni1Rb11H88,177.02603,32.542854,164.87433,No
Se,Te,200.0,Se24Te1H75,170.76886,15.793194,164.87158,No
Mn,Lu,200.0,Mn2Lu10H88,168.69109,10.295501,164.84668,No
B,Ac,200.0,B5Ac5H90,167.79485,7.952737,164.82524,Yes
He,Li,200.0,He1Li14H85,173.82457,24.286255,164.75594,Yes
Sr,Au,200.0,Sr8Au1H91,172.59944,21.187542,164.68788,No
V,Hf,200.0,V5Hf8H87,169.35501,12.515481,164.68166,No
Mg,Sm,200.0,Mg8Sm2H90,171.2531,17.691885,164.64684,No
Eu,Hf,200.0,Eu2Hf8H90,170.30614,15.303834,164.5916,No
K,Sb,200.0,K13Sb1H86,177.639,35.08575,164.53778,No
P,Os,200.0,P23Os1H76,168.25447,10.0174885,164.51389,No
Lu,W,200.0,Lu9W2H89,168.76945,11.450743,164.49368,No
P,Ar,200.0,P22Ar2H76,168.68834,11.387216,164.43628,No
P,Cd,200.0,P24Cd1H75,168.77025,11.681116,164.40845,No
Y,Pd,200.0,Y7Pd1H92,172.92595,22.825495,164.40277,No
Mg,Ru,200.0,Mg8Ru2H90,173.13858,23.490126,164.36722,Yes
Y,Rh,200.0,Y7Rh1H92,174.31992,26.658464,164.36548,No
Rb,Tl,200.0,Rb4Tl7H89,171.00859,17.83416,164.34921,Yes
V,Dy,200.0,V3Dy11H86,172.63007,22.246973,164.3229,No
La,Eu,200.0,La7Eu1H92,170.37639,16.296806,164.29106,No
Fe,Ba,200.0,Fe2Ba7H91,169.68994,14.5532875,164.25566,No
Ga,Cs,200.0,Ga7Cs4H89,172.29941,21.836905,164.14537,No
Cs,Tl,200.0,Cs5Tl7H88,171.19289,19.064394,164.07413,Yes
P,In,200.0,P23In1H76,166.92265,7.7896824,164.01393,No
Be,Ho,200.0,Be10Ho10H80,169.8609,15.684775,164.0041,No
Co,Lu,200.0,Co2Lu12H86,168.08163,10.964467,163.98744,No
Ru,Fr,200.0,Ru2Fr9H89,170.71553,18.0698,163.96815,No
Tl,Ac,200.0,Tl1Ac8H91,171.37314,19.877333,163.95082,No
P,Bi,200.0,P23Bi1H76,167.54271,9.703737,163.91928,No
Y,Ru,200.0,Y7Ru1H92,173.31158,25.401764,163.82642,No
Ru,Ac,200.0,Ru1Ac7H92,173.32373,25.462294,163.81595,No
La,Pb,200.0,La8Pb1H91,171.73927,21.335217,163.77257,No
Cs,Os,200.0,Cs11Os1H88,175.6527,31.88815,163.74547,No
P,Tl,200.0,P23Tl1H76,166.97623,8.814557,163.68481,No
Rb,Ir,200.0,Rb9Ir2H89,171.38617,20.63675,163.68028,No
Ca,Ge,200.0,Ca9Ge1H90,174.36221,28.632668,163.6706,No
Er,Yb,200.0,Er2Yb9H89,168.49112,12.931718,163.66234,No
Si,Ac,200.0,Si10Ac10H80,166.23558,6.907854,163.65614,Yes
Ru,Cs,200.0,Ru1Cs11H88,175.76042,32.541187,163.60934,No
P,Cr,200.0,P22Cr2H76,166.83717,8.65323,163.606,Yes
Rh,Fr,200.0,Rh2Fr9H89,170.93471,19.679672,163.5862,No
O,Sb,200.0,O24Sb1H75,170.41196,18.489721,163.50778,No
P,Sc,200.0,P21Sc2H77,167.77892,11.444237,163.50557,No
Sc,Kr,200.0,Sc11Kr1H88,171.70792,22.00834,163.48987,No
Fe,Ra,200.0,Fe2Ra7H91,168.25816,12.777892,163.48682,No
Pm,Ac,200.0,Pm2Ac5H93,169.62361,16.484339,163.46826,No
Co,Y,200.0,Co1Y7H92,171.37779,21.2384,163.44725,No
Y,Sm,200.0,Y7Sm1H92,169.16895,15.337739,163.44174,No
Fe,La,200.0,Fe1La7H92,171.59256,21.99921,163.37791,No
F,P,200.0,F1P22H77,166.92867,9.610605,163.34001,No
Rh,La,200.0,Rh1La7H92,173.32436,26.849201,163.2987,No
Li,Se,200.0,Li15Se1H84,173.52446,27.394623,163.29514,Yes
Dy,Ta,200.0,Dy10Ta4H86,168.63458,14.454286,163.23726,No
Tb,Ac,200.0,Tb2Ac7H91,169.2623,16.156883,163.22922,No
B,Lu,200.0,B3Lu10H87,168.12355,13.213753,163.18945,Yes
Ga,Se,200.0,Ga2Se23H75,167.18039,10.709439,163.18141,No
Sc,Co,200.0,Sc7Co1H92,171.30768,21.928627,163.1194,No
Li,C,200.0,Li15C1H84,176.34341,35.449463,163.10637,No
O,Ge,200.0,O24Ge1H75,169.77994,17.90152,163.0954,No
P,Ir,200.0,P24Ir1H75,166.92274,10.288561,163.08093,No
Ge,Rb,200.0,Ge1Rb12H87,176.59375,36.307796,163.0362,No
Os,Ac,200.0,Os1Ac7H92,172.65862,25.80538,163.02274,No
Tl,Fr,200.0,Tl7Fr4H89,169.34586,17.08633,162.96571,No
Sr,Bi,200.0,Sr8Bi1H91,172.85472,26.514305,162.95412,No
Pd,Lu,200.0,Pd1Lu13H86,168.74394,15.607788,162.9159,No
Lu,Pb,200.0,Lu13Pb1H86,167.92174,13.551883,162.86139,No
Ca,At,200.0,Ca9At1H90,172.87091,26.935492,162.81303,No
In,Lu,200.0,In1Lu9H90,169.75493,18.76005,162.74982,No
Zr,Pr,200.0,Zr3Pr3H94,167.5681,12.958752,162.72922,No
Lu,Tl,200.0,Lu13Tl1H86,168.60938,15.812157,162.70502,No
Ho,Yb,200.0,Ho11Yb2H87,167.82773,13.7780075,162.68294,No
Ag,Cs,200.0,Ag1Cs11H88,175.62901,34.701637,162.6712,No
Sc,Fe,200.0,Sc11Fe1H88,168.42938,15.427369,162.6687,No
Rb,Tm,200.0,Rb13Tm1H86,172.54025,26.669792,162.58159,No
O,As,200.0,O24As1H75,169.26831,18.026636,162.53705,No
Rb,Bi,200.0,Rb13Bi1H86,175.47723,34.735363,162.50684,No
Rh,Ac,200.0,Rh1Ac7H92,171.94441,25.352703,162.47755,No
Sc,Rh,200.0,Sc7Rh1H92,171.4998,24.219666,162.45602,No
Ca,Xe,200.0,Ca10Xe1H89,171.31033,23.762606,162.43723,No
P,Y,200.0,P21Y2H77,165.53204,8.413324,162.39046,No
O,Sn,200.0,O24Sn1H75,169.03856,17.810745,162.38792,No
Sc,Os,200.0,Sc7Os1H92,171.60132,24.786356,162.34595,No
Be,Ba,200.0,Be7Ba4H89,167.00986,12.70001,162.2676,No
P,Re,200.0,P23Re1H76,166.08272,10.227815,162.2636,No
Sm,Hf,200.0,Sm2Hf7H91,169.36568,19.042871,162.25496,No
Eu,Dy,200.0,Eu2Dy10H88,166.39037,11.229226,162.1973,No
Y,Pb,200.0,Y9Pb1H90,169.97803,20.849585,162.19266,No
Rh,Cs,200.0,Rh2Cs10H88,172.43585,27.559607,162.14493,No
K,Sn,200.0,K13Sn1H86,175.88867,36.928745,162.09926,No
K,As,200.0,K13As1H86,174.56937,33.44544,162.08063,No
Ba,Os,200.0,Ba7Os2H91,170.65594,23.090199,162.03392,No
Kr,Rb,200.0,Kr2Rb8H90,172.46559,28.023592,162.0014,No
Ge,Ac,200.0,Ge10Ac10H80,165.33322,8.994241,161.97472,Yes
Cr,Se,200.0,Cr2Se23H75,167.20479,14.024963,161.96777,No
Se,Po,200.0,Se24Po1H75,169.30484,19.670586,161.95972,No
K,Po,200.0,K13Po1H86,175.17119,35.43695,161.93881,No
N,P,200.0,N2P23H75,165.17853,8.745928,161.91275,No
Sr,Pb,200.0,Sr8Pb1H91,170.40256,22.822458,161.88051,No
K,Pt,200.0,K11Pt1H88,173.54352,31.24111,161.8779,No
La,Os,200.0,La7Os1H92,171.25832,25.474789,161.74588,No
Mg,Tb,200.0,Mg11Tb1H88,169.15645,19.865881,161.7384,No
Ga,Fr,200.0,Ga7Fr5H88,169.919,22.005035,161.7022,No
Ce,Yb,200.0,Ce8Yb2H90,165.48166,10.1848345,161.67857,No
N,Rb,200.0,N5Rb8H87,167.6385,16.147673,161.60887,No
Be,Tm,200.0,Be10Tm10H80,167.15527,14.934564,161.57861,No
B,Ra,200.0,B7Ra4H89,165.25186,9.840524,161.57735,No
Ar,Rb,200.0,Ar2Rb8H90,171.56857,26.762362,161.57535,No
Pm,Ho,200.0,Pm7Ho2H91,166.48721,13.174248,161.56787,No
Ga,La,200.0,Ga1La8H91,169.40257,21.04917,161.54268,Yes
Zr,Ta,200.0,Zr7Ta6H87,166.04312,12.075751,161.53397,No
Ne,P,200.0,Ne1P24H75,166.28072,12.766978,161.51344,No
Rb,Pt,200.0,Rb11Pt1H88,173.00468,30.81952,161.49649,No
Ho,Ta,200.0,Ho10Ta4H86,167.0176,15.04746,161.39877,No
N,Ca,200.0,N1Ca9H90,169.51607,21.758547,161.3913,No
P,Fe,200.0,P24Fe1H75,164.46524,8.261937,161.38019,No
Cu,Sr,200.0,Cu1Sr8H91,170.13763,23.525112,161.35321,No
Mg,Pr,200.0,Mg9Pr2H89,166.90884,15.084593,161.27617,No
O,Bi,200.0,O24Bi1H75,169.2593,21.385233,161.27391,No
Pd,Ac,200.0,Pd1Ac6H93,168.4356,19.210287,161.26236,No
Si,Cl,200.0,Si3Cl19H78,165.29994,10.859362,161.245,No
Sr,Sn,200.0,Sr8Sn1H91,170.37846,24.507431,161.22723,No
P,Mo,200.0,P23Mo1H76,164.17314,8.252892,161.09146,No
Se,Bi,200.0,Se24Bi1H75,168.29991,19.307858,161.09024,No
K,Au,200.0,K11Au1H88,172.86717,31.68891,161.03433,Yes
Mg,Tc,200.0,Mg8Tc2H90,170.54271,25.500168,161.0208,No
Mn,Ra,200.0,Mn2Ra7H91,166.43999,14.608918,160.98492,No
La,Dy,200.0,La7Dy2H91,167.66267,17.894384,160.9808,No
Rb,Sb,200.0,Rb12Sb1H87,174.15668,35.468956,160.91235,No
Be,Ra,200.0,Be7Ra4H89,165.71513,12.99342,160.86331,No
Ir,Fr,200.0,Ir2Fr9H89,168.68417,21.01309,160.83775,No
Y,Os,200.0,Y7Os1H92,170.2527,25.258665,160.82095,No
Rb,Rn,200.0,Rb13Rn1H86,172.89241,32.379314,160.80177,No
Eu,Er,200.0,Eu2Er11H87,165.08524,11.588667,160.75795,No
As,Sr,200.0,As1Sr8H91,169.84554,24.409668,160.73082,No
Eu,Ho,200.0,Eu2Ho11H87,165.00902,11.481184,160.72188,No
P,Nb,200.0,P23Nb1H76,163.63754,7.8591595,160.70288,No
Rh,Ra,200.0,Rh1Ra8H91,168.51044,20.938536,160.69186,No
Si,Rn,200.0,Si22Rn1H77,164.90652,11.293811,160.68935,No
B,Sc,200.0,B3Sc8H89,166.18633,14.734,160.68456,Yes
Cr,Tb,200.0,Cr3Tb11H86,167.59938,18.714308,160.61134,No
Nd,Ho,200.0,Nd7Ho2H91,165.53995,13.225298,160.60155,No
V,Se,200.0,V2Se23H75,165.92886,14.294257,160.5913,No
Na,Se,200.0,Na15Se1H84,170.15909,25.685867,160.56783,No
Tb,W,200.0,Tb10W4H86,166.00908,14.648716,160.53915,No
In,Ac,200.0,In2Ac7H91,167.44995,18.702492,160.46632,No
Ni,Cs,200.0,Ni2Cs10H88,170.13734,26.05298,160.409,No
Se,Rn,200.0,Se25Rn1H74,168.21037,20.935404,160.39296,No
Li,Po,200.0,Li12Po1H87,170.76178,27.799397,160.38132,No
Al,Se,200.0,Al3Se22H75,163.60428,8.64165,160.37743,No
Rb,Xe,200.0,Rb11Xe2H87,170.85051,28.078253,160.36592,No
P,Tm,200.0,P23Tm1H76,163.63863,8.838025,160.33846,No
Pd,Ra,200.0,Pd1Ra8H91,168.7065,22.650518,160.24866,No
Sc,Mn,200.0,Sc8Mn2H90,166.09677,15.728459,160.22366,No
Co,Ba,200.0,Co1Ba8H91,167.8488,20.462112,160.20813,No
O,Po,200.0,O24Po1H75,168.08694,21.216648,160.16452,No
O,Te,200.0,O24Te1H75,166.63116,17.342289,160.15544,No
Ba,Yb,200.0,Ba2Yb8H90,164.86833,12.661946,160.14029,No
Y,Xe,200.0,Y10Xe1H89,169.5301,25.199848,160.12033,No
Mg,Eu,200.0,Mg6Eu2H92,167.64268,20.230434,160.08852,No
Sr,Rn,200.0,Sr10Rn1H89,169.61127,25.57178,160.0626,No
Mg,Si,200.0,Mg7Si3H90,166.69753,18.000673,159.97597,Yes
O,Rh,200.0,O24Rh1H75,166.18188,16.652716,159.96365,No
O,Co,200.0,O24Co1H75,165.44855,14.817848,159.91547,No
Ca,Po,200.0,Ca9Po1H90,171.59006,31.380709,159.87231,No
O,Pb,200.0,O24Pb1H75,167.37454,20.271034,159.8052,No
Ba,Gd,200.0,Ba3Gd2H95,168.35928,22.975204,159.7802,No
O,Ru,200.0,O24Ru1H75,165.97636,16.603579,159.77649,No
Al,Cl,200.0,Al3Cl19H78,164.05083,11.558674,159.73474,No
Pb,Ac,200.0,Pb1Ac8H91,166.89545,19.23081,159.71454,No
Ti,Gd,200.0,Ti3Gd11H86,167.19817,20.390684,159.58415,No
P,W,200.0,P23W1H76,163.13109,9.597574,159.5473,No
Yb,Ta,200.0,Yb8Ta6H86,164.34383,12.858454,159.5424,No
Nb,Yb,200.0,Nb4Yb10H86,164.46587,13.276241,159.50844,No
Li,Te,200.0,Li12Te1H87,169.2031,25.991234,159.4978,No
Sm,Ho,200.0,Sm2Ho8H90,163.3721,10.378656,159.49664,No
Dy,Tm,200.0,Dy11Tm2H87,165.92226,17.228086,159.48918,No
B,Se,200.0,B3Se22H75,163.51686,10.81026,159.48024,No
Mg,P,200.0,Mg7P3H90,166.55733,19.013365,159.45763,Yes
Se,Xe,200.0,Se25Xe1H74,166.1524,17.952997,159.44864,No
O,Tc,200.0,O24Tc1H75,165.3935,15.968338,159.43082,No
P,Ho,200.0,P23Ho1H76,162.97731,9.591007,159.39597,No
O,Ag,200.0,O24Ag1H75,165.67345,16.839521,159.38547,No
Gd,Re,200.0,Gd11Re3H86,163.5755,11.300838,159.3557,No
N,Cs,200.0,N5Cs8H87,165.44658,16.373837,159.33249,No
Yb,Ra,200.0,Yb8Ra2H90,164.30147,13.377209,159.30634,No
C,Rb,200.0,C5Rb6H89,165.26167,15.961481,159.30156,Yes
Se,In,200.0,Se23In2H75,162.92845,9.744498,159.2898,No
Sc,Pb,200.0,Sc10Pb1H89,167.59697,22.25513,159.28677,No
P,Er,200.0,P23Er1H76,163.09288,10.193552,159.28654,No
Cr,Yb,200.0,Cr3Yb11H86,162.93887,9.818477,159.2726,No
O,Ni,200.0,O24Ni1H75,165.15213,15.847736,159.23448,No
P,Ac,200.0,P10Ac10H80,161.62938,6.448226,159.22157,No
He,K,200.0,He1K13H86,169.54964,27.69714,159.20735,No
Tc,Tb,200.0,Tc3Tb11H86,165.26796,16.343794,159.16508,No
Se,Mo,200.0,Se23Mo2H75,164.51202,14.420785,159.12721,No
Cs,Rn,200.0,Cs13Rn1H86,171.81061,33.98584,159.12009,No
Sm,Tb,200.0,Sm2Tb8H90,163.75388,12.419555,159.11633,No
Mg,Ga,200.0,Mg6Ga7H87,168.83559,26.083546,159.09583,No
O,Nb,200.0,O24Nb1H75,165.49971,17.189455,159.08105,No
Sc,Bi,200.0,Sc8Bi1H91,168.83844,26.166267,159.0678,No
O,Zr,200.0,O24Zr1H75,165.48965,17.257801,159.04549,No
As,Rb,200.0,As1Rb12H87,171.48734,33.364468,159.02884,No
Cu,Se,200.0,Cu1Se24H75,165.8391,18.333952,158.99309,No
Dy,Ac,200.0,Dy2Ac8H90,165.68256,17.96066,158.97594,No
O,In,200.0,O24In1H75,165.55653,17.623701,158.97574,No
O,Ga,200.0,O24Ga1H75,165.26059,16.921614,158.94196,No
O,Ta,200.0,O24Ta1H75,166.01128,18.98212,158.92323,No
Ga,Sr,200.0,Ga3Sr7H90,167.14932,22.077988,158.90527,No
Cs,Pt,200.0,Cs11Pt1H88,171.0852,32.68378,158.88087,No
Y,Tm,200.0,Y10Tm2H88,164.38036,14.771225,158.86469,Yes
Eu,Yb,200.0,Eu2Yb8H90,163.23611,11.713343,158.86227,No
Se,Ag,200.0,Se24Ag1H75,165.72559,18.404032,158.85341,No
Sr,Sb,200.0,Sr8Sb1H91,168.23022,25.132257,158.84569,No
Al,Yb,200.0,Al5Yb9H86,165.3793,17.523523,158.8359,No
O,Cu,200.0,O24Cu1H75,165.12173,16.881752,158.81798,No
Mg,Gd,200.0,Mg6Gd2H92,164.90086,16.327938,158.80391,No
O,Hf,200.0,O24Hf1H75,165.6927,18.469725,158.79599,No
Se,I,200.0,Se24I1H75,163.88396,13.65548,158.78491,No
Ni,Se,200.0,Ni2Se23H75,163.84792,13.594327,158.77171,No
Rb,Pb,200.0,Rb12Pb1H87,171.66333,34.561832,158.75774,No
Si,Xe,200.0,Si22Xe1H77,162.88243,11.089894,158.7414,No
Se,Rh,200.0,Se24Rh1H75,165.2673,17.49491,158.7346,No
Nd,Er,200.0,Nd7Er2H91,163.99562,14.104187,158.72903,No
Ca,Kr,200.0,Ca10Kr1H89,167.2521,22.95576,158.68028,No
Cl,Ca,200.0,Cl20Ca4H76,163.36327,12.639967,158.64343,No
Rb,Sn,200.0,Rb12Sn1H87,171.96735,35.738453,158.62239,No
O,Se,200.0,O24Se1H75,164.81622,16.613258,158.61273,No
Ga,Lu,200.0,Ga1Lu10H89,164.81926,16.685965,158.58862,No
Dy,Yb,200.0,Dy2Yb8H90,163.52536,13.230756,158.58492,No
Eu,Ac,200.0,Eu2Ac6H92,163.67421,13.850095,158.5025,No
As,Y,200.0,As1Y8H91,167.84038,25.027987,158.49478,No
Ar,Cs,200.0,Ar2Cs11H87,168.79483,27.5911,158.49214,No
Mg,Dy,200.0,Mg11Dy1H88,165.62628,19.113798,158.48907,No
Tm,Lu,200.0,Tm2Lu9H89,164.23775,15.405876,158.48509,Yes
Cl,Zr,200.0,Cl19Zr3H78,163.94484,14.654353,158.47281,No
C,Ca,200.0,C2Ca9H89,164.91214,17.29784,158.45302,Yes
Sc,As,200.0,Sc9As1H90,167.51262,24.296097,158.4403,No
O,Mo,200.0,O24Mo1H75,164.58504,16.529873,158.41269,No
Rb,Au,200.0,Rb11Au1H88,170.06822,31.355152,158.36002,No
O,Pd,200.0,O24Pd1H75,164.5385,16.55156,158.35805,No
Cs,Ir,200.0,Cs7Ir2H91,168.14105,26.259224,158.3357,No
Si,Y,200.0,Si2Y8H90,165.48306,19.20506,158.31178,No
Fe,Ac,200.0,Fe1Ac7H92,165.81282,20.212803,158.26523,No
Co,Se,200.0,Co2Se23H75,163.94359,15.305744,158.22833,No
Cs,Hg,200.0,Cs11Hg1H88,169.89912,31.344334,158.19496,No
Be,Ti,200.0,Be8Ti7H85,163.02126,13.02619,158.1572,No
O,Tl,200.0,O24Tl1H75,165.0489,18.514357,158.13553,No
Ce,Ta,200.0,Ce6Ta1H93,164.56729,17.266037,158.12004,No
Pr,Hf,200.0,Pr2Hf7H91,164.84795,18.194006,158.0542,No
O,Lu,200.0,O24Lu1H75,165.04152,18.760649,158.03618,No
Ca,Te,200.0,Ca9Te1H90,168.71992,28.680105,158.0106,No
Cu,Cs,200.0,Cu1Cs11H88,170.44121,33.32567,157.9972,No
O,Na,200.0,O1Na16H83,166.59459,23.08706,157.97374,No
Fe,Y,200.0,Fe1Y7H92,165.38313,19.880898,157.95949,No
Cl,Ac,200.0,Cl10Ac10H80,160.95901,8.06709,157.94672,No
Sn,La,200.0,Sn1La8H91,167.34442,25.267883,157.90924,No
Pm,Tb,200.0,Pm2Tb8H90,163.4316,14.798953,157.90558,No
Si,Sc,200.0,Si3Sc6H91,163.15451,14.158071,157.8678,Yes
Mo,Yb,200.0,Mo3Yb11H86,161.53485,9.909641,157.83453,No
O,Si,200.0,O24Si1H75,163.8499,16.133026,157.82573,No
Sr,Hg,200.0,Sr9Hg1H90,166.55147,23.628078,157.72859,No
He,Rb,200.0,He2Rb7H91,165.7177,21.49064,157.69296,No
Ag,Ba,200.0,Ag1Ba8H91,165.89235,22.191954,157.60574,No
Cs,Tm,200.0,Cs10Tm1H89,169.18565,31.088888,157.57687,No
Ru,Lu,200.0,Ru1Lu10H89,163.42757,15.722748,157.5566,No
B,I,200.0,B4I19H77,161.84471,11.520031,157.54306,No
Zr,Nd,200.0,Zr3Nd2H95,164.27902,18.051779,157.53838,No
Ca,I,200.0,Ca9I1H90,167.22769,26.131832,157.46991,No
Na,At,200.0,Na14At1H85,165.66765,22.075209,157.42464,No
Ti,Pr,200.0,Ti3Pr3H94,161.68408,11.616355,157.34647,No
Se,Pb,200.0,Se24Pb1H75,164.33096,18.736206,157.33475,No
Ge,Cs,200.0,Ge1Cs11H88,170.80594,36.08836,157.33032,No
O,W,200.0,O24W1H75,164.23149,18.521637,157.3154,No
Mg,In,200.0,Mg5In5H90,166.47057,24.519829,157.31471,Yes
Sm,Er,200.0,Sm2Er8H90,161.12044,10.218382,157.30482,No
Rh,Lu,200.0,Rh1Lu13H86,162.55298,14.0845995,157.2937,No
C,Sr,200.0,C2Sr9H89,163.7995,17.429909,157.29106,No
Kr,Y,200.0,Kr1Y10H89,166.36946,24.420765,157.2506,No
Mg,Tl,200.0,Mg11Tl1H88,166.54073,24.896992,157.24403,No
Mg,Re,200.0,Mg8Re2H90,168.0006,28.840023,157.23155,No
N,Fr,200.0,N2Fr8H90,165.02678,20.888489,157.22688,No
Zn,Sr,200.0,Zn1Sr9H90,165.95695,23.433443,157.20676,No
Ca,Se,200.0,Ca9Se1H90,166.61862,25.285532,157.17685,No
Xe,Cs,200.0,Xe2Cs10H88,167.64726,28.22156,157.10916,No
C,Cs,200.0,C5Cs6H89,162.94022,15.61757,157.10852,Yes
Pm,Hf,200.0,Pm2Hf8H90,162.55371,14.590156,157.10565,No
Eu,Tm,200.0,Eu7Tm2H91,161.81905,12.709225,157.07335,No
P,Gd,200.0,P21Gd2H77,160.37872,8.863842,157.06891,No
Pm,Dy,200.0,Pm2Dy8H90,162.13234,13.6290655,157.04317,No
Sb,La,200.0,Sb1La8H91,166.82915,26.221842,157.03775,No
Si,Br,200.0,Si21Br1H78,160.49446,9.279992,157.02925,No
Si,Te,200.0,Si21Te1H78,161.02716,10.836608,156.9807,No
Er,Re,200.0,Er12Re2H86,161.5937,12.429956,156.95229,No
Pd,La,200.0,Pd1La8H91,163.26279,16.906933,156.94963,No
Gd,Ra,200.0,Gd2Ra6H92,163.29062,17.003769,156.94131,No
O,Os,200.0,O24Os1H75,163.66667,18.06361,156.92162,No
Cs,Pb,200.0,Cs11Pb1H88,170.1761,35.50168,156.91956,No
Si,Ba,200.0,Si3Ba7H90,163.26988,17.04811,156.904,Yes
Ho,Re,200.0,Ho11Re3H86,161.16881,11.44781,156.89412,No
Ba,Tm,200.0,Ba7Tm1H92,162.73598,15.721417,156.86551,No
Mg,Cl,200.0,Mg5Cl20H75,162.2352,14.459393,156.83597,No
Mg,Co,200.0,Mg6Co8H86,163.26123,17.278492,156.80934,No
Mn,Ac,200.0,Mn2Ac5H93,162.34637,14.866375,156.79518,No
As,La,200.0,As1La8H91,166.24289,25.343285,156.77956,No
Pb,Fr,200.0,Pb1Fr8H91,167.05649,27.567913,156.76247,No
Sc,Ir,200.0,Sc7Ir1H92,166.4887,26.17621,156.71434,No
Si,Ra,200.0,Si3Ra7H90,163.1501,17.323982,156.68121,No
Sb,Cs,200.0,Sb1Cs11H88,169.88103,35.39835,156.66307,No
C,K,200.0,C2K8H90,166.0696,25.191223,156.66304,Yes
V,Er,200.0,V3Er11H86,165.12224,22.808199,156.60551,No
As,Ac,200.0,As1Ac8H91,164.08025,20.070505,156.5858,No
Tm,Fr,200.0,Tm1Fr9H90,165.14473,23.030931,156.54483,No
Ge,Sr,200.0,Ge1Sr8H91,166.32256,26.366806,156.47702,No
La,Rn,200.0,La10Rn1H89,163.19408,18.002213,156.47194,No
Kr,Cs,200.0,Kr2Cs11H87,167.00128,28.203974,156.46974,No
O,Cr,200.0,O24Cr1H75,162.012,14.870151,156.45938,No
Al,Kr,200.0,Al12Kr2H86,164.73459,22.353456,156.38766,No
O,Fe,200.0,O24Fe1H75,161.71577,14.289878,156.37985,No
Rn,Fr,200.0,Rn2Fr8H90,165.89032,25.470413,156.37952,No
Pm,Er,200.0,Pm7Er2H91,161.43817,13.590057,156.36356,No
Se,Ru,200.0,Se24Ru1H75,162.49812,16.479918,156.34442,No
Ne,K,200.0,Ne1K13H86,166.76508,27.937586,156.33301,No
B,Cl,200.0,B4Cl18H78,159.9392,9.811152,156.27565,No
P,Yb,200.0,P24Yb1H75,160.46689,11.239273,156.27008,No
Nd,Hf,200.0,Nd3Hf7H90,160.54495,11.4678955,156.26277,No
Co,Ra,200.0,Co1Ra8H91,163.38289,19.143103,156.23474,No
Se,Tc,200.0,Se23Tc2H75,161.39119,13.9622135,156.17761,No
Se,Zr,200.0,Se23Zr2H75,161.49959,14.3145275,156.15445,No
Rb,Po,200.0,Rb13Po1H86,169.26656,35.119785,156.15262,No
Mg,Pd,200.0,Mg12Pd1H87,164.78958,23.16208,156.14072,Yes
Se,Nb,200.0,Se23Nb2H75,161.41295,14.225722,156.10098,No
Ge,La,200.0,Ge1La8H91,165.41995,24.966496,156.0973,No
Lu,Bi,200.0,Lu13Bi1H86,161.69891,15.120194,156.05293,No
Mg,Ag,200.0,Mg11Ag1H88,164.04527,21.423922,156.04546,No
Ba,Er,200.0,Ba7Er1H92,161.01093,13.369533,156.01866,No
Pr,Ho,200.0,Pr7Ho2H91,161.52937,14.878176,155.97377,No
He,P,200.0,He1P22H77,159.64522,10.070563,155.88481,No
Se,Tl,200.0,Se24Tl1H75,162.29662,17.197634,155.87491,No
Cl,La,200.0,Cl10La10H80,157.99982,5.8544793,155.81372,No
Be,Dy,200.0,Be10Dy10H80,161.70131,15.873652,155.77399,No
Sm,Dy,200.0,Sm2Dy8H90,160.18732,11.842477,155.76526,No
Gd,Tm,200.0,Gd11Tm2H87,161.85136,16.460188,155.70503,No
Mg,Os,200.0,Mg8Os2H90,165.44621,26.155836,155.67946,No
Sn,Cs,200.0,Sn1Cs11H88,169.3037,36.5376,155.66034,No
Ag,Fr,200.0,Ag1Fr8H91,164.83945,24.770988,155.58981,No
He,Cs,200.0,He1Cs12H87,165.3465,26.253664,155.54321,No
Si,La,200.0,Si2La8H90,161.05406,14.779794,155.5352,Yes
Se,At,200.0,Se24At1H75,161.57745,16.337545,155.47691,No
Cl,V,200.0,Cl18V3H79,161.32988,15.733253,155.45499,No
Mo,Tb,200.0,Mo3Tb11H86,162.73335,19.698895,155.37767,No
Ag,Lu,200.0,Ag1Lu10H89,159.77629,11.7985935,155.37062,No
Zr,In,200.0,Zr7In1H92,163.15456,20.87274,155.36055,No
Si,At,200.0,Si21At1H78,159.44518,10.973474,155.34761,No
Kr,Fr,200.0,Kr2Fr8H90,165.68524,27.690868,155.3453,No
P,Tb,200.0,P20Tb2H78,160.69823,14.343438,155.3423,No
Y,Ir,200.0,Y7Ir1H92,165.10307,26.200918,155.31949,No
Sc,Ni,200.0,Sc7Ni1H92,163.65439,22.32816,155.31693,No
Si,Lu,200.0,Si2Lu10H88,159.97412,12.566629,155.28166,No
Ar,Fr,200.0,Ar2Fr8H90,165.0626,26.233376,155.2669,No
Ca,Br,200.0,Ca9Br1H90,163.87094,23.046488,155.26524,No
Cl,Sc,200.0,Cl20Sc4H76,160.80917,14.864526,155.25867,No
Cl,Se,200.0,Cl3Se22H75,158.96404,9.932908,155.25502,No
Ce,Ho,200.0,Ce7Ho2H91,160.57982,14.435848,155.18939,No
Ag,Ra,200.0,Ag1Ra8H91,163.49077,22.251333,155.18198,No
Y,Sn,200.0,Y9Sn1H90,163.78523,23.084925,155.16518,No
Cd,Lu,200.0,Cd1Lu10H89,162.11537,18.625488,155.1605,No
Sm,Yb,200.0,Sm2Yb8H90,160.10873,13.356588,155.1213,No
Tm,Ra,200.0,Tm1Ra7H92,160.94933,15.610327,155.12033,No
Si,I,200.0,Si22I1H77,158.48096,9.117749,155.07634,No
Ce,Pr,200.0,Ce4Pr2H94,160.45126,14.432671,155.06201,No
La,Bi,200.0,La8Bi1H91,164.9567,26.619703,155.01674,No
Cl,Ti,200.0,Cl18Ti3H79,160.64578,15.154279,154.98708,No
Sc,Pt,200.0,Sc7Pt1H92,163.85936,23.859386,154.95012,No
Ti,Dy,200.0,Ti4Dy10H86,162.40865,20.027111,154.9304,No
Ba,Ho,200.0,Ba4Ho1H95,162.76793,21.008484,154.92323,No
O,Rn,200.0,O25Rn1H74,161.99272,19.106867,154.8581,No
Mg,Hg,200.0,Mg11Hg1H88,163.80077,23.95399,154.8562,No
Ar,Ca,200.0,Ar1Ca10H89,163.24583,22.481884,154.85097,No
Ga,Ac,200.0,Ga3Ac6H91,161.24124,17.23068,154.8072,No
O,Tm,200.0,O24Tm1H75,161.59277,18.176773,154.80545,No
Co,La,200.0,Co1La7H92,164.59784,26.274578,154.78674,No
O,Re,200.0,O24Re1H75,160.97226,16.705782,154.73422,No
Se,Br,200.0,Se24Br1H75,159.1706,11.881811,154.73386,No
Se,Pd,200.0,Se24Pd1H75,161.36545,17.80526,154.71686,No
Hg,Fr,200.0,Hg1Fr8H91,162.23044,20.173632,154.69748,No
O,Al,200.0,O24Al1H75,160.13393,14.668806,154.65651,No
Cs,Bi,200.0,Cs11Bi1H88,168.86961,38.08912,154.6469,No
Zn,Lu,200.0,Zn1Lu10H89,161.26248,17.83125,154.60419,No
Tc,Yb,200.0,Tc3Yb9H88,157.71808,8.38056,154.58873,No
O,V,200.0,O24V1H75,160.37445,15.574683,154.55876,No
Mg,Rh,200.0,Mg11Rh1H88,162.97023,22.73248,154.48178,Yes
Cr,Zr,200.0,Cr2Zr9H89,159.02715,12.195162,154.4734,No
Pr,Er,200.0,Pr7Er2H91,159.46596,13.440926,154.44704,No
He,Ca,200.0,He1Ca10H89,163.174,23.449844,154.41768,No
V,Ho,200.0,V3Ho9H88,163.07497,23.208637,154.40872,No
Zr,Pm,200.0,Zr3Pm2H95,161.09781,17.983335,154.38272,No
Al,I,200.0,Al3I18H79,158.2334,10.514264,154.30731,No
Sc,Sn,200.0,Sc9Sn1H90,163.88094,25.689137,154.28845,No
Nb,Tb,200.0,Nb2Tb8H90,161.13303,18.445856,154.24522,No
Pt,Fr,200.0,Pt1Fr8H91,163.49408,24.891302,154.19951,No
Ti,Se,200.0,Ti2Se23H75,158.87343,12.5378685,154.19171,Yes
Sr,At,200.0,Sr8At1H91,163.74892,25.70891,154.14905,No
Ir,Ac,200.0,Ir1Ac7H92,163.01144,23.913229,154.08209,No
Tm,Hf,200.0,Tm2Hf7H91,160.6499,17.693224,154.04314,No
O,Y,200.0,O24Y1H75,160.4226,17.12738,154.02715,No
Ba,Tb,200.0,Ba7Tb1H92,158.20972,11.228381,154.01697,No
O,Er,200.0,O24Er1H75,160.64394,17.78668,154.00227,No
O,At,200.0,O24At1H75,161.06609,18.943317,153.99254,No
Er,Ra,200.0,Er1Ra7H92,158.38435,11.820135,153.97064,No
Cl,Y,200.0,Cl19Y3H78,158.66812,12.594776,153.96515,No
Ce,Er,200.0,Ce7Er2H91,159.15596,13.990989,153.93164,No
Ce,Gd,200.0,Ce2Gd11H87,161.20506,19.549273,153.90524,No
Eu,Ta,200.0,Eu10Ta4H86,159.10083,14.02349,153.86438,No
Be,P,200.0,Be2P21H77,156.65855,7.4850993,153.86357,Yes
As,Cs,200.0,As1Cs13H86,165.85358,32.177513,153.8383,No
Pm,Yb,200.0,Pm2Yb8H90,158.74333,13.19388,153.81665,No
Cu,Fr,200.0,Cu1Fr8H91,163.19696,25.13174,153.81262,No
P,Ba,200.0,P3Ba7H90,158.64502,13.00078,153.79045,Yes
Mg,Sn,200.0,Mg11Sn1H88,162.72289,24.26298,153.66293,No
Xe,Fr,200.0,Xe3Fr9H88,161.15942,20.109264,153.6505,No
Mn,Y,200.0,Mn2Y8H90,159.95157,17.012997,153.59882,No
Cu,Lu,200.0,Cu1Lu10H89,158.68385,13.628233,153.59499,No
Zr,Tl,200.0,Zr7Tl1H92,161.12006,20.198307,153.57788,No
As,I,200.0,As3I19H78,157.60321,10.921781,153.52495,No
Lu,Os,200.0,Lu13Os1H86,158.58623,13.628355,153.49731,No
Mn,Se,200.0,Mn2Se23H75,158.34024,13.104911,153.4468,No
Mg,Pb,200.0,Mg11Pb1H88,163.06017,25.770102,153.43745,No
Ce,Nd,200.0,Ce4Nd2H94,158.02641,12.311611,153.42918,No
O,Sc,200.0,O22Sc2H76,158.23988,12.968515,153.39735,No
Ni,Fr,200.0,Ni1Fr8H91,162.76485,25.178894,153.3629,No
Ho,Ra,200.0,Ho1Ra7H92,157.97787,12.398129,153.34834,No
Sc,Ge,200.0,Sc9Ge1H90,163.23553,26.562796,153.31682,No
O,Ho,200.0,O24Ho1H75,159.84007,17.49223,153.30836,No
Nb,Hf,200.0,Nb4Hf7H89,158.1641,13.011598,153.30548,No
O,Ti,200.0,O22Ti2H76,158.7487,14.701756,153.25897,No
K,Te,200.0,K13Te1H86,165.14848,31.864424,153.2501,No
Ni,Y,200.0,Ni1Y7H92,161.38455,21.837614,153.23026,No
Cl,Cr,200.0,Cl19Cr2H79,159.26205,16.161146,153.22739,No
Nd,Tm,200.0,Nd7Tm2H91,158.36394,13.780761,153.21812,No
Cd,Fr,200.0,Cd1Fr8H91,160.35881,19.180506,153.19669,No
Ni,Lu,200.0,Ni1Lu10H89,158.46904,14.163786,153.18019,No
Be,Gd,200.0,Be10Gd10H80,160.55739,19.884176,153.1325,No
Pt,Ac,200.0,Pt1Ac6H93,162.71297,25.791721,153.08218,No
As,Lu,200.0,As1Lu9H90,159.2509,16.64537,153.03542,No
Mg,Fe,200.0,Mg8Fe2H90,162.11319,24.338776,153.02495,No
La,Po,200.0,La8Po1H91,163.43774,27.891462,153.0229,No
Bi,Ac,200.0,Bi1Ac8H91,163.09032,26.965353,153.02129,No
Tb,Ra,200.0,Tb1Ra7H92,157.59651,12.278273,153.01173,No
Y,Bi,200.0,Y9Bi1H90,162.15471,24.730768,152.92009,No
Nd,Yb,200.0,Nd2Yb8H90,157.6499,12.711943,152.90318,No
Ba,Au,200.0,Ba8Au1H91,161.76901,23.76121,152.89642,No
K,At,200.0,K13At1H86,163.82367,29.702168,152.7327,No
Al,Ga,200.0,Al5Ga6H89,160.30156,20.311577,152.71709,No
Li,At,200.0,Li14At1H85,160.06468,19.68491,152.71422,No
C,Fr,200.0,C5Fr6H89,158.89503,16.573647,152.70633,No
Sc,Sb,200.0,Sc8Sb1H91,162.88873,27.357038,152.67345,No
O,Xe,200.0,O25Xe1H74,158.93814,16.801622,152.6643,No
Ge,Y,200.0,Ge1Y9H90,163.12697,28.025768,152.66197,No
Ga,Zr,200.0,Ga1Zr7H92,159.1564,17.411081,152.655,Yes
Sr,Po,200.0,Sr8Po1H91,163.19919,28.267632,152.64388,No
Cl,K,200.0,Cl2K8H90,161.73643,24.484406,152.59381,No
Lu,Po,200.0,Lu13Po1H86,157.52957,13.247109,152.58302,No
O,I,200.0,O24I1H75,158.85835,16.83838,152.5708,No
Sr,I,200.0,Sr8I1H91,162.24748,26.056068,152.51799,No
Ba,Pt,200.0,Ba8Pt1H91,161.19385,23.289297,152.49748,No
Pr,Ta,200.0,Pr3Ta2H95,158.92265,17.295738,152.46432,No
Ne,Rb,200.0,Ne1Rb13H86,162.79996,27.709944,152.4529,No
Xe,La,200.0,Xe1La8H91,159.28073,18.527786,152.36234,No
Al,Rn,200.0,Al21Rn1H78,156.91153,12.235732,152.34264,No
Ti,Nd,200.0,Ti6Nd2H92,157.95827,15.080761,152.32701,No
Ba,Dy,200.0,Ba7Dy1H92,157.61818,14.203167,152.31464,No
Au,Ra,200.0,Au1Ra8H91,161.12096,23.648016,152.29065,No
V,Gd,200.0,V3Gd10H87,160.75766,22.680988,152.28844,No
Cs,Au,200.0,Cs11Au1H88,164.18134,31.908312,152.26657,No
Se,Os,200.0,Se24Os1H75,159.41373,19.162083,152.25848,No
O,Tb,200.0,O24Tb1H75,159.22453,18.711678,152.23747,No
Sr,Xe,200.0,Sr10Xe1H89,160.98079,23.450401,152.22426,No
He,Sc,200.0,He1Sc11H88,159.97055,20.751234,152.22191,No
Fe,Tb,200.0,Fe3Tb11H86,157.41148,13.925618,152.21158,No
Li,O,200.0,Li13O1H86,160.02338,20.98025,152.18922,No
Sc,Hg,200.0,Sc14Hg1H85,158.93813,18.221956,152.13394,No
Si,Kr,200.0,Si22Kr1H77,156.02359,10.45239,152.1206,No
Fe,Se,200.0,Fe2Se23H75,156.47191,11.7298565,152.0919,Yes
Te,La,200.0,Te1La8H91,161.60501,25.482597,152.08966,No
Sc,Se,200.0,Sc2Se23H75,156.48811,11.841384,152.06647,No
Al,Xe,200.0,Al11Xe1H88,160.39565,22.389084,152.03543,No
Tm,Yb,200.0,Tm2Yb11H87,157.40506,14.505628,151.98857,Yes
Cl,Rb,200.0,Cl19Rb3H78,158.01979,16.220211,151.96306,No
Kr,Sr,200.0,Kr1Sr9H90,160.23991,22.182817,151.95671,No
Se,W,200.0,Se24W1H75,159.1942,19.415947,151.94417,No
O,Ir,200.0,O24Ir1H75,157.47095,14.9212885,151.89925,No
As,Te,200.0,As21Te1H78,156.25304,11.753208,151.86432,No
Zn,Se,200.0,Zn1Se23H76,157.94241,16.37141,151.82922,No
Si,As,200.0,Si22As1H77,154.93076,8.407981,151.79117,No
La,Pt,200.0,La6Pt1H93,160.72588,24.110039,151.72304,Yes
Se,Cd,200.0,Se24Cd1H75,158.98766,19.468344,151.71806,No
Pm,Tm,200.0,Pm7Tm2H91,156.51949,12.86486,151.71567,No
Si,Po,200.0,Si21Po1H78,156.17084,12.01017,151.68617,No
Ni,Ac,200.0,Ni1Ac7H92,160.0986,22.621988,151.65141,No
Y,Sb,200.0,Y8Sb1H91,162.5491,29.289139,151.61237,No
P,Dy,200.0,P22Dy1H77,157.02003,14.563543,151.58192,No
Tc,Ce,200.0,Tc1Ce5H94,157.34055,15.437333,151.57616,No
Na,Cl,200.0,Na5Cl15H80,156.26277,12.578953,151.56572,No
Mg,Mn,200.0,Mg8Mn2H90,160.567,24.193481,151.533,No
Cr,Dy,200.0,Cr3Dy11H86,158.95976,19.994144,151.49382,No
Nb,Pr,200.0,Nb2Pr3H95,157.6538,16.57329,151.46523,No
I,La,200.0,I1La8H91,160.3592,23.843958,151.45573,No
Ni,Ba,200.0,Ni1Ba8H91,160.48434,24.276184,151.41946,No
O,Gd,200.0,O24Gd1H75,158.76234,19.752457,151.38666,No
Be,Nb,200.0,Be8Nb3H89,162.06308,28.610493,151.37975,No
Cl,Nb,200.0,Cl19Nb2H79,157.1747,15.561112,151.36409,No
Zr,Sm,200.0,Zr7Sm2H91,156.95348,14.98113,151.35944,No
Au,Fr,200.0,Au1Fr8H91,160.31622,24.038076,151.34026,No
Pr,Tm,200.0,Pr7Tm2H91,156.45786,13.753736,151.32213,No
V,Nd,200.0,V3Nd2H95,157.83794,17.581684,151.27283,No
Sn,I,200.0,Sn2I19H79,155.2548,10.677488,151.26776,No
B,Br,200.0,B4Br20H76,156.6967,14.58225,151.2516,No
Nb,Dy,200.0,Nb4Dy10H86,159.88742,23.198204,151.22507,No
La,Ir,200.0,La7Ir1H92,160.40106,24.765188,151.1536,No
Cl,Mo,200.0,Cl19Mo2H79,156.59381,14.599283,151.14235,No
Sc,Zn,200.0,Sc9Zn1H90,158.93292,20.906876,151.12616,No
Yb,W,200.0,Yb8W2H90,155.96753,12.971761,151.1238,No
K,Se,200.0,K13Se1H86,162.33043,30.04164,151.1127,No
Rb,Te,200.0,Rb12Te1H87,163.17342,32.310318,151.10855,No
B,Zr,200.0,B5Zr4H91,156.26616,13.869731,151.08711,No
Tb,Tl,200.0,Tb9Tl1H90,156.65044,14.922703,151.0782,No
Si,Ge,200.0,Si23Ge1H76,154.5089,9.229679,151.06248,No
C,I,200.0,C5I18H77,154.29498,8.8549385,150.9885,No
Si,Sb,200.0,Si22Sb1H77,154.24756,8.78216,150.96825,No
Nb,Ce,200.0,Nb2Ce5H93,158.92424,21.309122,150.96729,No
C,Sc,200.0,C2Sc8H90,157.57602,17.745848,150.94962,Yes
Be,Tb,200.0,Be10Tb10H80,156.68568,15.410634,150.93126,No
Zn,Fr,200.0,Zn1Fr8H91,158.08626,19.16332,150.93056,No
Mg,Cd,200.0,Mg11Cd1H88,159.11995,22.079515,150.87532,No
Si,Hf,200.0,Si21Hf1H78,156.31,14.554945,150.87509,No
Be,Nd,200.0,Be7Nd3H90,156.37997,14.763933,150.86703,No
Se,Sr,200.0,Se1Sr9H90,160.11133,24.790407,150.85443,No
Zr,Mo,200.0,Zr8Mo3H89,155.42358,12.3065405,150.82825,No
Se,Ta,200.0,Se23Ta2H75,156.05957,14.114845,150.789,No
Ni,La,200.0,Ni1La7H92,159.68367,23.895664,150.76088,No
He,Y,200.0,He1Y10H89,158.65215,21.160965,150.75052,No
V,Pr,200.0,V3Pr2H95,157.50348,18.136383,150.73125,No
Pt,Ra,200.0,Pt1Ra8H91,159.16257,22.601892,150.72289,No
Bi,Ra,200.0,Bi1Ra8H91,160.72026,26.819782,150.7056,No
In,Ba,200.0,In9Ba2H89,161.44167,28.887962,150.65472,No
P,La,200.0,P10La10H80,151.3578,1.9674318,150.62315,Yes
Ag,Ac,200.0,Ag1Ac6H93,159.51543,23.815403,150.6226,No
Ge,I,200.0,Ge2I19H79,154.91376,11.564612,150.59546,No
Y,Pt,200.0,Y7Pt1H92,159.29213,23.293447,150.59421,No
Lu,Hg,200.0,Lu14Hg1H85,155.79614,13.931323,150.5941,No
As,Ba,200.0,As1Ba8H91,159.11006,22.885277,150.56456,No
Ir,Ra,200.0,Ir1Ra8H91,159.40578,23.680708,150.56326,No
Bi,Fr,200.0,Bi1Fr8H91,162.58214,32.23257,150.5463,No
Ba,Bi,200.0,Ba8Bi1H91,160.55087,26.829391,150.53261,No
Mg,Ni,200.0,Mg10Ni1H89,159.36803,23.680984,150.5254,Yes
Ti,Tm,200.0,Ti3Tm11H86,161.97495,30.717487,150.50485,No
Se,Y,200.0,Se23Y2H75,156.4022,15.818403,150.49551,No
Cl,Cs,200.0,Cl19Cs3H78,156.1044,15.096683,150.46721,No
O,K,200.0,O1K11H88,160.25778,26.299389,150.43742,No
Ge,Fr,200.0,Ge1Fr8H91,161.90656,30.746151,150.42575,No
Ga,I,200.0,Ga3I19H78,153.88623,9.435913,150.36281,No
Ce,Pm,200.0,Ce3Pm2H95,156.38701,16.16751,150.34996,No
Si,Pd,200.0,Si23Pd1H76,153.9204,9.583758,150.34177,No
Sb,Fr,200.0,Sb1Fr8H91,162.51236,32.626873,150.32928,No
O,Ce,200.0,O24Ce1H75,157.26666,18.596199,150.32272,No
Cd,Ba,200.0,Cd1Ba8H91,156.62393,16.89761,150.31425,No
O,Ca,200.0,O24Ca1H75,156.01958,15.329331,150.29552,No
Sr,Te,200.0,Sr8Te1H91,160.25229,26.768116,150.25691,No
Er,Tl,200.0,Er13Tl1H86,155.56857,14.339403,150.21416,No
Sc,Te,200.0,Sc8Te1H91,160.61742,27.861013,150.21394,No
Li,I,200.0,Li14I1H85,156.22331,16.09391,150.21375,No
Br,Sr,200.0,Br1Sr9H90,158.72061,22.860008,150.18454,No
Sc,Ag,200.0,Sc7Ag1H92,157.62465,19.985117,150.16208,No
Mg,Zn,200.0,Mg10Zn1H89,159.41792,24.826927,150.1474,No
Dy,Ra,200.0,Dy1Ra7H92,155.20415,13.574632,150.1353,No
Ba,Ir,200.0,Ba8Ir1H91,159.0432,23.903166,150.11761,No
Y,Ag,200.0,Y9Ag1H90,156.5876,17.466837,150.06538,No
Ti,Pm,200.0,Ti3Pm2H95,157.27615,19.406216,150.02975,No
Cu,Ra,200.0,Cu1Ra8H91,158.86917,23.704672,150.0177,No
C,Ac,200.0,C10Ac10H80,152.50006,6.698772,149.9987,No
Na,I,200.0,Na15I1H84,158.61761,23.177774,149.96289,No
Se,Ac,200.0,Se10Ac10H80,153.38948,9.176768,149.96281,No
Se,La,200.0,Se1La8H91,158.32428,22.514124,149.91737,No
Be,Al,200.0,Be7Al5H88,156.26222,17.178082,149.84782,No
Cu,Y,200.0,Cu1Y7H92,157.67183,21.001354,149.82979,No
Zr,Eu,200.0,Zr8Eu2H90,155.96478,16.594887,149.76816,No
Ag,La,200.0,Ag1La6H93,158.87715,24.39744,149.767,No
N,Sr,200.0,N1Sr9H90,156.97507,19.353088,149.7485,No
Se,Au,200.0,Se23Au1H76,155.03833,14.18935,149.73994,No
Tb,Pb,200.0,Tb13Pb1H86,155.30028,14.8913,149.73978,No
O,Au,200.0,O24Au1H75,156.41534,17.909721,149.72774,No
Al,Pr,200.0,Al7Pr2H91,157.23633,20.134037,149.71815,No
Te,Rn,200.0,Te19Rn16H65,153.66333,10.606584,149.70277,No
Y,Po,200.0,Y8Po1H91,161.46808,31.567425,149.6806,No
Sb,Ac,200.0,Sb1Ac8H91,158.68411,24.112936,149.68019,No
O,Ac,200.0,O24Ac1H75,157.92531,22.158487,149.6512,No
Al,Nb,200.0,Al10Nb2H88,156.1247,17.337801,149.65065,No
O,La,200.0,O24La1H75,156.74348,19.034409,149.63593,No
Ho,Tl,200.0,Ho13Tl1H86,154.68903,13.57378,149.6205,No
C,O,200.0,C2O23H75,156.39227,18.17059,149.60727,No
N,Se,200.0,N2Se24H74,154.51805,13.352442,149.53217,No
La,At,200.0,La8At1H91,158.394,23.744907,149.5275,No
Ne,Cs,200.0,Ne1Cs11H88,159.63107,27.111929,149.50731,No
Ge,As,200.0,Ge1As21H78,153.27922,10.106844,149.50526,No
Mg,Ir,200.0,Mg7Ir2H91,158.717,24.690208,149.49753,Yes
Cl,Ge,200.0,Cl24Ge1H75,156.80415,19.637794,149.47128,No
O,Pt,200.0,O24Pt1H75,155.77399,17.001337,149.42558,No
Mo,Pr,200.0,Mo2Pr3H95,154.91063,14.801632,149.3836,No
Pr,W,200.0,Pr3W2H95,155.63612,16.79449,149.36496,No
Cu,Ba,200.0,Cu1Ba8H91,158.01797,23.18008,149.3624,No
Cd,Ra,200.0,Cd1Ra7H92,155.61703,16.821291,149.33586,No
Sn,Ac,200.0,Sn1Ac8H91,158.0917,23.451962,149.3346,No
O,Zn,200.0,O24Zn1H75,155.3108,16.038649,149.32187,No
Mo,Dy,200.0,Mo3Dy11H86,156.91336,20.33552,149.31995,No
Be,Pr,200.0,Be7Pr3H90,154.78307,14.648439,149.31325,Yes
Mg,Bi,200.0,Mg13Bi1H86,157.90294,23.009336,149.31111,No
Mg,Cu,200.0,Mg10Cu1H89,158.11104,23.577427,149.30708,Yes
Y,Te,200.0,Y8Te1H91,159.87126,28.292381,149.30672,No
Al,Ar,200.0,Al12Ar2H86,158.31218,24.21123,149.27156,No
Tb,Os,200.0,Tb11Os2H87,155.30502,16.206062,149.25359,No
Cs,Po,200.0,Cs11Po1H88,162.61278,35.80205,149.24408,No
Po,Ac,200.0,Po1Ac7H92,160.83452,31.067623,149.23367,No
O,Cs,200.0,O24Cs1H75,156.54387,19.591106,149.22842,No
Ni,Ra,200.0,Ni1Ra8H91,157.9752,23.42664,149.22755,No
C,Al,200.0,C2Al8H90,155.39372,16.527794,149.22214,Yes
Ar,Sc,200.0,Ar1Sc12H87,156.25487,18.850983,149.21579,No
Sc,Po,200.0,Sc8Po1H91,160.74902,30.933638,149.19821,No
C,La,200.0,C2La8H90,156.05452,18.415617,149.17801,Yes
Tb,Bi,200.0,Tb13Bi1H86,155.58064,17.159409,149.17322,No
F,Si,200.0,F1Si21H78,153.03178,10.338144,149.17146,No
Sm,Ta,200.0,Sm10Ta4H86,153.56148,11.7888155,149.15945,No
O,Cd,200.0,O24Cd1H75,155.18523,16.165503,149.14893,No
Se,Ir,200.0,Se24Ir1H75,155.42017,16.825155,149.13754,No
C,Cl,200.0,C2Cl19H79,154.26361,13.768552,149.12234,No
V,I,200.0,V3I18H79,154.15193,13.583182,149.0799,No
Cr,Hf,200.0,Cr3Hf9H88,153.96388,13.113628,149.06717,No
B,O,200.0,B2O23H75,154.78732,15.357524,149.05273,No
Mg,Xe,200.0,Mg5Xe15H80,154.07133,13.493681,149.03271,No
Zr,Nb,200.0,Zr8Nb3H89,152.22478,8.586991,149.01834,No
O,Yb,200.0,O24Yb1H75,156.58356,20.316494,148.99725,No
Pb,Ra,200.0,Pb1Ra8H91,157.73514,23.426191,148.98766,No
Na,Br,200.0,Na15Br1H84,157.1542,21.91496,148.97102,No
Kr,La,200.0,Kr1La9H90,155.89804,18.588419,148.95702,No
Mg,Ge,200.0,Mg12Ge1H87,158.03265,24.409687,148.91792,Yes
Cl,Sb,200.0,Cl24Sb1H75,156.28166,19.734446,148.9127,No
As,Fr,200.0,As1Fr8H91,159.54437,28.54141,148.88684,No
Se,Er,200.0,Se23Er2H75,155.07497,16.703703,148.8377,No
O,Rb,200.0,O24Rb1H75,155.78467,18.683819,148.80801,No
O,Br,200.0,O24Br1H75,155.02953,16.676876,148.80228,No
C,As,200.0,C2As21H77,152.7895,10.692436,148.79689,No
Se,Ho,200.0,Se23Ho2H75,155.24751,17.302507,148.78665,No
N,Y,200.0,N1Y9H90,157.56657,23.537798,148.77742,No
Sb,I,200.0,Sb2I19H79,152.49648,9.994036,148.76465,No
Se,Kr,200.0,Se24Kr2H74,154.25616,14.776945,148.73836,No
Nd,Dy,200.0,Nd2Dy8H90,155.07158,16.982512,148.73021,No
P,Ra,200.0,P10Ra10H80,150.97577,6.044273,148.7188,No
Si,Ti,200.0,Si21Ti2H77,155.2298,17.468716,148.70688,No
O,Mn,200.0,O24Mn1H75,154.00584,14.311414,148.66188,No
He,La,200.0,He1La9H90,155.55931,18.524315,148.64221,No
Tc,Dy,200.0,Tc3Dy11H86,155.09169,17.30722,148.62907,No
Ar,Y,200.0,Ar1Y11H88,156.39633,20.886759,148.59709,No
Sn,Lu,200.0,Sn1Lu9H90,154.64717,16.209091,148.5946,No
Cl,As,200.0,Cl24As1H75,155.80861,19.362026,148.5787,No
Cl,Sn,200.0,Cl24Sn1H75,156.09538,20.133238,148.57751,No
Se,Lu,200.0,Se23Lu1H76,154.7377,16.528267,148.56595,No
Hf,Ta,200.0,Hf7Ta6H87,152.67845,11.038704,148.55653,No
Dy,W,200.0,Dy10W4H86,154.54872,16.182484,148.50609,No
Yb,Re,200.0,Yb9Re2H89,153.09627,12.482585,148.4352,No
O,Mg,200.0,O24Mg1H75,154.02081,14.994991,148.42159,No
Sn,Fr,200.0,Sn1Fr8H91,160.12643,31.367722,148.41353,No
Mg,Au,200.0,Mg11Au1H88,157.94453,25.556368,148.40163,No
Se,Pt,200.0,Se23Pt1H76,154.18819,15.53161,148.3886,No
Al,Er,200.0,Al12Er2H86,158.03394,25.835024,148.38698,No
Sb,Lu,200.0,Sb1Lu13H86,153.69144,14.227762,148.37871,No
Ba,Pb,200.0,Ba8Pb1H91,156.72452,22.362417,148.37425,No
Al,Ho,200.0,Al12Ho2H86,157.38707,24.15006,148.3693,No
Sc,Cd,200.0,Sc11Cd1H88,154.80394,17.311577,148.33969,No
Si,Ar,200.0,Si22Ar1H77,152.27728,10.571144,148.32996,No
C,Y,200.0,C2Y7H91,155.55312,19.36092,148.32362,Yes
Si,Zr,200.0,Si20Zr2H78,154.67505,17.05242,148.30757,No
Si,Cr,200.0,Si21Cr2H77,153.11427,12.966597,148.27246,No
In,I,200.0,In2I19H79,151.87103,9.681006,148.25609,No
O,Dy,200.0,O24Dy1H75,154.44218,16.59575,148.24522,No
Se,Rb,200.0,Se1Rb13H86,159.29552,29.667768,148.21739,No
As,Br,200.0,As2Br20H78,153.24037,13.542131,148.18365,No
Cl,Ni,200.0,Cl24Ni1H75,155.27563,19.065063,148.15662,No
Cl,Tc,200.0,Cl19Tc2H79,153.69267,14.8709135,148.13979,No
Se,Tm,200.0,Se23Tm2H75,154.09126,15.974061,148.12645,No
Ba,Tl,200.0,Ba8Tl1H91,155.95638,20.973091,148.1249,No
B,Mg,200.0,B8Mg5H87,154.52222,17.207087,148.09698,Yes
As,Po,200.0,As21Po1H78,152.46806,11.864354,148.03784,No
Nb,Nd,200.0,Nb3Nd2H95,154.13698,16.360392,148.02791,No
Cl,Sr,200.0,Cl18Sr3H79,154.06285,16.240755,147.99846,No
Al,Br,200.0,Al3Br20H77,153.59305,14.999759,147.99205,No
O,Fr,200.0,O24Fr1H75,155.6212,20.496252,147.96777,No
Cl,Ag,200.0,Cl24Ag1H75,154.78777,18.414223,147.91179,No
Si,Ta,200.0,Si21Ta1H78,152.86447,13.341946,147.8825,No
As,Ra,200.0,As1Ra8H91,155.98991,21.895943,147.81384,No
Cl,Cu,200.0,Cl24Cu1H75,155.2344,19.875275,147.81285,No
Ti,Ta,200.0,Ti8Ta6H86,152.81725,13.432544,147.80145,No
He,Sr,200.0,He1Sr9H90,156.29851,22.771595,147.79546,No
Zr,Pd,200.0,Zr8Pd1H91,155.57007,20.85464,147.78282,No
Cl,Fr,200.0,Cl18Fr2H80,154.29733,17.646791,147.70792,No
Se,Hf,200.0,Se23Hf2H75,151.83467,11.0522,147.70772,No
Lu,Rn,200.0,Lu14Rn1H85,152.74078,13.608281,147.65936,No
Cr,I,200.0,Cr2I19H79,152.99507,14.309905,147.65167,No
P,Pm,200.0,P20Pm2H78,152.20854,12.281988,147.62238,No
Ar,Sr,200.0,Ar1Sr9H90,155.08932,20.050543,147.60233,No
N,La,200.0,N1La9H90,154.77925,19.355665,147.55173,Yes
Eu,Re,200.0,Eu11Re2H87,151.70168,11.113793,147.55171,No
Ce,Re,200.0,Ce4Re1H95,154.00882,17.38426,147.51743,No
Gd,W,200.0,Gd13W1H86,153.02492,14.753146,147.516,No
In,Ra,200.0,In9Ra2H89,157.50569,26.77808,147.50659,No
F,Ca,200.0,F1Ca9H90,155.03264,20.186329,147.49493,No
In,Ce,200.0,In7Ce2H91,156.56934,24.316153,147.48953,No
Pr,Yb,200.0,Pr2Yb8H90,151.98201,12.041156,147.48576,No
Si,Ho,200.0,Si20Ho2H78,152.10565,12.411859,147.471,No
Tl,Ra,200.0,Tl1Ra8H91,155.03467,20.257042,147.47057,No
Mg,Se,200.0,Mg2Se23H75,151.23256,10.185169,147.42935,No
Cl,Ta,200.0,Cl19Ta2H79,153.25974,15.627738,147.42424,No
Pd,Tb,200.0,Pd1Tb11H88,153.33673,15.838978,147.42236,No
Zr,Pb,200.0,Zr7Pb1H92,153.6462,16.708696,147.40706,No
O,Eu,200.0,O24Eu1H75,154.61769,19.385328,147.37909,No
Ag,I,200.0,Ag2I19H79,151.77654,11.791668,147.37346,No
Sc,Cu,200.0,Sc11Cu1H88,152.92041,14.855527,147.37326,No
Er,Pb,200.0,Er13Pb1H86,152.92856,15.035758,147.31412,No
Ba,Hg,200.0,Ba8Hg1H91,154.21616,18.533066,147.29579,No
Ge,Lu,200.0,Ge1Lu13H86,152.4377,13.859019,147.26265,No
Ge,Br,200.0,Ge2Br20H78,152.55397,14.238667,147.23717,No
Y,At,200.0,Y8At1H91,157.22775,26.781237,147.22748,No
Ce,Tb,200.0,Ce4Tb1H95,153.57158,17.030535,147.21228,No
Se,Gd,200.0,Se23Gd2H75,153.66106,17.383768,147.16985,No
Lu,At,200.0,Lu13At1H86,152.09183,13.185711,147.1682,No
O,Sm,200.0,O22Sm2H76,154.57677,19.864807,147.15912,No
As,Sb,200.0,As21Sb1H78,151.24794,10.96945,147.15189,No
Sb,Ra,200.0,Sb1Ra8H91,156.20915,24.320414,147.12776,No
Al,Tb,200.0,Al4Tb10H86,158.27242,29.899008,147.10794,No
Hg,Ra,200.0,Hg1Ra7H92,154.12506,18.820353,147.09743,No
Rb,At,200.0,Rb13At1H86,157.80826,28.794573,147.05618,No
Zr,I,200.0,Zr2I19H79,152.96902,15.925357,147.0224,No
P,Sm,200.0,P20Sm2H78,151.47383,11.934351,147.01747,No
N,Si,200.0,N1Si22H77,151.51462,12.127886,146.986,No
Ga,Ba,200.0,Ga9Ba2H89,158.16698,29.976437,146.97359,No
Si,Er,200.0,Si20Er2H78,151.79231,12.915636,146.96953,No
Be,V,200.0,Be7V3H90,155.86905,23.894903,146.94655,No
Br,La,200.0,Br1La8H91,155.08722,21.812536,146.94229,No
Rn,Ac,200.0,Rn1Ac8H91,153.37161,17.25979,146.9267,No
Cl,Ra,200.0,Cl10Ra10H80,150.00319,8.250415,146.92244,No
Ce,Sm,200.0,Ce4Sm1H95,152.87085,16.08542,146.86446,No
P,Ce,200.0,P24Ce1H75,150.76344,10.4866,146.84769,No
Sn,Ba,200.0,Sn1Ba8H91,157.00514,27.271822,146.82167,No
He,Fr,200.0,He2Fr7H91,154.30038,20.098316,146.79555,No
C,Rn,200.0,C24Rn1H75,151.19826,11.809462,146.78853,No
Fe,Yb,200.0,Fe3Yb8H89,151.24658,11.944303,146.7865,No
Al,Pd,200.0,Al13Pd1H86,152.90685,16.4262,146.7732,No
C,Te,200.0,C2Te19H79,149.78543,8.083981,146.76682,No
Cl,Rn,200.0,Cl25Rn1H74,153.69751,18.641266,146.73674,No
Li,Cl,200.0,Li12Cl2H86,153.08298,17.064474,146.711,No
P,Nd,200.0,P20Nd2H78,150.8344,11.07879,146.69751,No
Lu,Pt,200.0,Lu10Pt1H89,151.60141,13.14469,146.6931,No
Lu,Ir,200.0,Lu10Ir1H89,151.99174,14.210783,146.68535,No
Cl,Pd,200.0,Cl24Pd1H75,153.65083,18.735582,146.65485,No
Tm,Ac,200.0,Tm2Ac7H91,153.60802,18.742445,146.60947,No
O,Sr,200.0,O24Sr1H75,153.79697,19.331768,146.57837,No
O,Pm,200.0,O22Pm2H76,153.48192,18.510319,146.57005,No
Te,Cs,200.0,Te1Cs12H87,158.48381,32.268044,146.43472,No
Li,Br,200.0,Li15Br1H84,154.12505,20.612595,146.42818,No
Ce,Eu,200.0,Ce4Eu1H95,152.73471,16.905521,146.42209,No
Nd,Ta,200.0,Nd3Ta2H95,152.39275,16.008438,146.4151,No
Au,Ac,200.0,Au1Ac6H93,155.77536,25.115759,146.39699,No
Mo,I,200.0,Mo2I19H79,151.23424,12.980198,146.38736,No
Ge,Te,200.0,Ge2Te19H79,149.23383,7.7142563,146.35327,No
Se,Cs,200.0,Se1Cs12H87,156.5265,27.254183,146.34962,No
Se,Hg,200.0,Se24Hg1H75,153.49,19.154177,146.33772,No
At,Ac,200.0,At1Ac8H91,154.42233,21.666544,146.33191,No
O,Hg,200.0,O24Hg1H75,153.52707,19.418566,146.27606,No
Mg,Rn,200.0,Mg7Rn5H88,154.09044,20.96973,146.26021,No
Y,Cd,200.0,Y9Cd1H90,153.09917,18.32294,146.25726,No
Si,Bi,200.0,Si22Bi1H77,150.0798,10.389584,146.20027,No
Cl,Ga,200.0,Cl24Ga1H75,153.54648,19.692114,146.19333,No
I,Ba,200.0,I1Ba8H91,156.14062,26.75759,146.14917,No
Y,I,200.0,Y8I1H91,155.69298,25.580013,146.14125,No
Ce,Tl,200.0,Ce6Tl1H93,153.99554,21.194456,146.0814,No
Zr,Re,200.0,Zr7Re7H86,152.21405,16.426416,146.08032,No
Be,Cl,200.0,Be4Cl17H79,149.76988,9.892803,146.07585,No
P,Eu,200.0,P20Eu2H78,150.57782,12.082288,146.06622,No
Tc,I,200.0,Tc2I19H79,151.15483,13.655967,146.0556,No
Er,W,200.0,Er6W2H92,151.26122,14.011938,146.02907,No
Ho,Pb,200.0,Ho13Pb1H86,151.31831,14.217851,146.00928,No
F,Na,200.0,F1Na9H90,156.54619,28.253613,145.99612,No
Ge,Ba,200.0,Ge1Ba8H91,156.0599,27.085358,145.94608,No
O,Kr,200.0,O25Kr1H74,154.42294,22.74093,145.93134,No
Te,Ac,200.0,Te1Ac7H92,156.23122,27.630785,145.91371,No
F,K,200.0,F1K9H90,155.62503,26.13627,145.86559,No
C,Lu,200.0,C24Lu1H75,151.69487,15.6693535,145.84384,No
Cl,Bi,200.0,Cl24Bi1H75,153.72333,21.133919,145.83179,No
In,Yb,200.0,In1Yb9H90,152.08437,16.760015,145.82608,No
Br,Te,200.0,Br2Te19H79,150.19481,11.705309,145.82397,No
Fe,Ce,200.0,Fe12Ce2H86,152.88629,18.926388,145.81906,No
Dy,Re,200.0,Dy10Re2H88,151.4746,15.179004,145.80666,No
Cr,Pr,200.0,Cr2Pr3H95,151.09232,14.211639,145.7856,No
Cl,Po,200.0,Cl24Po1H75,153.35696,20.294394,145.77892,No
Zr,W,200.0,Zr8W1H91,154.89424,24.443691,145.76682,No
Br,Sb,200.0,Br20Sb2H78,151.22466,14.668223,145.74745,No
Sn,Ra,200.0,Sn1Ra8H91,155.93973,27.301352,145.74524,No
Co,I,200.0,Co2I19H79,150.86137,13.770116,145.71953,No
O,Cl,200.0,O23Cl2H75,151.42853,15.325344,145.70595,No
Cl,Pb,200.0,Cl24Pb1H75,153.32423,20.47762,145.67776,No
Al,Dy,200.0,Al4Dy10H86,156.4027,28.798925,145.649,No
Sc,At,200.0,Sc7At1H92,155.03514,25.204805,145.6235,No
Po,Fr,200.0,Po1Fr8H91,157.95944,33.070236,145.61081,No
Sb,Ba,200.0,Sb1Ba8H91,155.67822,27.011562,145.59193,No
Ru,Ce,200.0,Ru1Ce4H95,153.52026,21.299213,145.567,No
Cl,Co,200.0,Cl24Co1H75,152.25162,17.933651,145.55508,No
I,Rn,200.0,I16Rn20H64,150.16576,12.365679,145.54834,No
Ce,Rn,200.0,Ce7Rn1H92,151.9783,17.255686,145.53493,No
Ti,Nb,200.0,Ti7Nb2H91,151.7305,16.602772,145.53093,No
Pr,Nd,200.0,Pr3Nd2H95,151.42073,15.865648,145.4964,No
Br,Sn,200.0,Br20Sn2H78,150.83107,14.321788,145.48323,No
I,Ac,200.0,I1Ac7H92,154.97273,25.417908,145.48154,No
Ne,Si,200.0,Ne1Si23H76,149.50519,10.819118,145.46527,No
Yb,Os,200.0,Yb9Os2H89,150.27632,12.899589,145.45953,No
C,Mg,200.0,C2Mg8H90,152.68488,19.3856,145.44617,Yes
Ne,Fr,200.0,Ne1Fr9H90,155.15854,26.056385,145.42892,No
Se,Re,200.0,Se24Re1H75,151.94974,17.523693,145.40628,No
Cl,Te,200.0,Cl24Te1H75,151.64828,16.75866,145.3905,No
N,O,200.0,N1O24H75,152.68573,19.59743,145.36794,No
F,Al,200.0,F20Al3H77,153.09491,20.709978,145.36168,No
Sb,Te,200.0,Sb1Te20H79,149.60724,11.463926,145.32654,No
C,At,200.0,C24At1H75,150.59306,14.121966,145.31984,No
As,At,200.0,As21At1H78,148.99083,9.858571,145.30959,No
O,Ba,200.0,O24Ba1H75,153.2341,21.261112,145.29507,No
La,Au,200.0,La6Au1H93,154.61203,25.057102,145.25555,No
Fe,Hf,200.0,Fe3Hf9H88,150.24545,13.4711275,145.21526,No
Zr,Tc,200.0,Zr7Tc1H92,152.14966,18.583965,145.2103,No
Ti,Eu,200.0,Ti8Eu2H90,151.92538,18.039461,145.18935,No
Tc,Pr,200.0,Tc2Pr2H96,152.26219,18.956125,145.18385,No
Te,I,200.0,Te1I20H79,150.54222,14.441368,145.14972,No
Y,Hg,200.0,Y9Hg1H90,152.27255,19.097908,145.14128,No
Ge,Ra,200.0,Ge1Ra8H91,154.94113,26.299189,145.12085,No
Sn,Te,200.0,Sn2Te19H79,148.09337,7.9781046,145.11429,No
Cu,As,200.0,Cu1As21H78,148.74753,9.748522,145.10738,No
Cl,Lu,200.0,Cl25Lu1H74,152.39322,19.544899,145.09503,No
Nd,Gd,200.0,Nd2Gd11H87,153.1035,21.501812,145.07458,No
C,Si,200.0,C2Si21H77,151.08409,16.203463,145.03362,No
C,Ag,200.0,C24Ag1H75,150.43832,14.47931,145.03166,No
F,Zr,200.0,F19Zr3H78,152.05296,18.810762,145.02892,No
Cl,I,200.0,Cl24I1H75,151.07365,16.195833,145.02603,No
As,Sn,200.0,As21Sn1H78,149.14996,11.098639,145.00566,No
Cd,I,200.0,Cd2I19H79,150.7102,15.330294,144.98578,No
Mo,Hf,200.0,Mo3Hf8H89,148.70734,9.985706,144.9786,No
C,Rh,200.0,C24Rh1H75,150.53458,14.895925,144.97235,No
Ba,Rn,200.0,Ba10Rn1H89,154.40898,25.37785,144.93274,No
C,Sb,200.0,C24Sb1H75,149.99065,13.596908,144.91348,No
Cl,Rh,200.0,Cl24Rh1H75,151.56393,17.820593,144.90962,No
Cu,Ac,200.0,Cu1Ac6H93,153.87183,24.048567,144.89194,No
N,Sc,200.0,N1Sc10H89,152.81624,21.253235,144.88016,No
C,Ge,200.0,C24Ge1H75,149.56174,12.634545,144.84392,No
Cl,In,200.0,Cl25In1H74,152.76947,21.23871,144.8388,No
Cl,Xe,200.0,Cl24Xe1H75,151.11308,16.8874,144.80722,No
K,I,200.0,K10I1H89,155.76532,29.433926,144.7745,No
Al,Ge,200.0,Al9Ge1H90,152.42885,20.53264,144.76184,No
Ce,Pb,200.0,Ce6Pb1H93,152.45235,20.711374,144.7186,No
Dy,Os,200.0,Dy12Os2H86,150.85847,16.523098,144.68864,No
Ce,Tm,200.0,Ce7Tm2H91,150.89047,16.640596,144.67677,No
Sc,Au,200.0,Sc9Au1H90,151.77469,19.03545,144.66673,No
B,Rn,200.0,B5Rn16H79,150.69412,16.275875,144.61661,No
O,Nd,200.0,O22Nd2H76,151.93597,19.633022,144.60489,No
Ti,I,200.0,Ti2I19H79,150.47295,15.73213,144.59846,No
Sc,Br,200.0,Sc8Br1H91,152.16286,20.291784,144.58578,No
Rh,Yb,200.0,Rh1Yb9H90,150.40468,15.776563,144.51361,No
Ga,Ra,200.0,Ga9Ra3H88,153.18623,23.313042,144.481,No
Nb,I,200.0,Nb2I19H79,150.1177,15.132782,144.46703,No
F,Rb,200.0,F1Rb8H91,153.63075,24.621244,144.43703,No
Si,Mo,200.0,Si21Mo2H77,149.03035,12.351579,144.4182,No
Zn,Y,200.0,Zn1Y9H90,152.38702,21.351759,144.41415,No
C,Ru,200.0,C24Ru1H75,149.8567,14.591512,144.40814,No
Pd,Yb,200.0,Pd1Yb9H90,150.90169,17.427635,144.3941,No
C,Zr,200.0,C22Zr2H76,149.74968,14.378499,144.38066,No
Lu,Au,200.0,Lu8Au1H91,151.47377,19.012693,144.37431,No
Be,Pm,200.0,Be8Pm2H90,151.88397,20.130075,144.36728,No
Er,Bi,200.0,Er13Bi1H86,150.86064,17.486094,144.33122,No
C,Ba,200.0,C2Ba8H90,151.34714,18.819748,144.31973,Yes
Co,Zr,200.0,Co1Zr8H91,151.42485,19.067091,144.30508,No
Ar,Se,200.0,Ar2Se24H74,149.06006,12.797629,144.28134,No
Tb,Po,200.0,Tb13Po1H86,150.43414,16.534107,144.26021,No
Cl,Cd,200.0,Cl24Cd1H75,151.42412,19.201292,144.25424,No
C,Ni,200.0,C24Ni1H75,149.29305,13.53618,144.23856,No
At,Ra,200.0,At1Ra8H91,154.46855,27.426493,144.22733,No
Te,Lu,200.0,Te1Lu9H90,149.25761,13.499373,144.21686,No
Zn,I,200.0,Zn3I18H79,150.01718,15.536618,144.21571,No
Mg,Ar,200.0,Mg11Ar2H87,152.65448,22.603558,144.21417,No
Cl,Ru,200.0,Cl24Ru1H75,150.81888,17.699953,144.20961,No
B,Ce,200.0,B5Ce4H91,149.01997,12.88917,144.20708,Yes
Ne,Ca,200.0,Ne1Ca9H90,153.12311,23.88499,144.2043,No
Te,Po,200.0,Te20Po1H79,148.83139,12.420292,144.19357,No
C,Ti,200.0,C22Ti2H76,148.83258,12.477594,144.17337,No
C,Cu,200.0,C24Cu1H75,149.50253,14.361005,144.14005,No
Be,Se,200.0,Be3Se21H76,147.72987,9.683784,144.11389,No
B,At,200.0,B5At17H78,147.32251,8.731351,144.06216,No
Cr,Ce,200.0,Cr2Ce6H92,150.97174,18.52305,144.05511,No
Cl,Hf,200.0,Cl19Hf2H79,150.21262,16.519634,144.04408,No
Br,Ac,200.0,Br10Ac10H80,147.65063,9.677121,144.03714,No
Al,Te,200.0,Al3Te18H79,147.67087,9.747328,144.03116,No
Ni,I,200.0,Ni3I18H79,149.25505,14.06941,144.00145,No
Ho,W,200.0,Ho11W2H87,149.07547,13.5967245,143.99837,No
F,Y,200.0,F19Y3H78,150.86345,18.426807,143.98277,No
Sm,Gd,200.0,Sm2Gd11H87,150.99193,18.848328,143.95384,No
I,Po,200.0,I20Po1H79,150.34315,17.119585,143.95059,No
Sc,I,200.0,Sc7I1H92,152.95982,24.167427,143.93556,No
Li,F,200.0,Li14F1H85,150.83487,18.524286,143.91779,No
Cl,Gd,200.0,Cl23Gd2H75,152.0822,21.899048,143.90497,No
Be,Cr,200.0,Be7Cr3H90,153.61397,26.01831,143.89857,No
Zr,Tm,200.0,Zr7Tm2H91,150.3524,17.335445,143.87924,No
Si,Nb,200.0,Si21Nb1H78,148.6941,12.937813,143.86305,No
Co,Tb,200.0,Co2Tb11H87,148.72581,13.088597,143.83846,No
F,Sr,200.0,F1Sr9H90,150.96306,19.080517,143.83827,No
Gd,Tl,200.0,Gd13Tl1H86,149.41016,15.011324,143.80484,No
Pd,Ce,200.0,Pd1Ce4H95,150.12392,16.925493,143.80383,No
Tc,Hf,200.0,Tc3Hf9H88,147.90288,10.986013,143.80063,No
Fe,I,200.0,Fe3I18H79,148.3113,12.13982,143.77821,No
C,Pd,200.0,C25Pd1H74,149.76537,16.034992,143.7778,No
Cl,Tl,200.0,Cl24Tl1H75,151.21112,19.990551,143.74652,No
B,Te,200.0,B4Te18H78,146.90414,8.477204,143.73871,No
Mg,Kr,200.0,Mg9Kr2H89,153.62686,26.519686,143.72424,No
Ce,Dy,200.0,Ce7Dy2H91,149.39952,15.206373,143.72137,No
Ne,Sc,200.0,Ne1Sc11H88,151.774,21.627306,143.69823,No
C,Xe,200.0,C24Xe1H75,147.63545,10.55767,143.69316,No
Si,V,200.0,Si21V2H77,148.79837,13.691747,143.68579,No
V,Eu,200.0,V3Eu11H86,151.34856,20.542086,143.67801,No
Sm,Tm,200.0,Sm7Tm2H91,148.7718,13.6672325,143.66838,No
Mg,Sb,200.0,Mg12Sb1H87,152.54683,23.800613,143.65953,No
Rb,I,200.0,Rb10I1H89,154.93164,30.211702,143.6504,No
Cs,At,200.0,Cs11At1H88,154.17511,28.18588,143.65033,No
O,Ra,200.0,O24Ra1H75,152.0782,22.585966,143.64447,No
Cu,La,200.0,Cu1La6H93,152.72905,24.33328,143.64285,No
Be,Mo,200.0,Be7Mo3H90,153.40839,26.154562,143.6421,No
Tb,Pt,200.0,Tb9Pt1H90,148.87535,14.046089,143.63046,No
Ba,At,200.0,Ba8At1H91,153.71373,27.08307,143.60074,No
Br,I,200.0,Br2I21H77,148.97894,14.4649105,143.57765,No
Cl,Br,200.0,Cl19Br1H80,148.70587,13.759791,143.56789,Yes
Se,Tb,200.0,Se23Tb2H75,149.72333,16.518667,143.55516,No
Pm,Ta,200.0,Pm10Ta4H86,149.20634,15.1352415,143.55475,No
Ti,Br,200.0,Ti3Br19H78,149.15428,15.001222,143.55273,No
F,Sc,200.0,F19Sc3H78,150.76656,19.406584,143.52002,No
Tc,Nd,200.0,Tc2Nd2H96,150.51976,18.778145,143.50789,No
I,Xe,200.0,I19Xe3H78,147.97568,12.120526,143.4498,No
Be,Si,200.0,Be8Si3H89,149.55807,16.507196,143.39418,No
Cl,Ho,200.0,Cl19Ho2H79,150.56639,19.240341,143.38193,No
I,Pb,200.0,I19Pb2H79,148.10626,12.71561,143.35817,No
Cl,Zn,200.0,Cl24Zn1H75,150.68324,19.635006,143.35141,No
F,Ti,200.0,F19Ti3H78,150.21274,18.383083,143.34839,No
O,F,200.0,O24F1H75,150.65083,19.594969,143.33395,No
Ti,Pd,200.0,Ti9Pd1H90,150.06181,18.027325,143.3303,No
Mn,I,200.0,Mn3I18H79,148.31398,13.431881,143.29843,No
As,Ag,200.0,As21Ag1H78,147.53046,11.36294,143.28746,No
P,Pr,200.0,P20Pr2H78,147.91484,12.422426,143.27623,No
B,Yb,200.0,B12Yb2H86,148.53119,14.143032,143.25009,Yes
C,Po,200.0,C24Po1H75,149.62769,17.109169,143.23901,No
Pm,Gd,200.0,Pm2Gd11H87,151.29662,21.61809,143.22429,No
Tc,Er,200.0,Tc2Er12H86,150.11041,18.497187,143.20345,No
Ru,Yb,200.0,Ru1Yb9H90,148.70587,14.747003,143.19925,No
Ar,La,200.0,Ar1La9H90,149.38242,16.57144,143.19453,No
Yb,Tl,200.0,Yb9Tl1H90,148.79579,15.063881,143.17085,No
Al,As,200.0,Al9As1H90,150.96645,20.990711,143.12839,No
I,Ra,200.0,I1Ra8H91,152.72133,25.801437,143.08691,No
Ge,Zr,200.0,Ge1Zr7H92,151.07512,21.405315,143.08224,No
Fe,Zr,200.0,Fe11Zr3H86,148.82867,15.415956,143.07227,No
Xe,Lu,200.0,Xe21Lu2H77,150.49493,19.896013,143.06564,No
Ga,Ce,200.0,Ga7Ce2H91,151.98587,23.948545,143.04333,No
In,Hf,200.0,In1Hf7H92,151.89073,23.740797,143.02577,No
Br,Rb,200.0,Br1Rb10H89,153.59776,28.329054,143.01952,No
Cd,La,200.0,Cd1La6H93,151.27937,22.184809,142.99542,No
Be,Rn,200.0,Be9Rn11H80,148.05135,13.577506,142.98141,No
K,Br,200.0,K9Br1H90,153.65204,28.583755,142.97868,No
C,Co,200.0,C24Co1H75,148.02834,13.543702,142.97104,No
Cr,Ho,200.0,Cr2Ho10H88,150.66006,20.632172,142.95589,No
Se,Ce,200.0,Se23Ce2H75,149.03525,16.320227,142.94118,No
Tb,At,200.0,Tb13At1H86,148.57843,15.168383,142.91446,No
Te,Bi,200.0,Te20Bi1H79,147.72542,13.03578,142.85777,No
Si,Gd,200.0,Si20Gd2H78,147.28163,11.879238,142.84586,No
Br,Zr,200.0,Br19Zr3H78,148.11453,14.123445,142.84076,No
Br,Y,200.0,Br1Y7H92,150.78178,21.337261,142.81432,No
Se,Ba,200.0,Se1Ba8H91,151.85416,24.223063,142.80911,No
Ho,Tm,200.0,Ho11Tm2H87,148.16286,14.615374,142.70538,No
Al,Bi,200.0,Al13Bi1H86,149.02924,16.940868,142.70341,No
Cl,Er,200.0,Cl23Er2H75,151.09787,22.482304,142.70284,No
F,V,200.0,F19V3H78,149.72412,18.819351,142.69685,No
N,Rn,200.0,N24Rn1H75,148.3747,15.254799,142.67847,No
Al,Nd,200.0,Al6Nd2H92,148.41974,15.450885,142.65028,No
Zr,Sn,200.0,Zr7Sn1H92,150.0637,19.89326,142.63544,No
Mg,I,200.0,Mg4I16H80,147.67575,13.607771,142.59453,No
Be,I,200.0,Be4I16H80,145.85326,8.750679,142.5857,No
C,Er,200.0,C24Er1H75,147.72638,13.783006,142.57973,No
Se,Dy,200.0,Se23Dy2H75,148.52032,16.0048,142.54404,No
Ga,As,200.0,Ga1As21H78,146.05779,9.424193,142.53873,No
N,Cl,200.0,N2Cl18H80,147.53926,13.445482,142.51863,No
Mo,Ce,200.0,Mo1Ce4H95,149.99927,20.042015,142.51546,No
Br,Ba,200.0,Br1Ba8H91,150.94838,22.611774,142.505,No
Cu,I,200.0,Cu2I19H79,147.07072,12.23344,142.50269,No
Mg,Pt,200.0,Mg9Pt1H90,152.76712,27.561438,142.47551,Yes
Ho,Bi,200.0,Ho13Bi1H86,148.30318,15.731185,142.42906,No
O,Ar,200.0,O25Ar1H74,149.41971,18.779503,142.40733,No
Al,Pb,200.0,Al9Pb1H90,150.67622,22.169725,142.39792,No
C,Tc,200.0,C24Tc1H75,147.60814,13.983018,142.3868,No
I,Ta,200.0,I19Ta2H79,147.31445,13.236173,142.37198,No
N,Al,200.0,N2Al13H85,146.59608,11.312974,142.37175,Yes
O,Pr,200.0,O24Pr1H75,150.14935,20.85847,142.36067,No
C,Ho,200.0,C24Ho1H75,147.48662,13.747822,142.3531,No
Ni,As,200.0,Ni1As21H78,145.96994,9.692635,142.35065,No
C,Re,200.0,C24Re1H75,147.48238,13.816683,142.32314,No
Si,W,200.0,Si21W1H78,147.272,13.296273,142.3071,No
I,Lu,200.0,I1Lu9H90,147.36981,13.691566,142.2573,No
Y,Au,200.0,Y9Au1H90,149.36769,19.169798,142.20956,No
F,Fr,200.0,F1Fr8H91,151.5222,25.075764,142.15875,No
Fe,Ho,200.0,Fe3Ho11H86,148.0902,15.92376,142.14417,No
I,Bi,200.0,I20Bi1H79,148.62201,17.379398,142.13243,No
Se,Fr,200.0,Se1Fr8H91,151.29106,24.528532,142.13196,No
Mg,As,200.0,Mg13As1H86,149.80974,20.56745,142.12973,Yes
Nd,W,200.0,Nd3W1H96,149.23125,19.040657,142.12135,No
Si,Ru,200.0,Si21Ru1H78,146.88821,12.801667,142.10799,No
Te,Ba,200.0,Te1Ba8H91,152.4074,27.705223,142.06209,No
Be,O,200.0,Be1O24H75,147.77692,15.319504,142.05652,No
Cl,At,200.0,Cl24At1H75,148.45195,17.158285,142.04494,No
Si,Sn,200.0,Si21Sn1H78,145.99156,10.586169,142.03862,No
Si,Ag,200.0,Si23Ag1H76,145.8688,10.338939,142.00818,No
B,Xe,200.0,B5Xe18H77,147.51024,14.871113,141.95728,No
Zn,Ra,200.0,Zn1Ra7H92,149.72597,20.810999,141.95502,No
C,Ra,200.0,C2Ra8H90,148.75987,18.264055,141.93996,No
Br,Nb,200.0,Br20Nb3H77,146.69708,12.7514925,141.9356,No
At,Rn,200.0,At19Rn14H67,146.41533,12.017285,141.928,No
Cl,Tm,200.0,Cl25Tm1H74,149.08376,19.178907,141.92224,No
I,Tl,200.0,I20Tl1H79,148.06041,16.44899,141.91826,No
Se,Ra,200.0,Se24Ra1H75,149.76675,21.051981,141.90582,No
Si,Cu,200.0,Si23Cu1H76,145.9417,10.815294,141.9032,No
Mg,Br,200.0,Mg4Br18H78,146.33218,12.046034,141.83412,No
Te,Fr,200.0,Te1Fr8H91,153.19984,30.491405,141.81416,No
Pd,Gd,200.0,Pd1Gd13H86,147.44171,15.073547,141.81316,No
Gd,Pb,200.0,Gd13Pb1H86,147.3777,14.931301,141.80226,No
Si,Yb,200.0,Si20Yb2H78,145.45026,9.783445,141.79706,No
C,Os,200.0,C24Os1H75,147.78806,16.05796,141.79192,No
Cr,Gd,200.0,Cr2Gd11H87,148.71045,18.560326,141.7799,No
Co,Yb,200.0,Co1Yb9H90,147.36276,14.959394,141.77682,No
C,Yb,200.0,C24Yb1H75,147.43694,15.169681,141.77249,No
C,Br,200.0,C2Br21H77,147.80525,16.309717,141.7151,No
B,As,200.0,B3As20H77,144.93777,8.675144,141.69843,No
I,At,200.0,I20At1H79,147.85986,16.527481,141.6884,No
Rh,I,200.0,Rh2I19H79,146.66086,13.3207245,141.68681,No
Cl,Os,200.0,Cl25Os1H74,148.56105,18.415104,141.68474,No
In,Er,200.0,In1Er13H86,146.7019,13.447666,141.68047,No
Ga,Br,200.0,Ga3Br20H77,146.52563,13.005279,141.66939,No
Ti,Sm,200.0,Ti7Sm2H91,147.74698,16.351608,141.64119,No
Be,Xe,200.0,Be8Xe12H80,146.7443,13.703103,141.62747,No
Po,Ra,200.0,Po1Ra8H91,152.6155,29.632183,141.55066,No
Cl,Fe,200.0,Cl24Fe1H75,148.09297,17.558674,141.53645,No
Dy,At,200.0,Dy13At1H86,147.97548,17.244234,141.53638,No
Cl,Tb,200.0,Cl23Tb2H75,149.24294,20.641447,141.5353,No
Te,At,200.0,Te20At1H79,145.64282,11.104094,141.49649,No
C,Hf,200.0,C24Hf1H75,146.91814,14.559832,141.4814,No
C,Sn,200.0,C24Sn1H75,146.49171,13.421532,141.48003,No
At,Fr,200.0,At1Fr8H91,151.4892,26.870525,141.45558,No
C,Tm,200.0,C24Tm1H75,147.13548,15.214328,141.45436,No
As,Bi,200.0,As20Bi1H79,146.43059,13.37126,141.43768,No
Te,Xe,200.0,Te19Xe17H64,145.84883,11.849564,141.42413,No
Br,Cs,200.0,Br1Cs10H89,151.93881,28.216776,141.4025,No
Xe,Ce,200.0,Xe1Ce7H92,147.57277,16.531132,141.39995,No
Pr,Re,200.0,Pr4Re1H95,148.9377,20.21666,141.38867,No
Ne,Al,200.0,Ne1Al11H88,148.986,20.359144,141.38376,No
C,In,200.0,C24In1H75,146.21606,12.944078,141.38266,No
Hf,Tl,200.0,Hf7Tl1H92,150.14693,23.514973,141.36629,No
As,Pb,200.0,As21Pb1H78,145.72124,11.685236,141.3579,No
Rn,Ra,200.0,Rn1Ra7H92,150.20195,23.689922,141.35599,No
Al,Mo,200.0,Al8Mo1H91,150.82317,25.395918,141.34018,Yes
C,Ta,200.0,C24Ta1H75,146.88205,14.908505,141.31512,Yes
Mo,Er,200.0,Mo2Er8H90,148.46974,19.180906,141.30748,No
Se,Yb,200.0,Se23Yb1H76,147.84637,17.640646,141.25925,No
Cl,Hg,200.0,Cl24Hg1H75,148.67024,19.880709,141.24666,No
Se,Pm,200.0,Se23Pm2H75,146.13148,13.18549,141.20795,No
Si,Au,200.0,Si23Au1H76,145.48636,11.486125,141.19737,No
C,Ga,200.0,C24Ga1H75,145.80519,12.373,141.18504,No
Mg,Po,200.0,Mg14Po1H85,150.41423,24.768234,141.16562,No
Cl,W,200.0,Cl25W1H74,148.24023,19.091639,141.1113,No
Br,Ra,200.0,Br1Ra8H91,148.94588,21.021587,141.09628,No
C,Au,200.0,C24Au1H75,146.2892,13.932591,141.08669,No
Si,Tm,200.0,Si22Tm1H77,146.02357,13.246537,141.07724,No
Pd,Er,200.0,Pd1Er9H90,146.86903,15.660062,141.02147,No
I,Cs,200.0,I1Cs10H89,152.10098,29.970533,140.9098,No
Al,Ta,200.0,Al13Ta1H86,146.83444,15.88102,140.90437,No
Ba,Po,200.0,Ba8Po1H91,151.76411,29.088642,140.90224,No
As,Rh,200.0,As21Rh1H78,145.334,11.883378,140.89667,No
F,Cs,200.0,F1Cs9H90,150.5712,25.957233,140.8786,No
Al,Sb,200.0,Al9Sb1H90,148.80891,21.264305,140.8687,No
N,Lu,200.0,N2Lu10H88,144.53638,9.8291,140.86613,Yes
As,Zr,200.0,As1Zr8H91,148.79599,21.244795,140.86305,No
Co,Te,200.0,Co3Te17H80,144.884,10.830651,140.83977,No
Br,Mo,200.0,Br18Mo3H79,145.26204,11.862426,140.83253,No
V,As,200.0,V2As19H79,144.67085,10.355538,140.80403,No
Ru,Pr,200.0,Ru1Pr3H96,147.70798,18.493563,140.80237,No
Si,Pt,200.0,Si23Pt1H76,145.11887,11.577719,140.79567,No
Ru,I,200.0,Ru3I18H79,145.02594,11.435917,140.75569,No
Cl,Mn,200.0,Cl19Mn2H79,147.04294,16.837862,140.75558,No
Al,Sn,200.0,Al9Sn1H90,148.39668,20.532505,140.72972,No
Ag,Te,200.0,Ag1Te20H79,144.73871,10.736448,140.72966,No
V,Br,200.0,V3Br18H79,146.74672,16.217749,140.69092,No
Se,Nd,200.0,Se23Nd2H75,145.73248,13.552154,140.67203,No
Br,In,200.0,Br20In2H78,145.90912,14.052318,140.6619,No
La,Hg,200.0,La6Hg1H93,148.40805,20.801748,140.64055,No
Cr,Er,200.0,Cr2Er12H86,147.64206,18.816757,140.61577,No
He,Mg,200.0,He1Mg12H87,147.5319,18.597044,140.58766,No
Er,Tm,200.0,Er2Tm7H91,146.20238,15.058158,140.57957,No
La,Tm,200.0,La7Tm2H91,147.62064,18.91419,140.55797,Yes
Ti,Rn,200.0,Ti3Rn17H80,146.57742,16.163723,140.5418,No
Zr,Ru,200.0,Zr7Ru1H92,147.91545,19.756338,140.53831,No
C,Zn,200.0,C24Zn1H75,145.41644,13.113829,140.51965,No
Zn,Ba,200.0,Zn1Ba8H91,148.60695,21.658787,140.51942,No
Gd,Bi,200.0,Gd13Bi1H86,146.3359,15.60571,140.50864,No
Tc,Gd,200.0,Tc2Gd12H86,147.37798,18.402845,140.50624,No
Te,Pb,200.0,Te20Pb1H79,145.26103,12.738219,140.5045,No
C,Bi,200.0,C24Bi1H75,146.46436,16.005726,140.48772,No
Cr,Te,200.0,Cr2Te19H79,145.0867,12.33554,140.48053,No
In,Ho,200.0,In1Ho13H86,145.67947,13.9597025,140.46684,No
Pd,Sn,200.0,Pd21Sn2H77,144.32356,10.357323,140.45607,No
Be,Br,200.0,Be7Br16H77,145.03944,12.318839,140.43951,No
C,Nb,200.0,C25Nb1H74,145.89848,14.621263,140.43881,No
Mo,Nd,200.0,Mo1Nd3H96,146.78273,17.035198,140.42168,No
Kr,I,200.0,Kr2I20H78,146.2896,15.741241,140.41171,No
Al,Ti,200.0,Al7Ti3H90,147.39867,18.904673,140.33954,Yes
Br,At,200.0,Br2At18H80,145.03488,12.5969515,140.3311,No
Br,Ag,200.0,Br20Ag2H78,145.34311,13.424855,140.33018,No
Ga,Te,200.0,Ga3Te18H79,143.6941,9.063065,140.3099,No
Fe,Gd,200.0,Fe3Gd11H86,146.4419,16.500107,140.28065,No
N,Xe,200.0,N24Xe1H75,145.44978,13.876568,140.26819,No
C,Mo,200.0,C25Mo1H74,145.57436,14.2153425,140.26627,No
I,Hf,200.0,I19Hf2H79,144.66855,11.88255,140.23154,No
Ge,Pd,200.0,Ge2Pd21H77,144.0811,10.334932,140.22197,No
C,V,200.0,C22V2H76,143.95177,10.043259,140.20155,No
Si,Pb,200.0,Si21Pb1H78,144.47339,11.541122,140.16386,No
Ho,Po,200.0,Ho13Po1H86,146.15358,16.058802,140.15712,No
F,Cl,200.0,F1Cl19H80,145.2386,13.651781,140.14095,No
Rh,Ce,200.0,Rh1Ce4H95,146.85318,18.005112,140.12996,No
Ce,W,200.0,Ce6W1H93,147.24208,19.059917,140.12498,No
C,Pb,200.0,C24Pb1H75,145.40901,14.161221,140.12112,No
Eu,W,200.0,Eu10W4H86,146.15431,16.219778,140.09775,No
C,Fe,200.0,C24Fe1H75,144.48402,11.767313,140.09004,No
C,Cr,200.0,C22Cr2H76,144.34393,11.39776,140.08794,No
C,Pt,200.0,C24Pt1H75,145.06544,13.376379,140.07062,No
Si,Cd,200.0,Si21Cd1H78,144.00903,10.547396,140.07057,No
Al,At,200.0,Al3At17H80,144.29094,11.424204,140.02507,No
Er,Po,200.0,Er13Po1H86,146.26346,16.838278,139.97594,No
Pr,Pm,200.0,Pr4Pm1H95,146.1432,16.539078,139.9674,No
Cl,Ce,200.0,Cl18Ce5H77,142.93663,7.9894214,139.95334,No
Er,Os,200.0,Er9Os1H90,145.07597,13.730353,139.94897,No
As,Pd,200.0,As21Pd1H78,144.18979,11.379304,139.94069,No
Te,Ra,200.0,Te1Ra8H91,150.04128,27.072927,139.93208,No
Ru,Tb,200.0,Ru1Tb8H91,145.77473,15.672521,139.92252,No
B,Hf,200.0,B5Hf4H91,145.33038,14.4973955,139.91696,Yes
As,Tl,200.0,As21Tl1H78,144.29454,11.744474,139.90909,No
Cl,Au,200.0,Cl25Au1H74,146.51303,17.69948,139.90393,No
Si,Zn,200.0,Si21Zn1H78,143.63588,10.0000925,139.90178,No
N,I,200.0,N4I20H76,143.96788,10.908919,139.89442,No
Cl,Kr,200.0,Cl18Kr2H80,146.49634,17.702333,139.88618,No
Br,Bi,200.0,Br20Bi2H78,144.78079,13.25808,139.83014,No
Si,Re,200.0,Si21Re1H78,144.26128,11.8974905,139.81868,No
Si,Tb,200.0,Si20Tb2H78,145.15079,14.362303,139.78781,No
Pd,Hf,200.0,Pd1Hf9H90,148.25981,22.837053,139.73232,No
Ga,Hf,200.0,Ga1Hf7H92,147.26169,20.167845,139.7309,Yes
Be,Kr,200.0,Be11Kr2H87,148.80894,24.32845,139.72455,No
V,Pm,200.0,V3Pm2H95,145.59424,15.723651,139.72293,No
N,Ge,200.0,N24Ge1H75,145.28398,14.897073,139.72133,No
F,La,200.0,F1La8H91,148.0813,22.510391,139.67578,No
Tb,Ir,200.0,Tb12Ir2H86,144.83138,13.93952,139.62627,No
Ne,Sr,200.0,Ne1Sr12H87,147.21431,20.329945,139.62299,No
F,Se,200.0,F1Se23H76,144.70247,13.631651,139.61232,No
V,Sm,200.0,V3Sm6H91,145.63435,16.164833,139.59831,No
Ne,Y,200.0,Ne1Y10H89,147.52632,21.325235,139.56335,No
Be,Pd,200.0,Be10Pd1H89,151.08409,30.880955,139.55295,Yes
Si,Fe,200.0,Si21Fe1H78,143.30992,10.110098,139.53474,No
Cl,Pt,200.0,Cl24Pt1H75,145.70172,16.543795,139.52417,No
Yb,At,200.0,Yb13At1H86,145.93582,17.275091,139.4852,No
C,Hg,200.0,C24Hg1H75,145.21353,15.350806,139.48145,No
I,Hg,200.0,I21Hg1H78,146.44359,18.678638,139.46887,No
Nd,Re,200.0,Nd2Re2H96,148.46567,24.118034,139.45984,No
I,Fr,200.0,I1Fr8H91,149.77727,27.643242,139.45511,No
As,Rn,200.0,As22Rn1H77,143.7976,11.632734,139.45387,No
Zr,Bi,200.0,Zr8Bi1H91,147.97295,22.82201,139.45107,No
Tm,Re,200.0,Tm9Re1H90,144.78117,14.2761,139.4504,No
C,Tl,200.0,C24Tl1H75,144.6684,13.9846945,139.44643,No
Be,W,200.0,Be8W2H90,149.23608,26.234379,139.44,No
As,In,200.0,As21In1H78,143.79716,11.676169,139.43721,No
Ce,Os,200.0,Ce4Os1H95,148.01614,23.053698,139.40775,No
Nb,Er,200.0,Nb2Er11H87,147.4573,21.561869,139.40598,No
Si,Ni,200.0,Si23Ni1H76,143.23607,10.380797,139.35982,Yes
Sn,Ce,200.0,Sn1Ce6H93,148.04567,23.274927,139.35468,No
C,W,200.0,C24W1H75,145.37685,16.158592,139.34312,No
Yb,Pb,200.0,Yb9Pb1H90,145.29199,15.980208,139.32489,No
C,Cd,200.0,C24Cd1H75,144.52864,13.983619,139.30707,No
Ni,Yb,200.0,Ni1Yb9H90,145.0303,15.363865,139.29333,No
Cl,Dy,200.0,Cl23Dy2H75,146.90733,20.463705,139.26607,No
Zr,Xe,200.0,Zr2Xe21H77,145.8522,17.731144,139.2313,No
Xe,Rn,200.0,Xe23Rn1H76,147.62375,22.540825,139.20686,No
Zn,La,200.0,Zn1La6H93,147.1473,21.273935,139.20348,No
He,Al,200.0,He1Al12H87,146.0392,18.31145,139.2016,No
Br,Lu,200.0,Br1Lu10H89,143.9745,12.78744,139.1996,No
Tc,Ho,200.0,Tc2Ho12H86,145.93718,18.048046,139.19792,No
Pd,Ho,200.0,Pd1Ho9H90,144.95155,15.432766,139.18886,No
F,Ac,200.0,F14Ac10H76,143.50932,11.659389,139.15564,No
Dy,Bi,200.0,Dy13Bi1H86,145.6516,17.433743,139.14172,No
Tb,Au,200.0,Tb8Au1H91,145.25371,16.408012,139.12686,No
Al,Po,200.0,Al13Po1H86,144.92392,15.569512,139.11017,No
Kr,Lu,200.0,Kr21Lu2H77,146.79146,20.617172,139.09288,No
N,Ac,200.0,N1Ac8H91,145.24217,16.484932,139.0866,No
Br,Fr,200.0,Br1Fr8H91,148.32951,24.786003,139.07426,No
Sm,Re,200.0,Sm11Re3H86,143.79988,12.695081,139.05946,No
B,Ar,200.0,B11Ar2H87,147.52994,22.741524,139.03812,No
Nd,Os,200.0,Nd3Os1H96,145.70036,17.906305,139.01404,No
Si,Hg,200.0,Si21Hg1H78,143.66536,12.476705,139.00648,No
Fe,Er,200.0,Fe3Er12H85,143.77249,12.792328,138.99576,No
Si,Rh,200.0,Si23Rh1H76,143.07991,10.948899,138.99153,No
Ti,Xe,200.0,Ti3Xe19H78,145.53114,17.548912,138.97827,No
Pd,Dy,200.0,Pd1Dy9H90,145.32883,17.020756,138.97318,No
Ge,At,200.0,Ge2At19H79,143.32887,11.686513,138.96506,No
Cl,Ba,200.0,Cl19Ba3H78,143.70537,12.7036295,138.96176,No
F,Nb,200.0,F19Nb2H79,146.33762,19.835087,138.93108,No
Ga,Yb,200.0,Ga1Yb9H90,144.74275,15.579953,138.9251,No
Zr,Sb,200.0,Zr8Sb1H91,147.3063,22.510885,138.9006,No
Si,Co,200.0,Si21Co1H78,143.0013,10.999942,138.89384,No
Ag,Yb,200.0,Ag1Yb9H90,145.35564,17.394815,138.8603,No
Ti,Kr,200.0,Ti3Kr19H78,145.56102,17.945223,138.86017,No
Ne,Mg,200.0,Ne3Mg17H80,147.22241,22.405354,138.85611,No
Dy,Tl,200.0,Dy11Tl1H88,145.17744,16.96185,138.84378,No
Pd,In,200.0,Pd21In2H77,142.68645,10.479879,138.7732,No
Tm,Os,200.0,Tm9Os1H90,143.63979,13.042242,138.76973,No
Mo,Gd,200.0,Mo2Gd11H87,146.37395,20.462317,138.7332,No
As,Ru,200.0,As21Ru1H78,142.85167,11.057054,138.7229,No
Pm,W,200.0,Pm2W2H96,146.42401,20.630476,138.72046,No
Xe,Ac,200.0,Xe1Ac8H91,144.63329,15.862944,138.70996,No
Cl,Yb,200.0,Cl23Yb2H75,147.4205,23.365587,138.69565,No
Si,Ga,200.0,Si23Ga1H76,142.11504,9.251824,138.66035,No
N,Po,200.0,N24Po1H75,145.49236,18.336943,138.64523,No
F,Cr,200.0,F19Cr2H79,145.86095,19.364172,138.63025,No
Se,Pr,200.0,Se23Pr2H75,144.23828,15.085722,138.60518,No
V,Xe,200.0,V3Xe20H77,145.88623,19.539587,138.59003,No
Cr,As,200.0,Cr2As19H79,142.37695,10.1844845,138.574,No
Xe,At,200.0,Xe20At17H63,143.12541,12.250403,138.55104,No
Mo,Ho,200.0,Mo2Ho8H90,146.05827,20.186293,138.52058,No
Xe,Ba,200.0,Xe1Ba10H89,146.81929,22.37205,138.46542,No
Cl,Re,200.0,Cl25Re1H74,145.02255,17.596945,138.45175,No
F,Lu,200.0,F19Lu2H79,146.37575,21.36475,138.39803,No
Te,Tl,200.0,Te20Tl1H79,142.84627,11.973072,138.37544,No
Mg,At,200.0,Mg9At1H90,148.75026,27.848352,138.35152,No
Rh,Te,200.0,Rh1Te20H79,142.84354,12.031921,138.35074,No
Si,Mn,200.0,Si21Mn2H77,142.54341,11.346378,138.30661,No
Mn,Yb,200.0,Mn2Yb8H90,143.43633,13.784186,138.28923,No
Al,Gd,200.0,Al12Gd2H86,146.75787,22.680765,138.28874,No
Mo,Te,200.0,Mo2Te19H79,143.1089,12.978989,138.26247,No
Be,Ta,200.0,Be7Ta4H89,146.31223,21.60033,138.24654,No
Pd,I,200.0,Pd1I20H79,143.26378,13.487845,138.22734,No
Kr,Zr,200.0,Kr19Zr3H78,144.76378,17.610418,138.18794,No
Nb,Pd,200.0,Nb2Pd21H77,143.9406,15.458181,138.16841,No
Gd,Os,200.0,Gd13Os1H86,143.66469,14.808597,138.13507,No
V,Kr,200.0,V3Kr20H77,145.09503,18.782082,138.08168,No
Xe,Ra,200.0,Xe1Ra7H92,145.97638,21.25272,138.04048,No
Cl,Sm,200.0,Cl23Sm2H75,145.56389,20.189253,138.0251,No
Al,Tm,200.0,Al11Tm2H87,144.65846,17.822788,138.00333,No
Se,Eu,200.0,Se22Eu2H76,144.11116,16.37117,137.99806,No
F,Mo,200.0,F19Mo2H79,144.86165,18.396315,137.99236,No
Se,Sm,200.0,Se22Sm2H76,144.09996,16.37361,137.98596,No
I,Au,200.0,I20Au1H79,143.56306,14.9610815,137.9765,No
Cl,Eu,200.0,Cl23Eu2H75,145.36234,19.83592,137.95547,No
N,Sn,200.0,N24Sn1H75,143.6897,15.376099,137.94817,No
Nd,Pm,200.0,Nd2Pm2H96,144.20337,16.77418,137.93979,No
B,Al,200.0,B3Al8H89,143.63777,15.325871,137.915,Yes
Kr,Ho,200.0,Kr22Ho2H76,146.09563,21.97982,137.88823,No
Cd,Ac,200.0,Cd1Ac6H93,144.45834,17.635363,137.87318,No
Fe,At,200.0,Fe3At17H80,142.97406,13.676256,137.86726,No
Si,Os,200.0,Si21Os1H78,142.6371,12.817153,137.85109,No
Ce,Bi,200.0,Ce6Bi1H93,146.37784,22.838331,137.84987,No
Pd,Sb,200.0,Pd23Sb1H76,143.37152,14.798135,137.84581,No
I,Os,200.0,I20Os1H79,144.03737,16.593796,137.84114,No
Ni,Te,200.0,Ni2Te19H79,141.72067,10.413377,137.83226,No
Al,Cd,200.0,Al21Cd1H78,144.89064,18.99425,137.79807,No
Be,Tl,200.0,Be8Tl7H85,145.42262,20.422104,137.79689,No
Zr,Rn,200.0,Zr8Rn2H90,145.72916,21.257631,137.79143,No
Cu,Pd,200.0,Cu1Pd23H76,143.41653,15.0837755,137.78416,Yes
N,Ga,200.0,N24Ga1H75,143.9001,16.386139,137.78142,Yes
B,Ge,200.0,B10Ge1H89,145.46815,20.598862,137.77641,No
Cl,Ir,200.0,Cl20Ir1H79,143.83878,16.238573,137.77519,No
Pm,Re,200.0,Pm2Re12H86,143.89731,16.41142,137.76918,No
Nd,Tb,200.0,Nd2Tb8H90,145.15521,19.791006,137.76514,No
F,Ba,200.0,F1Ba8H91,145.19508,19.912441,137.75966,No
Co,As,200.0,Co1As21H78,141.55476,10.201896,137.74532,No
N,Ni,200.0,N24Ni1H75,143.49902,15.430684,137.7371,No
F,Mg,200.0,F17Mg4H79,143.60704,15.745793,137.72746,No
N,Sb,200.0,N24Sb1H75,143.50209,15.486359,137.71939,No
Br,Pd,200.0,Br2Pd22H76,141.42319,10.040934,137.67384,No
N,Te,200.0,N24Te1H75,143.31601,15.121605,137.66951,No
Ru,Nd,200.0,Ru1Nd3H96,144.1057,17.236807,137.66937,No
Al,V,200.0,Al8V3H89,143.2403,14.990332,137.6428,No
Co,At,200.0,Co3At17H80,142.38254,12.716106,137.63426,No
Cu,Br,200.0,Cu2Br21H77,143.46225,15.62178,137.62898,No
C,Gd,200.0,C22Gd2H76,144.28592,17.835257,137.62613,No
Tm,Bi,200.0,Tm13Bi1H86,142.69354,13.572592,137.62546,No
Ga,At,200.0,Ga3At18H79,140.91385,8.847124,137.61028,No
Nb,Ho,200.0,Nb2Ho11H87,146.09465,22.773247,137.59097,No
Zn,Br,200.0,Zn3Br19H78,144.41579,18.324373,137.57335,No
Si,Tc,200.0,Si21Tc1H78,142.23196,12.490682,137.56787,No
Co,Er,200.0,Co1Er9H90,143.22507,15.306988,137.50934,No
Pd,Xe,200.0,Pd23Xe1H76,142.04207,12.16632,137.49908,No
Yb,Pt,200.0,Yb9Pt1H90,142.71065,13.988188,137.48737,No
Cl,Pm,200.0,Cl23Pm2H75,145.05518,20.276396,137.48384,No
I,Er,200.0,I19Er2H79,143.01518,14.838712,137.47432,No
He,Ac,200.0,He1Ac8H91,144.74222,19.489994,137.46454,No
Dy,Pb,200.0,Dy11Pb1H88,144.08391,17.733107,137.46225,No
F,Ho,200.0,F20Ho2H78,145.94182,22.716599,137.4593,No
Ni,Br,200.0,Ni2Br21H77,142.84567,14.457151,137.44728,No
I,Ho,200.0,I19Ho2H79,142.90555,14.670925,137.42734,No
In,Te,200.0,In2Te19H79,141.39331,10.679886,137.40538,No
N,Bi,200.0,N24Bi1H75,144.23619,18.303377,137.4016,No
V,Te,200.0,V3Te17H80,141.97572,12.282216,137.38947,No
Ge,Ce,200.0,Ge1Ce6H93,145.97353,23.08034,137.3552,No
Rh,Tb,200.0,Rh1Tb12H87,144.15445,18.28721,137.3259,No
Pd,Ag,200.0,Pd23Ag1H76,142.77888,14.632055,137.31519,No
O,Ne,200.0,O24Ne1H75,144.28778,18.72017,137.29756,No
F,Ge,200.0,F20Ge1H79,145.7285,22.584784,137.2952,No
N,Tl,200.0,N24Tl1H75,144.1096,18.256927,137.29236,Yes
Be,Ar,200.0,Be12Ar2H86,145.76874,22.703829,137.29099,No
Pd,Te,200.0,Pd23Te1H76,142.39265,13.811573,137.23532,No
V,Pd,200.0,V2Pd21H77,142.04492,12.94224,137.2122,No
Tm,Po,200.0,Tm13Po1H86,142.84665,15.121483,137.2002,No
N,Yb,200.0,N1Yb9H90,142.88744,15.252466,137.19208,No
Yb,Bi,200.0,Yb9Bi1H90,142.99098,15.538023,137.189,No
He,Se,200.0,He1Se25H74,143.02394,15.628443,137.18819,No
Sn,At,200.0,Sn2At19H79,141.56151,11.713148,137.18774,No
Xe,Po,200.0,Xe21Po1H78,144.90366,20.667261,137.18637,No
Cl,Nd,200.0,Cl23Nd2H75,145.00148,20.95331,137.17738,No
Yb,Ir,200.0,Yb12Ir2H86,142.30576,13.807258,137.15004,No
B,Pd,200.0,B4Pd18H78,139.97824,7.755157,137.08241,No
Si,Ce,200.0,Si3Ce4H93,144.47168,19.839039,137.06366,Yes
Tb,Hg,200.0,Tb11Hg1H88,143.51985,17.310823,137.05588,No
N,Rh,200.0,N24Rh1H75,143.0813,16.164274,137.04546,No
Kr,Er,200.0,Kr21Er2H77,144.67809,20.44596,137.04344,No
Be,C,200.0,Be7C3H90,143.16702,16.479748,137.01338,Yes
N,Cu,200.0,N24Cu1H75,142.66653,15.162382,137.0048,Yes
C,Ir,200.0,C24Ir1H75,142.54045,14.83346,137.00154,No
C,Dy,200.0,C24Dy1H75,142.04596,13.549217,136.9866,No
Xe,Ho,200.0,Xe20Ho2H78,144.71779,20.765076,136.96399,No
F,As,200.0,F20As1H79,145.06145,21.693243,136.96106,No
B,C,200.0,B9C2H89,141.01424,10.892167,136.94704,No
Cu,Te,200.0,Cu1Te20H79,140.90088,10.615647,136.93694,No
N,At,200.0,N24At1H75,142.88266,15.953334,136.92558,No
As,Tc,200.0,As19Tc2H79,140.44777,9.436035,136.9243,No
I,Re,200.0,I19Re2H79,142.1829,14.0885935,136.92213,No
I,Ir,200.0,I20Ir1H79,142.44551,14.796649,136.92035,No
Al,Tl,200.0,Al5Tl6H89,146.02289,24.38143,136.91872,No
Si,Dy,200.0,Si20Dy2H78,142.18495,14.103573,136.9186,No
Gd,Po,200.0,Gd13Po1H86,142.12033,13.9810295,136.89973,No
Zr,Rh,200.0,Zr7Rh1H92,144.23796,19.680958,136.88898,No
As,Mo,200.0,As19Mo2H79,141.16731,11.4726925,136.88333,No
Ni,Zr,200.0,Ni1Zr8H91,143.74606,18.4179,136.86871,No
Xe,Er,200.0,Xe21Er2H77,144.50116,20.46315,136.86009,No
Er,Pt,200.0,Er9Pt1H90,142.5454,15.225874,136.85995,No
N,Zr,200.0,N10Zr2H88,142.9387,16.29746,136.85313,No
Pd,Po,200.0,Pd22Po1H77,142.2997,14.727324,136.80043,No
He,Ba,200.0,He1Ba8H91,144.42142,20.47658,136.77533,No
I,W,200.0,I19W2H79,141.3171,12.274905,136.73357,No
Ne,Se,200.0,Ne1Se26H73,142.57077,15.648711,136.72745,No
As,Os,200.0,As21Os1H78,141.86041,13.7581415,136.72304,No
In,Tb,200.0,In1Tb13H86,142.34492,15.060097,136.72139,No
I,Gd,200.0,I19Gd2H79,142.1293,14.482934,136.72128,No
Xe,Tl,200.0,Xe21Tl1H78,144.84186,21.763697,136.71516,No
Nb,Pm,200.0,Nb3Pm2H95,142.09157,14.502126,136.67639,No
Be,Sm,200.0,Be8Sm2H90,144.57634,21.16257,136.6741,No
Kr,At,200.0,Kr2At18H80,142.11388,14.576168,136.67105,No
Kr,Rn,200.0,Kr2Rn20H78,144.65945,21.489613,136.6351,No
Ru,Te,200.0,Ru1Te20H79,141.11171,12.017068,136.62447,No
F,Ra,200.0,F1Ra8H91,144.2573,20.500303,136.60236,No
F,Sb,200.0,F20Sb1H79,145.03806,22.660421,136.5765,No
Dy,Pt,200.0,Dy12Pt2H86,141.81438,14.100269,136.54926,No
Rh,Pd,200.0,Rh1Pd23H76,142.0604,14.852931,136.51422,No
As,Ir,200.0,As21Ir1H78,140.92989,11.919677,136.479,No
Br,Cd,200.0,Br19Cd2H79,143.39258,18.52405,136.47559,No
Ni,Pd,200.0,Ni1Pd23H76,141.46094,13.365812,136.47006,No
Fe,As,200.0,Fe2As19H79,140.37985,10.497063,136.46019,No
Hf,W,200.0,Hf8W1H91,144.59189,21.787174,136.45642,No
Sb,Ce,200.0,Sb1Ce6H93,144.83658,22.454622,136.45189,No
Dy,Po,200.0,Dy13Po1H86,143.14119,17.973103,136.42992,No
N,Tm,200.0,N24Tm1H75,142.08295,15.1855,136.41258,No
Sb,At,200.0,Sb2At18H80,140.45961,10.850344,136.40802,No
N,Hf,200.0,N24Hf1H75,143.26074,18.37346,136.39998,No
Kr,Gd,200.0,Kr22Gd2H76,144.50597,21.763876,136.3792,No
Br,Rn,200.0,Br24Rn1H75,144.70833,22.489492,136.31061,No
Co,Ce,200.0,Co1Ce4H95,143.33762,18.823687,136.30873,No
Ho,Os,200.0,Ho8Os1H91,142.3765,16.25486,136.30682,No
Tm,Ta,200.0,Tm8Ta2H90,141.06696,12.756876,136.30347,No
F,Sn,200.0,F20Sn1H79,144.61789,22.294079,136.29315,No
N,In,200.0,N24In1H75,142.47514,16.626476,136.26671,Yes
F,Ga,200.0,F20Ga1H79,144.30533,21.565893,136.25249,No
Nb,Gd,200.0,Nb2Gd11H87,144.3129,21.594234,136.24948,No
Ar,Zr,200.0,Ar2Zr7H91,144.85573,23.0535,136.2474,No
Pr,Sm,200.0,Pr4Sm1H95,142.57259,16.95695,136.24075,No
N,Mg,200.0,N2Mg9H89,142.63069,17.121319,136.23749,Yes
C,Tb,200.0,C25Tb1H74,142.16496,15.950289,136.20903,No
Zn,Xe,200.0,Zn1Xe22H77,145.51955,25.017157,136.178,No
Br,Po,200.0,Br20Po1H79,142.72035,17.567608,136.1605,No
Ho,At,200.0,Ho13At1H86,141.89014,15.372786,136.14984,No
Ar,Rn,200.0,Ar2Rn19H79,143.3913,19.509813,136.10622,No
F,Po,200.0,F20Po1H79,145.11736,24.138916,136.10373,No
Cr,Br,200.0,Cr3Br18H79,141.21333,13.703506,136.09636,No
Cl,Ar,200.0,Cl18Ar2H80,141.64404,14.857292,136.09624,No
He,Si,200.0,He1Si22H77,140.26167,11.205675,136.07741,No
Tm,Pb,200.0,Tm9Pb1H90,141.78209,15.27832,136.07707,No
Xe,Tm,200.0,Xe21Tm2H77,142.39897,17.016111,136.04504,No
Hg,Ac,200.0,Hg1Ac4H95,143.52129,20.025902,136.04349,No
Pd,At,200.0,Pd23At1H76,140.74327,12.643971,136.02194,No
As,Ta,200.0,As20Ta1H79,141.74544,15.340556,136.01718,No
Pd,Rn,200.0,Pd22Rn1H77,140.47438,11.970774,136.00443,No
Nb,Te,200.0,Nb2Te19H79,141.05887,13.606838,135.978,No
Cr,Pd,200.0,Cr2Pd21H77,140.95903,13.379848,135.9629,No
Cu,Zr,200.0,Cu1Zr8H91,142.64375,17.986008,135.92767,No
Co,Br,200.0,Co2Br20H78,141.46158,14.822619,135.92673,No
N,As,200.0,N24As1H75,141.29323,14.384865,135.92183,No
Cu,At,200.0,Cu2At19H79,140.20801,11.540232,135.89882,No
B,F,200.0,B3F19H78,142.17636,16.861559,135.88016,No
Al,Si,200.0,Al8Si2H90,143.26468,19.778147,135.8794,Yes
Kr,Ba,200.0,Kr1Ba10H89,143.9949,21.792536,135.85744,No
He,O,200.0,He1O25H74,143.6497,20.880749,135.8527,No
Kr,Xe,200.0,Kr2Xe20H78,144.0572,22.076935,135.81354,No
N,Ag,200.0,N24Ag1H75,141.4675,15.1617775,135.806,Yes
Be,At,200.0,Be5At16H79,138.8437,8.139772,135.80426,No
Dy,Ir,200.0,Dy12Ir2H86,141.25566,14.613754,135.7988,No
Cd,At,200.0,Cd2At18H80,140.97844,13.896353,135.78946,No
V,At,200.0,V3At15H82,140.88731,13.674208,135.78128,No
Ti,In,200.0,Ti7In1H92,144.08546,22.239962,135.78093,No
Pm,Eu,200.0,Pm7Eu2H91,141.993,16.69121,135.76039,No
In,At,200.0,In2At19H79,140.21696,11.938317,135.75912,No
Zr,Te,200.0,Zr2Te18H80,141.01936,14.095447,135.75604,Yes
Cd,Xe,200.0,Cd1Xe22H77,145.29759,25.56677,135.75081,No
C,Mn,200.0,C24Mn1H75,140.12495,11.731292,135.74442,No
C,F,200.0,C2F20H78,142.67238,18.591702,135.73012,No
Zn,Ac,200.0,Zn1Ac6H93,142.36891,17.814898,135.71672,No
Xe,Yb,200.0,Xe21Yb2H77,143.49161,20.824324,135.71568,No
Ni,At,200.0,Ni3At17H80,140.33101,12.381328,135.70775,No
Er,At,200.0,Er13At1H86,141.653,15.970137,135.68965,No
Be,Ru,200.0,Be14Ru1H85,144.51009,23.685852,135.66565,No
Al,Pm,200.0,Al5Pm2H93,142.14018,17.34381,135.6639,No
N,Zn,200.0,N24Zn1H75,142.56232,18.477283,135.66278,Yes
Pr,Gd,200.0,Pr2Gd11H87,143.38574,20.695667,135.65785,No
Er,Ir,200.0,Er9Ir1H90,141.2773,15.103008,135.63774,No
Fe,Dy,200.0,Fe3Dy11H86,140.64212,13.464858,135.61426,No
F,Bi,200.0,F20Bi1H79,144.77562,24.541426,135.6117,No
B,Po,200.0,B5Po17H78,138.82826,8.626331,135.60713,No
Kr,Te,200.0,Kr2Te18H80,140.67023,13.606493,135.58948,No
I,Pt,200.0,I20Pt1H79,141.50418,15.899485,135.56721,No
N,Pb,200.0,N24Pb1H75,142.13206,17.596653,135.56137,No
As,Xe,200.0,As22Xe1H77,139.43642,10.395605,135.55463,No
Ti,As,200.0,Ti2As19H79,140.43872,13.089017,135.55121,No
As,Nb,200.0,As19Nb2H79,140.7701,14.002087,135.54163,No
Kr,Tl,200.0,Kr23Tl1H76,144.85562,24.962597,135.53444,No
C,Kr,200.0,C24Kr1H75,140.0699,12.148373,135.53363,No
Xe,Hg,200.0,Xe22Hg1H77,144.69487,24.582722,135.51553,No
F,Cu,200.0,F20Cu1H79,143.46753,21.331957,135.50204,No
Mn,Xe,200.0,Mn2Xe21H77,142.86113,19.71957,135.49773,No
Mn,Ce,200.0,Mn2Ce3H95,141.1314,15.101786,135.4923,No
F,Ni,200.0,F20Ni1H79,143.08618,20.349026,135.48773,No
Ga,Pd,200.0,Ga2Pd21H77,139.86917,11.741608,135.48479,No
As,Hg,200.0,As20Hg1H79,140.0845,12.380072,135.46172,No
Zr,Ag,200.0,Zr8Ag1H91,142.65268,19.281998,135.45267,No
Po,At,200.0,Po1At18H81,141.15643,15.387322,135.4107,No
Pr,Os,200.0,Pr4Os1H95,142.06224,17.85894,135.3936,No
Tm,Tl,200.0,Tm9Tl1H90,140.7237,14.297488,135.38492,No
Mo,At,200.0,Mo3At17H80,139.48186,10.998065,135.3751,No
As,Pt,200.0,As20Pt1H79,139.94734,12.247435,135.37407,No
Be,Hg,200.0,Be10Hg1H89,146.33372,29.360422,135.37036,No
Zn,At,200.0,Zn3At17H80,140.55704,13.9046545,135.36496,No
Fe,Br,200.0,Fe3Br19H78,140.32603,13.335227,135.34657,No
Br,Pb,200.0,Br20Pb2H78,140.44873,13.716617,135.32686,No
Xe,Hf,200.0,Xe21Hf2H77,142.17494,18.388668,135.3085,No
Cr,At,200.0,Cr2At16H82,140.26082,13.323905,135.28558,No
Al,Zn,200.0,Al21Zn1H78,140.21172,13.19464,135.28476,Yes
Fe,Te,200.0,Fe3Te17H80,139.37955,10.973193,135.28209,No
Tc,Pm,200.0,Tc12Pm2H86,141.2383,15.968518,135.27556,No
Al,In,200.0,Al5In6H89,144.15208,23.77839,135.27309,No
Nb,Xe,200.0,Nb2Xe21H77,141.41461,16.465908,135.26614,No
N,Er,200.0,N24Er1H75,140.91644,15.134632,135.26508,No
Be,Ga,200.0,Be8Ga7H85,143.0767,20.92065,135.2648,No
Po,Rn,200.0,Po19Rn13H68,138.2579,8.029038,135.25981,No
Cr,Nd,200.0,Cr3Nd2H95,140.82852,14.929029,135.25394,No
Rh,Dy,200.0,Rh2Dy12H86,141.58594,16.977312,135.2465,No
Kr,Pd,200.0,Kr2Pd22H76,140.34503,13.655076,135.24614,No
As,Yb,200.0,As1Yb9H90,140.79349,14.889955,135.23349,No
Zr,Hg,200.0,Zr14Hg1H85,141.43614,16.735254,135.18709,No
Yb,Po,200.0,Yb13Po1H86,142.1503,18.649723,135.18637,No
F,Er,200.0,F20Er2H78,143.79135,23.049673,135.18446,No
Be,Rh,200.0,Be14Rh1H85,144.12076,23.940353,135.18129,No
F,Pd,200.0,F20Pd1H79,142.99701,20.940521,135.17769,No
N,Hg,200.0,N24Hg1H75,142.99873,20.954216,135.1743,Yes
Zn,Te,200.0,Zn3Te17H80,139.88997,12.650413,135.16623,No
Cd,Te,200.0,Cd1Te20H79,139.92096,12.7431135,135.1626,No
Kr,Yb,200.0,Kr22Yb2H76,143.7259,22.948965,135.15662,No
Ti,Tl,200.0,Ti7Tl1H92,143.26096,21.719208,135.15086,No
F,Co,200.0,F20Co1H79,142.85884,20.669666,135.14066,No
F,Tc,200.0,F19Tc2H79,142.38736,19.408812,135.13998,No
N,Ru,200.0,N24Ru1H75,141.0328,15.782942,135.13936,No
He,Ra,200.0,He1Ra8H91,142.99997,21.102127,135.1203,No
F,Ce,200.0,F20Ce2H78,142.57452,19.963829,135.1199,No
Kr,Ta,200.0,Kr23Ta1H76,143.21436,21.705164,135.10951,No
F,Hf,200.0,F20Hf2H78,142.7556,20.532936,135.08847,No
Ar,Ac,200.0,Ar3Ac7H90,143.40854,22.294712,135.08356,No
F,Pb,200.0,F20Pb1H79,144.2589,24.648157,135.05513,No
Cl,Pr,200.0,Cl23Pr2H75,143.35724,22.237331,135.05368,No
F,Ag,200.0,F20Ag1H79,142.87483,20.972628,135.04352,No
Si,Tl,200.0,Si21Tl1H78,139.38899,11.65664,135.03633,No
Ag,At,200.0,Ag2At19H79,139.6184,12.350579,135.0066,No
I,Yb,200.0,I19Yb2H79,141.05928,16.22107,135.00223,No
N,Nb,200.0,N24Nb1H75,140.91437,15.862881,134.99107,No
F,Tb,200.0,F19Tb2H79,143.1966,22.002213,134.98083,No
Mo,Pd,200.0,Mo2Pd21H77,140.08965,13.730329,134.96266,No
Pb,At,200.0,Pb1At18H81,140.39789,14.570981,134.957,No
Ar,Ba,200.0,Ar2Ba7H91,145.58327,28.50717,134.9385,No
Ne,La,200.0,Ne1La9H90,141.0743,16.434261,134.93764,No
Te,Os,200.0,Te20Os1H79,139.64996,12.670024,134.9189,No
N,Mn,200.0,N24Mn1H75,141.77463,18.378653,134.91193,No
Tc,Te,200.0,Tc2Te19H79,139.49553,12.283841,134.90866,No
F,Nd,200.0,F19Nd2H79,142.21738,19.675982,134.87024,No
C,Ce,200.0,C2Ce5H93,140.91801,16.30606,134.82924,No
Br,Rh,200.0,Br20Rh2H78,139.7194,13.1460705,134.81058,No
F,Pm,200.0,F19Pm2H79,142.44182,20.439514,134.80959,No
N,Br,200.0,N24Br1H75,139.73393,13.192813,134.80765,No
B,Ne,200.0,B11Ne1H88,143.1944,22.483334,134.79898,No
I,Tb,200.0,I19Tb2H79,140.56209,15.444274,134.7951,No
F,In,200.0,F20In1H79,142.79915,21.436726,134.79454,No
Kr,Pb,200.0,Kr23Pb1H76,143.77472,24.052786,134.79326,No
Al,Ni,200.0,Al13Ni1H86,138.0638,8.77071,134.78876,No
Sm,W,200.0,Sm7W2H91,140.59319,15.554936,134.78488,No
As,Er,200.0,As19Er2H79,139.9126,13.745158,134.78008,No
Zr,Po,200.0,Zr8Po1H91,143.36641,23.001062,134.77768,No
Pd,Pr,200.0,Pd1Pr3H96,141.1764,17.196629,134.75508,No
Ar,I,200.0,Ar2I20H78,139.85353,13.699759,134.73796,No
Xe,Au,200.0,Xe23Au1H76,143.1113,22.425438,134.7375,No
V,Rn,200.0,V3Rn18H79,140.57126,15.64986,134.72751,No
N,Ba,200.0,N1Ba9H90,140.92525,16.604296,134.7251,No
Ti,Mo,200.0,Ti8Mo2H90,139.9787,14.076512,134.72244,No
F,Ta,200.0,F19Ta2H79,142.70078,21.42471,134.70065,No
Ru,Pd,200.0,Ru1Pd23H76,140.29404,15.010602,134.68898,No
N,Kr,200.0,N24Kr1H75,140.1191,14.547454,134.68698,No
Xe,Pb,200.0,Xe21Pb1H78,142.61272,21.225563,134.68697,No
Te,Hg,200.0,Te20Hg1H79,139.74873,13.583417,134.6766,No
Hf,Re,200.0,Hf9Re2H89,140.26173,15.018772,134.65363,No
Ga,Kr,200.0,Ga1Kr23H76,143.31422,23.227839,134.64081,No
Ar,Xe,200.0,Ar2Xe19H79,141.83125,19.257698,134.6403,No
I,Tm,200.0,I19Tm2H79,139.91856,14.158908,134.63155,No
Ga,Er,200.0,Ga1Er13H86,139.4686,13.00008,134.61429,No
Pr,Tl,200.0,Pr4Tl1H95,142.01326,19.843847,134.60344,No
N,Ho,200.0,N24Ho1H75,140.50888,15.885035,134.57732,No
Tc,Pd,200.0,Tc2Pd21H77,139.2957,12.704244,134.55186,No
He,Ce,200.0,He1Ce7H92,139.7773,14.008508,134.54643,No
V,Tm,200.0,V3Tm11H86,142.45961,21.203894,134.54195,No
F,Te,200.0,F20Te1H79,141.89842,19.71314,134.53741,No
Ar,Lu,200.0,Ar21Lu2H77,141.69702,19.268908,134.50189,No
Pd,Ta,200.0,Pd21Ta2H77,139.87753,14.399847,134.50055,No
Kr,Tm,200.0,Kr21Tm2H77,140.82286,16.967567,134.48706,No
Mn,Tb,200.0,Mn2Tb10H88,141.10733,17.737213,134.48415,No
F,Rh,200.0,F20Rh1H79,142.4932,21.456947,134.48103,No
Br,Hf,200.0,Br20Hf2H78,138.79999,11.723913,134.42221,No
Sb,Yb,200.0,Sb1Yb9H90,140.0748,15.159784,134.41405,No
Ho,Rn,200.0,Ho2Rn20H78,141.76141,19.710789,134.40129,No
Br,Ta,200.0,Br19Ta2H79,139.27458,13.072656,134.39317,No
As,Au,200.0,As20Au1H79,138.94377,12.199071,134.38857,No
Kr,Hf,200.0,Kr23Hf1H76,142.46004,21.655874,134.3736,No
Be,F,200.0,Be4F18H78,140.1904,15.617089,134.35889,No
F,I,200.0,F20I1H79,141.03352,17.903511,134.34824,No
N,V,200.0,N9V3H88,138.82265,12.011788,134.33737,No
Co,Hf,200.0,Co1Hf8H91,142.72104,22.497305,134.3204,No
Br,Xe,200.0,Br1Xe23H76,141.90665,20.367373,134.30135,No
Tm,W,200.0,Tm9W1H90,138.60898,11.67283,134.25027,No
Nd,Tl,200.0,Nd4Tl1H95,141.39767,19.152718,134.24593,No
Br,Au,200.0,Br21Au1H78,141.27167,18.93904,134.1997,No
Zr,Os,200.0,Zr9Os2H89,138.90018,12.672037,134.16837,No
Kr,In,200.0,Kr23In1H76,143.26878,24.41479,134.15215,No
C,N,200.0,C2N23H75,138.30647,11.142283,134.14587,No
Cr,Pm,200.0,Cr3Pm6H91,139.81557,15.198436,134.14038,No
N,Co,200.0,N24Co1H75,139.59848,14.617562,134.1402,No
He,Be,200.0,He9Be11H80,141.80061,20.53379,134.13316,No
Al,Sm,200.0,Al7Sm2H91,141.19853,19.001184,134.10338,No
Ga,Tb,200.0,Ga1Tb9H90,139.24983,13.89397,134.06174,No
Xe,Bi,200.0,Xe21Bi1H78,141.12846,18.975206,134.043,No
N,Pd,200.0,N24Pd1H75,139.29924,14.102931,134.03311,No
Ti,Ga,200.0,Ti9Ga1H90,140.31793,16.837606,134.03067,Yes
As,Ce,200.0,As1Ce6H93,141.8027,20.819517,134.02856,No
Cu,Yb,200.0,Cu1Yb9H90,140.19968,16.531094,134.02687,No
Ti,At,200.0,Ti3At15H82,139.14592,13.735684,134.01694,No
F,Ru,200.0,F20Ru1H79,142.08176,21.606562,134.01373,No
Ni,Ce,200.0,Ni1Ce4H95,140.31558,16.937437,133.99104,No
Mg,Te,200.0,Mg11Te1H88,143.23466,24.802454,133.97328,No
F,Sm,200.0,F19Sm2H79,141.88351,21.184614,133.97305,No
Gd,Hg,200.0,Gd13Hg1H86,139.82527,15.701708,133.96216,No
Nd,Sm,200.0,Nd7Sm2H91,141.37619,19.86731,133.95761,No
Kr,Po,200.0,Kr23Po1H76,141.53938,20.310318,133.95538,No
Te,Au,200.0,Te20Au1H79,138.47415,12.104911,133.9541,No
Be,Ag,200.0,Be9Ag7H84,138.47223,12.136089,133.94054,No
Ag,Ce,200.0,Ag1Ce4H95,140.73834,18.247656,133.92456,No
Er,Au,200.0,Er9Au1H90,139.53995,15.068665,133.91321,No
Tc,Eu,200.0,Tc3Eu11H86,140.21616,16.885706,133.91093,No
Nb,Re,200.0,Nb3Re12H85,139.3404,14.575901,133.89766,No
N,Os,200.0,N24Os1H75,140.22067,16.9576,133.8886,No
Ho,Pt,200.0,Ho9Pt1H90,139.49945,15.026968,133.88829,No
N,Mo,200.0,N24Mo1H75,139.3582,14.674507,133.87865,No
F,Tl,200.0,F20Tl1H79,142.82472,23.972778,133.87314,No
Fe,Nd,200.0,Fe12Nd2H86,140.75444,18.432386,133.87167,No
F,Br,200.0,F20Br1H79,140.76161,18.463259,133.86732,No
Cd,Yb,200.0,Cd1Yb10H89,140.6601,18.21837,133.85724,No
Xe,Gd,200.0,Xe20Gd2H78,141.94878,21.71264,133.84114,No
He,Rn,200.0,He3Rn19H78,141.72896,21.139921,133.83517,No
F,At,200.0,F20At1H79,141.71794,21.128141,133.82857,No
B,Ga,200.0,B10Ga1H89,142.77695,24.034838,133.80219,No
Si,Ir,200.0,Si21Ir1H78,138.07466,11.602319,133.74228,No
Al,Cr,200.0,Al9Cr2H89,139.66313,15.868185,133.73785,No
Fe,Pd,200.0,Fe3Pd20H77,138.17554,11.930857,133.72049,No
Fe,Pm,200.0,Fe12Pm2H86,140.39574,17.912518,133.70709,No
Bi,At,200.0,Bi1At18H81,139.37943,15.195648,133.70528,No
Xe,Pt,200.0,Xe23Pt1H76,142.10669,22.555803,133.68422,No
He,Lu,200.0,He1Lu10H89,139.04091,14.363024,133.67767,No
Ir,At,200.0,Ir2At18H80,137.85617,11.201626,133.67342,No
Te,Ir,200.0,Te20Ir1H79,137.9719,11.528167,133.6672,No
Ge,Xe,200.0,Ge1Xe23H76,141.45099,20.969025,133.62103,No
Ag,Tm,200.0,Ag1Tm9H90,139.68756,16.27307,133.6111,No
As,Hf,200.0,As21Hf1H78,138.43964,12.943833,133.60632,No
N,Ta,200.0,N24Ta1H75,140.66336,18.93935,133.5913,No
Be,In,200.0,Be7In4H89,142.37212,23.527472,133.5868,No
Ag,Xe,200.0,Ag1Xe22H77,141.72754,21.845797,133.57019,No
Ge,Kr,200.0,Ge1Kr24H75,141.0342,20.01872,133.55908,No
Pd,Bi,200.0,Pd22Bi1H77,140.20074,17.86143,133.53117,No
Sb,Xe,200.0,Sb1Xe22H77,141.01323,20.07136,133.51846,No
Zr,At,200.0,Zr2At17H81,140.10316,17.642271,133.51543,No
Si,In,200.0,Si21In1H78,137.45473,10.5554,133.51328,No
Pr,Tb,200.0,Pr3Tb1H96,140.08821,17.6116,133.51193,No
F,Pr,200.0,F19Pr2H79,141.29396,20.857609,133.5056,No
Ar,Ra,200.0,Ar2Ra7H91,143.96678,28.068653,133.48578,No
Te,W,200.0,Te18W1H81,138.49818,13.451659,133.47525,No
V,Ta,200.0,V6Ta6H88,136.9882,9.452096,133.45874,No
Br,Ru,200.0,Br20Ru2H78,138.18686,12.696482,133.44592,No
F,Os,200.0,F20Os1H79,141.66043,22.053226,133.42563,No
Be,Zn,200.0,Be10Zn1H89,142.75917,25.01106,133.41989,No
B,Sb,200.0,B8Sb1H91,141.82683,22.561768,133.40213,No
Cr,In,200.0,Cr12In2H86,138.0889,12.60035,133.38385,No
F,Mn,200.0,F19Mn2H79,140.44298,18.92792,133.37518,No
F,Gd,200.0,F20Gd2H78,142.22916,23.730927,133.36789,No
Xe,Ta,200.0,Xe21Ta1H78,140.81483,19.9483,133.36601,No
N,F,200.0,N2F19H79,139.90323,17.577536,133.33968,No
Cr,Eu,200.0,Cr3Eu10H87,141.17407,20.986666,133.33752,No
Be,Ne,200.0,Be14Ne1H85,141.24857,21.292461,133.29784,No
Te,Ta,200.0,Te19Ta1H80,138.64478,14.367526,133.27985,No
Ti,Te,200.0,Ti3Te18H79,137.66867,11.766428,133.27501,Yes
He,Ti,200.0,He18Ti3H79,140.68959,19.86099,133.27338,No
N,W,200.0,N24W1H75,140.06789,18.25344,133.25194,No
Mo,Pm,200.0,Mo3Pm2H95,138.58224,14.291337,133.24577,No
Be,Tc,200.0,Be8Tc2H90,141.91946,23.27504,133.22842,No
Tm,At,200.0,Tm9At1H90,138.87529,15.128369,133.22626,No
Ga,Xe,200.0,Ga1Xe22H77,141.72148,22.782831,133.21423,No
Mn,Rn,200.0,Mn2Rn19H79,140.15205,18.585176,133.21223,No
Ru,Dy,200.0,Ru2Dy12H86,139.96909,18.095562,133.2121,No
Nb,Eu,200.0,Nb2Eu10H88,140.54341,19.634495,133.21178,No
Pr,Eu,200.0,Pr3Eu1H96,139.9454,18.03649,133.21046,No
Tm,Ir,200.0,Tm9Ir1H90,138.1081,13.231775,133.16727,No
Cu,Er,200.0,Cu1Er9H90,139.20126,16.177467,133.16049,No
Sm,Eu,200.0,Sm11Eu2H87,139.64957,17.395502,133.15398,No
Br,Tm,200.0,Br20Tm2H78,139.22935,16.321835,133.13467,No
F,Tm,200.0,F20Tm2H78,140.93535,20.909977,133.12744,No
Te,Ce,200.0,Te1Ce6H93,140.77269,20.5227,133.10939,No
N,Pt,200.0,N24Pt1H75,139.3205,16.708399,133.08148,No
Kr,Ra,200.0,Kr1Ra7H92,140.54013,19.97539,133.08119,No
Kr,Ac,200.0,Kr2Ac7H91,141.94905,23.776178,133.07088,No
Yb,Au,200.0,Yb9Au1H90,138.5474,14.68713,133.06313,No
Ga,Ho,200.0,Ga1Ho13H86,137.71243,12.457283,133.0608,No
N,Cd,200.0,N24Cd1H75,139.87958,18.306118,133.04396,Yes
Sn,Yb,200.0,Sn1Yb9H90,138.67505,15.094605,133.03864,No
Kr,Bi,200.0,Kr23Bi1H76,140.91176,21.086714,133.03786,No
Ce,Ir,200.0,Ce4Ir1H95,140.93365,21.152552,133.03516,No
Pr,Pb,200.0,Pr4Pb1H95,140.54707,20.15347,133.02164,No
Mn,Te,200.0,Mn2Te19H79,137.50392,12.031199,133.0114,No
N,Ra,200.0,N1Ra8H91,138.51393,14.751305,133.0057,No
N,Tc,200.0,N24Tc1H75,138.50099,14.733472,132.99942,No
Ge,Sb,200.0,Ge21Sb1H78,137.17319,11.194996,132.9929,No
Ne,Rn,200.0,Ne2Rn19H79,141.1084,21.778692,132.9761,No
In,Xe,200.0,In1Xe22H77,141.63019,23.178707,132.97511,No
N,Cr,200.0,N10Cr2H88,139.48419,17.489363,132.95355,No
Br,Ho,200.0,Br20Ho2H78,139.65825,18.002829,132.93588,No
Be,Au,200.0,Be10Au1H89,144.41505,30.74276,132.93552,No
Mn,Er,200.0,Mn2Er12H86,139.98927,18.903193,132.93071,No
Ar,Te,200.0,Ar2Te20H78,137.13718,11.267342,132.92989,No
Br,Tl,200.0,Br24Tl1H75,140.82248,21.147902,132.92572,No
Te,Pt,200.0,Te20Pt1H79,137.65916,12.723104,132.90828,No
Cr,Xe,200.0,Cr2Xe21H77,138.92867,16.132872,132.90456,No
B,Nb,200.0,B6Nb2H92,140.74522,21.062157,132.8805,No
Ne,Xe,200.0,Ne1Xe20H79,140.31523,19.911823,132.88004,No
B,Tb,200.0,B12Tb2H86,140.13358,19.42967,132.87842,Yes
Zr,Au,200.0,Zr9Au1H90,139.3048,17.215227,132.87653,No
N,Au,200.0,N24Au1H75,138.91922,16.204971,132.86818,No
Rh,Er,200.0,Rh1Er9H90,138.49101,15.066614,132.86505,No
Kr,Mo,200.0,Kr24Mo1H75,140.98741,21.783268,132.85341,No
As,W,200.0,As20W1H79,138.09146,14.042347,132.84796,No
Rh,At,200.0,Rh2At18H80,137.33968,12.050379,132.84,No
As,Tb,200.0,As19Tb2H79,138.10039,14.18278,132.80444,No
Ru,Er,200.0,Ru1Er9H90,138.4077,15.014945,132.80103,No
Br,Hg,200.0,Br24Hg1H75,140.72365,21.230965,132.79587,No
Tc,Xe,200.0,Tc2Xe21H77,139.94896,19.192698,132.78229,No
Zn,As,200.0,Zn1As21H78,136.78133,10.720345,132.77829,No
N,Ar,200.0,N24Ar1H75,138.64545,15.734279,132.77017,No
As,Gd,200.0,As19Gd2H79,137.75015,13.337422,132.76988,No
Mo,Xe,200.0,Mo2Xe21H77,138.74135,16.029226,132.75594,No
V,Pb,200.0,V3Pb14H83,136.75494,10.779009,132.73,No
Cu,Xe,200.0,Cu1Xe22H77,140.72838,21.451706,132.71819,No
Mn,As,200.0,Mn2As19H79,137.40596,12.579739,132.7086,No
Hf,Pb,200.0,Hf8Pb1H91,140.44916,20.88154,132.65186,No
F,Au,200.0,F20Au1H79,140.43596,20.849688,132.65056,No
Gd,At,200.0,Gd13At1H86,138.36206,15.324388,132.63985,No
Ar,At,200.0,Ar2At18H80,137.77783,13.765983,132.63753,No
Fe,Eu,200.0,Fe12Eu2H86,138.6731,16.213371,132.61893,No
He,Xe,200.0,He1Xe20H79,140.075,19.979465,132.61455,No
C,Eu,200.0,C24Eu1H75,138.85452,16.734919,132.6056,No
Os,At,200.0,Os2At18H80,137.3344,12.709336,132.58865,No
Ar,Ti,200.0,Ar2Ti8H90,140.97527,22.462374,132.58768,No
B,Er,200.0,B12Er2H86,139.06325,17.360563,132.5807,Yes
Ni,Er,200.0,Ni1Er9H90,138.21933,15.340223,132.4912,No
Zn,Zr,200.0,Zn1Zr9H90,137.57259,13.615127,132.48862,No
Pd,Os,200.0,Pd22Os1H77,138.45917,16.001192,132.48422,No
Ho,Ir,200.0,Ho8Ir1H91,138.26952,15.532023,132.46976,No
Co,Gd,200.0,Co2Gd12H86,138.42378,15.953467,132.46666,No
Fe,Pr,200.0,Fe12Pr2H86,139.94038,20.031864,132.46036,No
C,Ar,200.0,C24Ar1H75,136.39236,10.539926,132.4567,No
Tm,Pt,200.0,Tm9Pt1H90,137.5913,13.792625,132.44104,No
Be,Sn,200.0,Be9Sn1H90,142.472,26.875416,132.43655,No
Br,Tc,200.0,Br19Tc2H79,137.63527,13.977747,132.4159,No
Ti,Pb,200.0,Ti3Pb14H83,136.35017,10.537186,132.41553,No
Rh,Pr,200.0,Rh1Pr3H96,139.23103,18.286076,132.4029,No
Hf,Rn,200.0,Hf8Rn3H89,138.79024,17.111847,132.40057,No
Kr,Nb,200.0,Kr21Nb2H77,138.7137,16.907911,132.40018,No
I,Dy,200.0,I19Dy2H79,137.77032,14.409721,132.38965,No
Mn,Ho,200.0,Mn3Ho11H86,138.8814,17.38816,132.38855,No
As,Re,200.0,As20Re1H79,137.08705,12.586531,132.38716,No
F,Eu,200.0,F20Eu2H78,140.44905,21.6256,132.37392,No
F,Dy,200.0,F19Dy2H79,140.2522,21.145266,132.35643,No
Mo,Eu,200.0,Mo3Eu11H86,139.99643,20.479427,132.34929,No
Br,Er,200.0,Br20Er2H78,138.95125,17.718864,132.33492,No
Zn,Kr,200.0,Zn1Kr24H75,141.48492,24.575989,132.3081,No
Ce,Po,200.0,Ce6Po1H93,140.44508,21.805151,132.3029,No
F,W,200.0,F20W1H79,140.81146,22.899878,132.26051,No
Pd,Pb,200.0,Pd22Pb1H77,138.48598,16.682241,132.25673,No
Eu,Au,200.0,Eu8Au1H91,137.71147,14.649988,132.24107,No
Co,Ho,200.0,Co1Ho8H91,138.145,15.815888,132.23926,No
B,Ho,200.0,B12Ho2H86,139.09682,18.370888,132.23701,Yes
Pm,Sm,200.0,Pm7Sm2H91,138.69339,17.3436,132.21718,No
Kr,Sn,200.0,Kr24Sn1H75,140.19328,21.368414,132.21419,No
Ni,Tb,200.0,Ni1Tb8H91,138.48326,16.859089,132.18797,No
Br,Kr,200.0,Br21Kr2H77,138.94664,18.151524,132.16875,No
Kr,Hg,200.0,Kr24Hg1H75,142.3036,27.146065,132.1671,No
B,Kr,200.0,B10Kr1H89,140.51205,22.355516,132.16437,No
Br,Ce,200.0,Br18Ce5H77,135.35913,8.702942,132.1094,No
Be,N,200.0,Be12N2H86,138.1633,16.224901,132.10483,Yes
N,Ne,200.0,N24Ne1H75,139.12064,18.805262,132.09863,No
As,Tm,200.0,As20Tm1H79,136.60687,12.073558,132.09853,No
Gd,Au,200.0,Gd8Au1H91,137.49886,14.504582,132.08276,No
B,Bi,200.0,B13Bi1H86,139.47322,19.80488,132.07796,No
As,Ho,200.0,As19Ho2H79,137.2346,13.813686,132.07649,No
Co,Dy,200.0,Co2Dy12H86,137.56485,14.703334,132.07454,No
Ti,Co,200.0,Ti9Co1H90,137.33548,14.104284,132.06885,No
Ru,At,200.0,Ru3At17H80,136.59686,12.156296,132.05763,No
Sb,Tb,200.0,Sb1Tb13H86,138.68439,17.75398,132.05495,No
Ni,Xe,200.0,Ni1Xe22H77,139.87938,20.958351,132.0534,No
As,Cd,200.0,As21Cd1H78,136.87933,13.016797,132.01878,No
Ge,Tm,200.0,Ge1Tm9H90,137.794,15.4763565,132.01505,No
Nb,Hg,200.0,Nb14Hg1H85,138.7369,18.073517,131.98813,No
Ag,Er,200.0,Ag1Er9H90,137.79318,15.560127,131.98294,No
Be,Re,200.0,Be9Re2H89,141.41763,25.304539,131.96877,No
Xe,Os,200.0,Xe22Os1H77,139.1205,19.170025,131.9623,No
Gd,Pt,200.0,Gd10Pt1H89,137.05373,13.695039,131.93991,No
Ne,Ba,200.0,Ne1Ba10H89,139.59428,20.521801,131.93132,No
Br,Os,200.0,Br20Os2H78,137.26321,14.301823,131.92282,No
Fe,Nb,200.0,Fe11Nb2H87,136.87129,13.25846,131.9205,No
F,Fe,200.0,F17Fe3H80,137.30055,14.424396,131.9144,No
Tl,At,200.0,Tl3At18H79,135.41205,9.385149,131.90758,No
Tm,Hg,200.0,Tm9Hg1H90,137.6132,15.285468,131.90552,No
Sm,Au,200.0,Sm8Au1H91,137.45149,14.855202,131.90446,No
Ge,Po,200.0,Ge20Po1H79,136.31163,11.812681,131.9007,No
Al,Ru,200.0,Al11Ru1H88,138.84468,18.612251,131.89474,No
V,In,200.0,V3In9H88,134.99109,8.299554,131.89198,No
Cr,Ga,200.0,Cr14Ga1H85,136.5688,12.598191,131.86456,No
Ar,Ga,200.0,Ar24Ga1H75,140.24033,22.461197,131.85318,No
Kr,Dy,200.0,Kr21Dy2H77,138.7471,18.5758,131.81079,No
Ho,Hg,200.0,Ho13Hg1H86,137.59453,15.508219,131.80367,No
Ti,Zn,200.0,Ti9Zn1H90,137.40985,15.016931,131.80244,No
Sb,Po,200.0,Sb1Po17H82,136.95819,13.817879,131.79851,No
F,Rn,200.0,F3Rn19H78,138.45831,17.846062,131.79448,No
Cr,Rn,200.0,Cr2Rn19H79,137.5132,15.393093,131.76532,No
Te,Hf,200.0,Te18Hf1H81,137.49156,15.356847,131.75722,Yes
In,Pr,200.0,In1Pr4H95,138.41435,17.839006,131.75316,No
F,Xe,200.0,F1Xe20H79,137.58592,15.719836,131.71603,No
Pd,Tl,200.0,Pd22Tl1H77,137.8034,16.31094,131.7128,No
Cr,Kr,200.0,Cr2Kr22H76,139.0875,19.77793,131.7023,No
Nd,Eu,200.0,Nd7Eu2H91,138.06706,17.082933,131.68819,No
Tm,Au,200.0,Tm9Au1H90,137.00919,14.268458,131.68126,No
F,Yb,200.0,F19Yb2H79,140.66689,24.075367,131.677,No
Tc,At,200.0,Tc2At19H79,136.94681,14.120179,131.67424,No
Ar,Bi,200.0,Ar24Bi1H75,139.49214,20.959003,131.66592,No
Co,Pd,200.0,Co2Pd21H77,136.62402,13.371765,131.63092,No
Cr,Pb,200.0,Cr14Pb1H85,136.58803,13.3448925,131.60497,No
Mn,At,200.0,Mn2At19H79,137.2285,15.061526,131.60443,No
Dy,Au,200.0,Dy13Au1H86,137.83702,16.709543,131.59758,No
Nb,At,200.0,Nb2At16H82,137.93587,16.98477,131.59364,No
Kr,Cd,200.0,Kr24Cd1H75,141.15414,25.616928,131.58862,No
Kr,Tb,200.0,Kr21Tb2H77,138.64629,18.913858,131.58374,No
Ar,Tl,200.0,Ar24Tl1H75,140.55124,24.03926,131.57483,No
Er,Rn,200.0,Er2Rn20H78,138.78624,19.333477,131.567,No
Ar,Pb,200.0,Ar24Pb1H75,140.36461,23.568138,131.56412,No
Ti,Sb,200.0,Ti8Sb1H91,138.70116,19.192837,131.53444,No
Al,Hg,200.0,Al21Hg1H78,138.2733,18.07503,131.52397,Yes
Ag,Tb,200.0,Ag1Tb12H87,137.04218,14.838475,131.5014,No
Ta,At,200.0,Ta2At19H79,137.04329,14.851082,131.4978,No
Gd,Rn,200.0,Gd2Rn20H78,139.25432,20.772356,131.49779,No
I,Ce,200.0,I19Ce2H79,137.6909,16.611193,131.48817,No
Ne,Cl,200.0,Ne1Cl21H78,138.12665,17.813627,131.47493,No
N,Ti,200.0,N22Ti2H76,137.74818,16.926645,131.42767,No
Sm,Tl,200.0,Sm12Tl1H87,136.77786,14.356259,131.41714,No
F,Pt,200.0,F20Pt1H79,139.01372,20.365011,131.4093,No
B,N,200.0,B9N1H90,137.90086,17.44352,131.38734,Yes
Co,Pr,200.0,Co1Pr3H96,137.9276,17.64152,131.34015,No
Mn,Br,200.0,Mn2Br21H77,138.19078,18.447792,131.30226,No
Kr,Ag,200.0,Kr24Ag1H75,139.1791,21.112963,131.29538,No
F,Ir,200.0,F20Ir1H79,138.57164,19.579222,131.26064,No
Ho,Au,200.0,Ho9Au1H90,136.56215,14.209263,131.25632,No
Cr,Tl,200.0,Cr14Tl1H85,136.74432,14.71889,131.2482,No
N,Ir,200.0,N24Ir1H75,136.77333,14.834867,131.2339,No
C,Sm,200.0,C22Sm2H76,138.20366,18.742456,131.20511,No
Cr,Po,200.0,Cr2Po16H82,136.22539,13.456018,131.20082,No
Br,Pt,200.0,Br21Pt1H78,137.99048,18.253208,131.17462,No
Ar,Po,200.0,Ar24Po1H75,138.56961,19.939972,131.1239,No
Sm,Pb,200.0,Sm13Pb1H86,136.17099,13.526724,131.12003,No
C,Pm,200.0,C22Pm2H76,137.65547,17.51843,131.11398,No
Ge,Yb,200.0,Ge1Yb9H90,137.25125,16.449821,131.10878,No
Kr,Au,200.0,Kr24Au1H75,139.27386,21.876595,131.10501,No
Ga,In,200.0,Ga8In2H90,140.69522,25.752148,131.07921,No
Ga,Pr,200.0,Ga7Pr2H91,139.72652,23.171616,131.0741,No
Hg,Rn,200.0,Hg1Rn20H79,140.11562,24.232447,131.06708,No
Rh,Tm,200.0,Rh1Tm9H90,136.28769,14.111201,131.01848,No
Ar,Ho,200.0,Ar21Ho2H77,138.5668,20.42817,130.9388,No
Yb,Rn,200.0,Yb2Rn20H78,138.6071,20.536394,130.93869,No
He,N,200.0,He1N24H75,137.32623,17.115767,130.9351,No
In,Gd,200.0,In1Gd13H86,136.11238,13.868573,130.93378,No
Nb,In,200.0,Nb1In8H91,140.53825,25.75463,130.92131,No
Ar,V,200.0,Ar18V3H79,137.50519,17.641994,130.91756,No
Br,Gd,200.0,Br20Gd2H78,137.54489,17.765276,130.91122,No
Br,Ir,200.0,Br21Ir2H77,135.53146,12.377635,130.90958,No
B,Si,200.0,B2Si21H77,134.71904,10.300852,130.87263,No
Nb,Tm,200.0,Nb2Tm8H90,137.05751,16.567596,130.87106,No
N,Re,200.0,N24Re1H75,137.55775,17.928667,130.86308,No
Rh,Xe,200.0,Rh1Xe22H77,137.87032,18.854437,130.82996,No
Gd,Ir,200.0,Gd13Ir1H86,136.33919,14.758268,130.82835,No
Kr,Ce,200.0,Kr3Ce8H89,137.19191,17.043722,130.82768,No
Ti,Bi,200.0,Ti8Bi1H91,138.6459,20.966713,130.8168,No
Ce,Hg,200.0,Ce4Hg1H95,136.82623,16.098444,130.81497,No
Ar,Ce,200.0,Ar2Ce8H90,137.20645,17.134941,130.80817,No
Fe,Sm,200.0,Fe12Sm2H86,136.70746,15.844086,130.79118,No
Co,Po,200.0,Co2Po16H82,134.86534,10.941204,130.77983,No
Cu,Ce,200.0,Cu1Ce4H95,137.4409,17.84993,130.77563,No
Cu,Kr,200.0,Cu1Kr24H75,138.4224,20.482376,130.77415,No
Be,Ge,200.0,Be14Ge1H85,138.74213,21.360224,130.76608,No
Te,Er,200.0,Te19Er2H79,136.16068,14.467129,130.75856,No
Zn,Tb,200.0,Zn1Tb11H88,137.49821,18.089817,130.74336,No
N,Fe,200.0,N24Fe1H75,136.26834,14.856511,130.72083,No
Kr,Tc,200.0,Kr23Tc1H76,138.19601,20.028013,130.71744,No
Ti,Hg,200.0,Ti9Hg1H90,137.95967,19.424364,130.7065,No
Cu,Ho,200.0,Cu1Ho9H90,136.76527,16.261658,130.69307,No
I,Nd,200.0,I19Nd2H79,136.41492,15.332267,130.68976,No
Te,Tm,200.0,Te19Tm2H79,135.70027,13.430575,130.68521,No
B,Pr,200.0,B7Pr2H91,136.8845,16.62104,130.6781,No
Pm,Bi,200.0,Pm8Bi1H91,136.93462,16.81463,130.65593,No
Ce,Pt,200.0,Ce4Pt1H95,137.97089,19.61367,130.64702,No
Ar,Hf,200.0,Ar2Hf7H91,140.3301,25.983004,130.62788,No
N,Tb,200.0,N24Tb1H75,137.60875,18.705946,130.62384,No
Kr,Rh,200.0,Kr24Rh1H75,137.99008,19.739565,130.6192,No
Eu,Bi,200.0,Eu13Bi1H86,136.58151,15.986232,130.61215,No
Ar,Er,200.0,Ar21Er2H77,138.13618,20.155945,130.60983,No
Ni,Po,200.0,Ni1Po17H82,135.34462,12.69233,130.60522,No
V,Nb,200.0,V6Nb4H90,135.10722,12.092783,130.5917,No
Zr,Ir,200.0,Zr9Ir2H89,134.6163,10.784879,130.58916,No
Te,Yb,200.0,Te1Yb13H86,136.89577,16.928984,130.57439,No
Cr,Sm,200.0,Cr3Sm6H91,135.88335,14.243159,130.56487,No
Al,Cu,200.0,Al13Cu1H86,134.78882,11.317194,130.56291,No
Eu,Tl,200.0,Eu11Tl1H88,136.05226,14.799556,130.52602,No
Eu,Os,200.0,Eu11Os2H87,136.27458,15.45809,130.50244,No
As,Kr,200.0,As22Kr2H76,134.60147,10.989915,130.49777,No
Be,As,200.0,Be9As1H90,140.28111,26.237701,130.4838,No
Ru,Tm,200.0,Ru1Tm9H90,135.43831,13.303072,130.47086,No
Kr,W,200.0,Kr23W1H76,137.2936,18.303495,130.45895,No
N,Gd,200.0,N22Gd2H76,137.60571,19.148472,130.45555,No
Zr,Pt,200.0,Zr8Pt1H91,138.68452,22.044006,130.45316,No
In,Nd,200.0,In1Nd4H95,136.67787,16.690186,130.44565,No
B,Ta,200.0,B9Ta1H90,139.36136,23.89137,130.44017,No
I,Pm,200.0,I19Pm2H79,136.08102,15.191979,130.40825,No
Al,Rh,200.0,Al12Rh1H87,136.51913,16.422003,130.38705,No
Ar,Ge,200.0,Ar24Ge1H75,136.99149,17.697296,130.38321,No
Mn,Kr,200.0,Mn2Kr22H76,137.85402,20.044601,130.36925,No
Er,Hg,200.0,Er9Hg1H90,135.91661,14.912858,130.34805,No
Xe,Ir,200.0,Xe22Ir1H77,137.63548,19.52643,130.3442,No
Ti,Po,200.0,Ti3Po15H82,135.42102,13.620578,130.335,No
Ar,Yb,200.0,Ar21Yb2H77,138.00824,20.561272,130.33054,No
Co,Kr,200.0,Co1Kr23H76,138.1871,21.055285,130.32494,No
Kr,Sb,200.0,Kr24Sb1H75,138.06935,20.819832,130.2951,No
Ni,Dy,200.0,Ni2Dy12H86,136.44719,16.4756,130.2951,No
Ti,Fe,200.0,Ti4Fe11H85,134.2339,10.620308,130.26822,No
Ni,Kr,200.0,Ni1Kr24H75,137.66855,19.83216,130.26309,No
Kr,Ru,200.0,Kr24Ru1H75,137.80415,20.196575,130.26263,No
B,Mo,200.0,B6Mo2H92,136.6852,17.237892,130.24846,Yes
Ar,In,200.0,Ar23In1H76,138.50488,22.142426,130.23677,No
Xe,Dy,200.0,Xe20Dy2H78,136.8289,17.675768,130.22867,No
Yb,Hg,200.0,Yb10Hg1H89,136.15889,15.885707,130.22707,No
Ag,Po,200.0,Ag1Po17H82,135.46597,14.037411,130.22432,No
Pm,Tl,200.0,Pm9Tl1H90,135.69376,14.678512,130.2127,No
Kr,Re,200.0,Kr23Re1H76,138.20181,21.438614,130.1965,No
B,Nd,200.0,B6Nd2H92,135.32187,13.726975,130.19614,No
Eu,Pb,200.0,Eu13Pb1H86,135.56041,14.388043,130.18782,No
Br,Yb,200.0,Br19Yb2H79,137.35387,19.195223,130.18625,No
Mo,Rn,200.0,Mo2Rn19H79,135.65622,14.68508,130.17271,No
Cu,Tm,200.0,Cu1Tm9H90,136.05458,15.781534,130.16165,No
Tm,Rn,200.0,Tm2Rn20H78,136.22975,16.31293,130.1384,No
Pd,Tm,200.0,Pd21Tm2H77,135.388,14.222844,130.0771,No
Cr,Sb,200.0,Cr14Sb1H85,134.14223,10.894191,130.07426,No
Pd,W,200.0,Pd22W1H77,136.97624,18.530598,130.05681,No
Be,Po,200.0,Be9Po1H90,140.90465,29.1088,130.03525,No
Ru,Xe,200.0,Ru1Xe22H77,136.9028,18.410236,130.0283,No
Ce,Au,200.0,Ce4Au1H95,137.46132,19.918016,130.0238,No
Mn,Hf,200.0,Mn3Hf9H88,133.8466,10.239947,130.02295,No
Bi,Po,200.0,Bi1Po17H82,135.4399,14.527626,130.0152,No
Cr,Nb,200.0,Cr2Nb10H88,134.14532,11.064537,130.01376,No
Xe,Re,200.0,Xe22Re1H77,138.09682,21.688396,129.99823,No
Pm,Au,200.0,Pm8Au1H91,135.73903,15.374228,129.9982,No
He,Cl,200.0,He1Cl19H80,134.99779,13.436562,129.9805,No
Ge,Rn,200.0,Ge20Rn1H79,134.7433,12.81562,129.95787,No
Al,Ag,200.0,Al13Ag1H86,133.8557,10.442794,129.9563,No
Co,Nb,200.0,Co10Nb2H88,134.84229,13.096874,129.95183,No
Sn,Xe,200.0,Sn1Xe22H77,137.29066,19.663898,129.94804,No
Pd,Au,200.0,Pd23Au1H76,135.57156,15.079347,129.94084,No
Cu,Po,200.0,Cu1Po17H82,134.99983,13.597226,129.92255,No
I,Sm,200.0,I19Sm2H79,135.43373,14.773022,129.91739,No
N,Dy,200.0,N24Dy1H75,136.41911,17.425087,129.91248,No
Mn,Pr,200.0,Mn2Pr2H96,137.12685,19.329266,129.90918,No
Be,Bi,200.0,Be9Bi1H90,140.81236,29.24288,129.8929,No
Pd,Pt,200.0,Pd23Pt1H76,135.674,15.501415,129.88567,Yes
Zn,Yb,200.0,Zn1Yb10H89,135.88565,16.079634,129.88142,No
Au,Rn,200.0,Au20Rn1H79,135.7488,15.73848,129.87195,No
F,Cd,200.0,F19Cd1H80,137.69841,20.961596,129.87122,No
Ga,Po,200.0,Ga3Po17H80,133.56631,9.908956,129.86626,No
Ne,I,200.0,Ne2I19H79,133.92224,10.862133,129.86626,No
Si,Pm,200.0,Si20Pm2H78,134.02748,11.206852,129.84277,No
F,Re,200.0,F20Re1H79,137.88257,21.579714,129.82457,No
Sm,Bi,200.0,Sm13Bi1H86,135.90956,16.324913,129.81374,No
Zr,Cd,200.0,Zr9Cd1H90,135.49052,15.2086115,129.81154,No
Ne,Tm,200.0,Ne3Tm15H82,135.5006,15.455898,129.72926,No
Sn,Po,200.0,Sn1Po18H81,135.1536,14.5347,129.72624,No
Ar,Cr,200.0,Ar21Cr2H77,136.5709,18.397896,129.70102,No
Pr,Ir,200.0,Pr3Ir1H96,137.18945,20.086483,129.68904,No
Nb,Sm,200.0,Nb2Sm7H91,135.01834,14.293211,129.68117,No
Hf,At,200.0,Hf2At16H82,134.52779,13.009653,129.6699,No
Mn,Zr,200.0,Mn4Zr11H85,134.78674,13.708362,129.66795,No
V,Po,200.0,V3Po15H82,135.32585,15.164373,129.66338,No
Al,Au,200.0,Al21Au1H78,135.76987,16.359539,129.66112,No
F,Zn,200.0,F14Zn1H85,137.04634,19.866074,129.62823,No
Nb,Rn,200.0,Nb2Rn19H79,135.53737,15.8294325,129.62656,No
I,Eu,200.0,I19Eu2H79,135.17807,14.869908,129.62555,No
Te,Re,200.0,Te18Re1H81,134.25589,12.417044,129.6193,No
Ta,Rn,200.0,Ta2Rn19H79,136.54568,18.630161,129.58907,No
In,Tm,200.0,In1Tm9H90,134.93878,14.466695,129.53683,No
Kr,Pt,200.0,Kr24Pt1H75,137.61722,21.656713,129.53047,No
Eu,At,200.0,Eu13At1H86,134.43755,13.1835785,129.51471,No
Ar,Hg,200.0,Ar24Hg1H75,137.98363,22.686237,129.51245,No
Sb,Tm,200.0,Sb1Tm9H90,134.69667,13.906213,129.504,No
Be,Te,200.0,Be9Te1H90,139.38441,26.496038,129.49063,No
Mo,Sm,200.0,Mo2Sm7H91,135.22154,15.361505,129.48546,No
He,Zr,200.0,He1Zr9H90,135.65385,16.519476,129.48538,No
Nd,Bi,200.0,Nd9Bi1H90,134.85487,14.409087,129.47443,No
Ag,Rn,200.0,Ag15Rn1H84,134.78888,14.238242,129.47223,No
He,V,200.0,He20V3H77,135.89697,17.232927,129.4621,No
Sb,Er,200.0,Sb1Er13H86,136.2184,18.108747,129.45648,No
Pb,Po,200.0,Pb1Po17H82,134.38011,13.212491,129.44649,No
Ce,At,200.0,Ce6At1H93,136.99753,20.239328,129.44003,No
Ar,Ta,200.0,Ar24Ta1H75,137.50812,21.67343,129.41513,No
Ni,Ho,200.0,Ni1Ho9H90,135.50917,16.338089,129.40843,No
He,Mo,200.0,He24Mo1H75,136.27829,18.41771,129.401,No
V,Sb,200.0,V3Sb17H80,133.04535,9.815572,129.38016,No
Ni,Rn,200.0,Ni21Rn1H78,133.32373,10.562953,129.37946,No
Pm,Pb,200.0,Pm9Pb1H90,134.72507,14.332137,129.37335,No
Ar,Sn,200.0,Ar24Sn1H75,136.08195,18.124554,129.31413,No
He,As,200.0,He25As1H74,136.5374,19.35002,129.31198,No
Co,Xe,200.0,Co1Xe22H77,136.38356,19.005735,129.2867,No
Ar,Ag,200.0,Ar24Ag1H75,135.91585,17.761032,129.28377,No
Ga,Nb,200.0,Ga10Nb2H88,135.66946,17.10762,129.28137,No
Mn,Nd,200.0,Mn2Nd2H96,136.56651,19.516819,129.27881,No
W,At,200.0,W1At18H81,134.58495,14.252947,129.2628,No
Cu,Ge,200.0,Cu15Ge1H84,133.4477,11.237896,129.25139,No
Fe,Xe,200.0,Fe1Xe22H77,137.0717,20.961086,129.2447,No
Hg,At,200.0,Hg1At18H81,135.11153,15.7450695,129.23222,No
Dy,Hg,200.0,Dy9Hg1H90,135.544,16.92024,129.22589,No
Ge,Bi,200.0,Ge22Bi1H77,133.90968,12.5666485,129.21722,No
Sn,Hf,200.0,Sn1Hf7H92,136.34239,19.097807,129.21115,No
Xe,Tb,200.0,Xe20Tb2H78,136.26189,18.884068,129.21046,No
Xe,W,200.0,Xe22W1H77,136.382,19.246294,129.19531,No
Mn,Tm,200.0,Mn2Tm10H88,135.16994,16.004763,129.19366,No
Si,Nd,200.0,Si20Nd2H78,133.33525,11.122667,129.18198,Yes
Al,Co,200.0,Al11Co1H88,135.37993,16.605335,129.1794,No
Be,Pb,200.0,Be11Pb1H88,139.45557,27.563309,129.16325,No
Ni,Tm,200.0,Ni1Tm9H90,134.55644,14.511495,129.13776,No
Cu,Tb,200.0,Cu1Tb11H88,135.46114,16.96074,129.1279,No
Ga,Tl,200.0,Ga5Tl6H89,136.81615,20.597765,129.12482,No
Be,Sb,200.0,Be9Sb1H90,138.87526,26.117008,129.123,No
Br,Tb,200.0,Br20Tb2H78,136.2008,18.965504,129.11897,No
In,Ta,200.0,In7Ta2H91,138.70744,25.679092,129.11871,No
V,Ga,200.0,V3Ga8H89,133.99738,13.065424,129.11867,No
Cu,Rn,200.0,Cu15Rn1H84,134.45082,14.311187,129.10693,No
Mn,Pd,200.0,Mn2Pd21H77,133.75154,12.484869,129.08961,No
Tc,Sm,200.0,Tc12Sm2H86,135.05093,15.969233,129.08792,No
Ti,Ni,200.0,Ti9Ni1H90,134.28314,13.958747,129.07086,No
Rh,Ho,200.0,Rh1Ho12H87,134.98337,15.840285,129.06851,No
Nd,Au,200.0,Nd8Au1H91,134.56352,14.77966,129.04471,No
Mo,Hg,200.0,Mo14Hg1H85,135.11795,16.295654,129.03305,No
Al,Os,200.0,Al12Os1H87,136.19476,19.202377,129.02448,No
Re,At,200.0,Re2At16H82,133.3427,11.577703,129.01952,No
Co,Ge,200.0,Co12Ge1H87,133.9666,13.3684635,128.97473,No
Ar,Cu,200.0,Ar25Cu1H74,135.33452,17.036898,128.97284,No
Nd,Pb,200.0,Nd4Pb1H95,135.87897,18.526377,128.9611,No
C,Ne,200.0,C25Ne1H74,134.06938,13.697798,128.95454,No
Ar,Pd,200.0,Ar2Pd23H75,134.42647,14.739441,128.92267,No
Nb,Po,200.0,Nb3Po15H82,133.48412,12.218555,128.92163,No
Rh,Po,200.0,Rh1Po17H82,134.42683,14.761987,128.91461,No
C,Nd,200.0,C22Nd2H76,135.48895,17.64663,128.8996,No
Ne,At,200.0,Ne2At20H78,133.94551,13.547049,128.88696,No
Pm,Os,200.0,Pm8Os1H91,134.34103,14.6436205,128.87302,No
Ti,Ge,200.0,Ti8Ge1H91,135.98943,19.060709,128.87204,No
As,Dy,200.0,As19Dy2H79,133.59842,12.682498,128.8627,No
He,Cr,200.0,He21Cr2H77,135.20049,16.9906,128.8561,No
In,Dy,200.0,In1Dy11H88,134.65479,15.539817,128.85213,No
Fe,Kr,200.0,Fe1Kr23H76,136.50395,20.641535,128.79628,No
Mo,Po,200.0,Mo3Po17H80,131.93008,8.409228,128.79002,No
Ar,Gd,200.0,Ar22Gd2H76,136.45856,20.559063,128.78168,No
Zn,Nb,200.0,Zn3Nb12H85,133.74577,13.358573,128.7576,No
Ne,Zr,200.0,Ne3Zr6H91,137.58629,23.724117,128.72755,No
Ar,Kr,200.0,Ar2Kr23H75,136.67938,21.304697,128.72408,No
Pd,Ir,200.0,Pd23Ir1H76,134.01704,14.216925,128.70836,No
B,Sn,200.0,B10Sn1H89,136.68294,21.378834,128.69995,No
Cr,Ge,200.0,Cr14Ge1H85,132.67947,10.697414,128.685,No
Rh,Gd,200.0,Rh1Gd13H86,133.88048,13.936822,128.67638,No
Ag,Bi,200.0,Ag13Bi1H86,133.74892,13.644915,128.65382,No
Ar,Tm,200.0,Ar21Tm2H77,135.01082,17.033573,128.65038,No
Pr,Dy,200.0,Pr2Dy7H91,135.84354,19.311821,128.63239,No
He,Te,200.0,He24Te1H75,135.98877,19.736557,128.61902,No
F,Kr,200.0,F18Kr2H80,135.91815,19.574396,128.60895,No
Ni,Ge,200.0,Ni21Ge1H78,132.19138,9.597341,128.60767,No
Ar,As,200.0,Ar24As1H75,135.13242,17.558065,128.57613,No
Ag,Ho,200.0,Ag1Ho9H90,134.3843,15.558628,128.5746,No
Cd,Rn,200.0,Cd1Rn23H76,138.3201,26.154144,128.55399,No
Ar,Mo,200.0,Ar24Mo1H75,135.53749,18.721296,128.54684,No
Cr,Bi,200.0,Cr13Bi1H86,133.91306,14.410404,128.53212,No
Ru,Hf,200.0,Ru1Hf8H91,137.03415,22.838106,128.50626,Yes
Zn,Rn,200.0,Zn1Rn20H79,137.68741,24.628925,128.49081,No
I,Pr,200.0,I19Pr2H79,134.8399,17.039549,128.47723,No
Ne,Ac,200.0,Ne1Ac8H91,135.34947,18.40542,128.47678,No
Os,Po,200.0,Os2Po16H82,132.72105,11.367065,128.47652,No
Ru,Ho,200.0,Ru1Ho8H91,134.27495,15.53554,128.47388,No
Pd,Eu,200.0,Pd1Eu9H90,134.65768,16.57094,128.47,No
Ar,Cd,200.0,Ar24Cd1H75,136.27037,20.900253,128.4661,No
Be,Ni,200.0,Be11Ni1H88,136.80328,22.334663,128.46338,No
He,Nb,200.0,He21Nb2H77,135.212,18.08188,128.46011,No
Pr,Bi,200.0,Pr8Bi1H91,134.68764,16.751654,128.43246,No
Si,Eu,200.0,Si20Eu2H78,133.50108,13.588184,128.42717,No
Ar,Rh,200.0,Ar24Rh1H75,135.29199,18.387201,128.4261,No
Kr,Eu,200.0,Kr22Eu2H76,135.65007,19.353685,128.42328,No
Pd,Re,200.0,Pd21Re2H77,133.40446,13.357996,128.4165,No
Nb,Mo,200.0,Nb2Mo10H88,133.23001,12.904638,128.41135,No
Sn,Tm,200.0,Sn1Tm9H90,133.68353,14.163329,128.39485,No
Ar,Zn,200.0,Ar25Zn1H74,135.92885,20.258633,128.36415,No
Ge,Sn,200.0,Ge21Sn2H77,131.38927,8.110617,128.36072,No
Ru,Gd,200.0,Ru1Gd13H86,134.95335,17.712996,128.33922,No
Ge,Er,200.0,Ge1Er9H90,134.30148,15.994218,128.32915,No
He,Po,200.0,He24Po1H75,136.82803,22.860952,128.29161,No
B,Pb,200.0,B9Pb1H90,136.16692,21.095064,128.28989,No
Ar,Mn,200.0,Ar21Mn2H77,135.32242,18.840744,128.28717,No
He,Kr,200.0,He24Kr1H75,135.55838,19.491453,128.28015,No
Cd,Tb,200.0,Cd1Tb11H88,135.05678,18.175234,128.27003,No
Pb,Rn,200.0,Pb1Rn23H76,137.00706,23.399021,128.26973,No
Ar,Sb,200.0,Ar24Sb1H75,134.76688,17.416931,128.26329,No
He,Yb,200.0,He21Yb2H77,135.95792,20.618637,128.25879,No
Si,Sm,200.0,Si20Sm2H78,133.0787,12.992482,128.22723,No
Pt,At,200.0,Pt2At18H80,132.54185,11.561512,128.22472,No
Ar,Br,200.0,Ar25Br1H74,133.12495,13.168266,128.20784,No
He,Ge,200.0,He24Ge1H75,135.62045,19.87635,128.1985,No
Al,W,200.0,Al8W1H91,138.07831,26.472046,128.19348,Yes
Ne,Te,200.0,Ne1Te21H78,132.69559,12.067107,128.18965,No
F,Ne,200.0,F19Ne1H80,135.4795,19.538723,128.18362,No
Ar,Nb,200.0,Ar22Nb2H76,134.5822,17.160667,128.1743,No
Ni,Hf,200.0,Ni1Hf8H91,136.06682,21.186548,128.15562,No
He,Ar,200.0,He21Ar2H77,135.55452,19.896065,128.12521,No
Ti,Cu,200.0,Ti9Cu1H90,134.11961,16.085867,128.11305,No
Cd,Ce,200.0,Cd1Ce4H95,133.79706,15.245763,128.1042,No
Be,Os,200.0,Be9Os2H89,136.11104,21.443127,128.10405,No
V,Ge,200.0,V3Ge17H80,131.68633,9.59681,128.10281,No
Ar,Ni,200.0,Ar24Ni1H75,134.72466,17.738136,128.10112,No
Ge,Ag,200.0,Ge1Ag14H85,132.20377,10.993216,128.09883,No
Eu,Pt,200.0,Eu8Pt1H91,133.20361,13.698312,128.08858,No
Ar,Co,200.0,Ar24Co1H75,135.40532,19.605648,128.08444,No
He,C,200.0,He6C3H91,137.82408,26.119642,128.07085,No
Al,Re,200.0,Al13Re1H86,134.86264,18.260515,128.04405,Yes
Cr,Tm,200.0,Cr2Tm8H90,133.15121,13.773798,128.008,No
Kr,Os,200.0,Kr24Os1H75,135.44327,19.924896,128.00319,No
He,At,200.0,He24At1H75,135.44447,19.943188,127.99757,No
V,Sn,200.0,V2Sn10H88,131.87653,10.391505,127.99628,No
Kr,Sm,200.0,Kr22Sm2H76,135.0128,18.795988,127.99426,No
Mo,Tm,200.0,Mo2Tm8H90,133.56607,14.981729,127.9718,No
B,Dy,200.0,B13Dy2H85,134.99263,18.895966,127.93676,No
He,Pd,200.0,He24Pd1H75,136.28256,22.355679,127.934814,No
Ti,Sn,200.0,Ti8Sn1H91,135.47267,20.211155,127.925705,No
V,Co,200.0,V2Co10H88,132.47305,12.213765,127.91236,No
Cr,Sn,200.0,Cr13Sn1H86,131.72574,10.231726,127.90515,No
Zn,Po,200.0,Zn3Po17H80,132.8907,13.35346,127.904434,No
F,Hg,200.0,F14Hg1H85,137.26785,25.093843,127.89766,No
Br,W,200.0,Br20W1H79,134.54102,17.842218,127.878624,No
Mo,In,200.0,Mo1In8H91,137.5544,25.917168,127.87677,No
Co,Tm,200.0,Co1Tm9H90,133.4046,14.841188,127.86281,No
Sb,Bi,200.0,Sb17Bi1H82,132.39833,12.205687,127.84065,No
Br,Nd,200.0,Br19Nd2H79,133.55688,15.334788,127.83078,No
Dy,Rn,200.0,Dy2Rn20H78,134.25914,17.241467,127.82107,No
Ge,Tb,200.0,Ge1Tb13H86,133.54279,15.331604,127.81787,No
Be,Ir,200.0,Be9Ir1H90,137.76213,26.650583,127.81064,No
Al,Tc,200.0,Al8Tc1H91,137.29652,25.426527,127.8021,Yes
Hf,Hg,200.0,Hf9Hg1H90,134.24973,17.325975,127.7801,No
He,Hf,200.0,He24Hf1H75,135.80743,21.527826,127.768814,No
Zn,Hf,200.0,Zn1Hf9H90,134.22078,17.306536,127.758415,No
Sm,Os,200.0,Sm8Os1H91,133.86566,16.36241,127.75584,No
Ne,As,200.0,Ne1As22H77,132.6327,13.100717,127.740814,No
Tc,Tm,200.0,Tc1Tm9H90,132.85933,13.761399,127.72074,No
Tc,Rn,200.0,Tc2Rn19H79,133.25735,14.836422,127.71735,No
Tl,Rn,200.0,Tl1Rn23H76,136.87555,24.535484,127.71385,No
Be,Mn,200.0,Be10Mn2H88,134.83562,19.07426,127.71317,No
Eu,Po,200.0,Eu13Po1H86,133.49594,15.527701,127.6978,No
Sn,Tb,200.0,Sn1Tb13H86,133.89717,16.64521,127.68175,No
Ag,Sb,200.0,Ag13Sb1H86,131.96187,11.475224,127.67695,No
Ar,Ru,200.0,Ar24Ru1H75,134.59131,18.536526,127.669655,No
Ar,Re,200.0,Ar24Re1H75,135.52365,21.040737,127.66691,No
He,Gd,200.0,He21Gd2H77,134.93513,19.55634,127.632675,No
Ar,Au,200.0,Ar25Au1H74,133.76117,16.412432,127.63267,No
Eu,Hg,200.0,Eu10Hg1H89,133.94888,17.032543,127.58883,No
Fe,Mo,200.0,Fe11Mo2H87,131.62807,10.842786,127.57931,No
Te,Ho,200.0,Te20Ho2H78,133.67332,16.337223,127.57291,No
He,I,200.0,He25I1H74,134.98604,19.86851,127.56702,No
Sb,Rn,200.0,Sb17Rn1H82,132.01419,11.958778,127.548706,No
He,Sb,200.0,He24Sb1H75,134.87785,19.630045,127.547874,No
Cr,Ta,200.0,Cr2Ta10H88,131.57141,10.799126,127.53895,No
Nb,Ta,200.0,Nb4Ta6H90,132.36113,13.020073,127.49935,No
Sn,Sb,200.0,Sn2Sb19H79,130.54768,8.340517,127.43328,No
Br,Re,200.0,Br20Re2H78,133.21352,15.481962,127.43246,No
Br,Pm,200.0,Br19Pm2H79,133.38615,15.988368,127.416,No
Zn,Tm,200.0,Zn1Tm9H90,133.4947,16.290096,127.41188,No
Nb,Ag,200.0,Nb2Ag11H87,132.12683,12.634376,127.40908,No
Ar,Tc,200.0,Ar24Tc1H75,134.72894,19.605022,127.40831,No
V,Zn,200.0,V14Zn1H85,131.86774,11.964691,127.40005,Yes
Be,Fe,200.0,Be14Fe1H85,133.59639,16.627123,127.38772,No
V,Re,200.0,V3Re12H85,132.81717,14.55124,127.383644,No
Be,Co,200.0,Be13Co1H86,134.32016,18.678116,127.345634,No
Cd,Tm,200.0,Cd1Tm9H90,133.12341,15.59435,127.300385,No
Sn,Pr,200.0,Sn1Pr4H95,134.36201,18.916113,127.29862,No
V,Bi,200.0,V3Bi13H84,131.97789,12.554332,127.29002,No
Cu,Dy,200.0,Cu1Dy9H90,133.70744,17.218132,127.27808,No
Au,At,200.0,Au2At18H80,131.18684,10.4887295,127.27029,No
Pm,At,200.0,Pm8At1H91,133.16153,15.807491,127.25892,No
Nb,Rh,200.0,Nb11Rh1H88,132.00221,12.704552,127.258255,No
Cr,Co,200.0,Cr2Co10H88,131.58179,11.592303,127.25315,No
Xe,Nd,200.0,Xe20Nd2H78,133.66365,17.184631,127.2468,No
Cu,Sb,200.0,Cu15Sb1H84,131.3228,10.95661,127.23154,No
Ge,Hf,200.0,Ge1Hf7H92,134.02379,18.205566,127.225716,No
Cu,Hf,200.0,Cu1Hf8H91,135.5819,22.389736,127.22143,No
Fe,Po,200.0,Fe2Po16H82,131.8115,12.361383,127.19568,No
F,Ar,200.0,F17Ar2H81,134.47318,19.513239,127.18681,No
Ge,Rh,200.0,Ge20Rh1H79,131.48056,11.538309,127.17209,No
Pd,Hg,200.0,Pd23Hg1H76,133.4871,17.002443,127.13829,No
Br,Pr,200.0,Br18Pr5H77,130.12843,8.039888,127.12629,No
Al,Pt,200.0,Al21Pt1H78,133.32346,16.64904,127.106606,No
Rh,Sb,200.0,Rh1Sb11H88,132.00969,13.168724,127.09241,No
Zn,Er,200.0,Zn1Er10H89,133.73846,17.816235,127.08577,No
Kr,Ir,200.0,Kr24Ir1H75,134.6015,20.192558,127.06148,No
Sm,Hg,200.0,Sm9Hg1H90,132.7734,15.3401985,127.04528,No
Xe,Eu,200.0,Xe20Eu2H78,133.94427,18.521572,127.028206,No
Be,Cu,200.0,Be11Cu1H88,135.22838,21.988777,127.01763,No
N,Ce,200.0,N10Ce2H88,133.91809,18.502718,127.00906,No
Rh,Hf,200.0,Rh1Hf8H91,136.03648,24.232695,126.98785,No
Ir,Rn,200.0,Ir16Rn1H83,132.08223,13.6935625,126.96897,No
Xe,Sm,200.0,Xe20Sm2H78,133.68501,17.988682,126.967926,No
Ar,Dy,200.0,Ar21Dy2H77,134.33589,19.735695,126.96646,No
Nb,Tc,200.0,Nb2Tc10H88,131.71648,12.732164,126.96221,No
Nb,Ru,200.0,Nb2Ru10H88,131.61217,12.632442,126.895134,Yes
Fe,Tm,200.0,Fe1Tm9H90,132.71103,15.597994,126.88664,No
Pr,Pt,200.0,Pr3Pt1H96,134.56567,20.569317,126.884964,No
Tb,Rn,200.0,Tb2Rn20H78,133.60356,18.019794,126.87486,No
Bi,Rn,200.0,Bi16Rn1H83,132.04932,13.8596115,126.874054,No
V,Mo,200.0,V2Mo10H88,132.2769,14.469985,126.87372,No
Ge,Ru,200.0,Ge20Ru1H79,131.20087,11.662329,126.846085,No
Nb,Tl,200.0,Nb2Tl10H88,133.91484,18.930567,126.846054,No
Ge,Mo,200.0,Ge17Mo3H80,130.07468,8.674103,126.83572,No
Ge,Pt,200.0,Ge1Pt15H84,131.51715,12.538657,126.83514,No
Cu,Bi,200.0,Cu15Bi1H84,131.37085,12.150801,126.833664,No
Rh,Nd,200.0,Rh1Nd3H96,132.94376,16.400408,126.81974,No
Be,B,200.0,Be8B3H89,132.47295,15.140374,126.819435,No
Br,Dy,200.0,Br19Dy2H79,133.35571,17.51335,126.816124,No
Be,Cd,200.0,Be24Cd1H75,134.77402,21.34229,126.80467,No
Ge,In,200.0,Ge1In9H90,134.42786,20.417894,126.80369,No
Cr,Ni,200.0,Cr2Ni16H82,130.53654,10.012793,126.79771,Yes
Hf,Os,200.0,Hf9Os2H89,131.16544,11.855956,126.73835,No
Ne,Lu,200.0,Ne1Lu14H85,132.47586,15.491457,126.69125,No
Pt,Rn,200.0,Pt20Rn1H79,132.40913,15.326332,126.68619,No
Cr,Re,200.0,Cr4Re12H84,131.79158,13.689907,126.67969,No
Mn,Po,200.0,Mn2Po16H82,132.16202,14.77897,126.64346,No
Ar,W,200.0,Ar24W1H75,133.61426,18.70033,126.63144,No
Ge,Os,200.0,Ge19Os1H80,130.61751,10.70952,126.61851,No
B,Ag,200.0,B14Ag1H85,131.57877,13.29018,126.616135,No
Be,Eu,200.0,Be7Eu2H91,133.7219,19.046328,126.60988,No
Kr,Pm,200.0,Kr22Pm2H76,133.86012,19.44276,126.600075,No
Ar,Tb,200.0,Ar21Tb2H77,134.03093,19.906618,126.59768,No
Ga,Ge,200.0,Ga9Ge1H90,134.81711,22.030582,126.59075,No
Nb,Cd,200.0,Nb14Cd1H85,132.03111,14.572868,126.589516,No
Ga,Ta,200.0,Ga9Ta1H90,137.15434,28.411383,126.54536,No
Pr,Au,200.0,Pr3Au1H96,134.51842,21.401096,126.527115,No
Ar,Os,200.0,Ar24Os1H75,133.14781,17.735527,126.52526,No
Ne,Yb,200.0,Ne3Yb15H82,134.90273,22.45374,126.518364,No
Ge,Au,200.0,Ge1Au15H84,131.41792,13.163833,126.502464,No
Ga,Tm,200.0,Ga1Tm9H90,132.083,14.951654,126.499954,No
Cd,Ho,200.0,Cd1Ho13H86,133.1773,17.890875,126.49674,No
Mo,Sb,200.0,Mo3Sb15H82,129.87427,9.052419,126.49404,No
Ru,Po,200.0,Ru1Po17H82,132.04588,14.91943,126.47488,No
Pm,Pt,200.0,Pm8Pt1H91,132.04845,14.93099,126.47312,No
Si,Pr,200.0,Si20Pr2H78,130.72012,11.451734,126.44398,Yes
Nb,Sn,200.0,Nb2Sn10H88,131.02698,12.282336,126.44068,No
Te,Tb,200.0,Te1Tb11H88,133.43861,18.745907,126.438774,No
Ga,Rn,200.0,Ga1Rn23H76,135.05034,23.102116,126.42387,No
Be,Pt,200.0,Be9Pt1H90,136.30838,26.520014,126.40565,Yes
He,B,200.0,He1B10H89,134.84494,22.643555,126.389694,No
Ne,Ho,200.0,Ne3Ho15H82,134.10478,20.719334,126.36806,No
Sm,At,200.0,Sm8At1H91,132.67375,16.900415,126.36304,No
Br,Sm,200.0,Br19Sm2H79,132.31058,15.9519415,126.35403,No
Pd,Cd,200.0,Pd21Cd2H77,131.10535,12.827655,126.31542,No
V,Ni,200.0,V3Ni15H82,130.38475,10.903795,126.31321,No
Zn,Pd,200.0,Zn1Pd23H76,132.40349,16.373528,126.28951,No
Pr,Po,200.0,Pr4Po1H95,134.54105,22.135473,126.27553,No
Fe,Ge,200.0,Fe12Ge1H87,130.64981,11.715967,126.274994,No
Cd,Po,200.0,Cd2Po16H82,131.79845,14.792504,126.27483,No
Fe,Ta,200.0,Fe13Ta1H86,134.21992,21.294247,126.268524,No
Hf,Bi,200.0,Hf8Bi1H91,134.53372,22.15921,126.25934,No
Br,Eu,200.0,Br20Eu2H78,133.05376,18.213598,126.252686,No
Cd,Er,200.0,Cd1Er10H89,133.31598,18.916685,126.25237,No
Sb,Au,200.0,Sb1Au15H84,131.26433,13.4303,126.249374,No
Nb,Pb,200.0,Nb3Pb13H84,130.78775,12.186961,126.23706,No
Ni,Nb,200.0,Ni1Nb11H88,130.50536,11.509416,126.20767,No
Ge,Nb,200.0,Ge1Nb11H88,131.3507,13.788684,126.20191,No
Kr,Nd,200.0,Kr22Nd2H76,133.57841,19.773546,126.194855,No
He,Er,200.0,He21Er2H77,132.88242,17.989386,126.16507,No
Ar,Pt,200.0,Ar24Pt1H75,132.829,17.89758,126.14593,No
Pt,Po,200.0,Pt13Po1H86,131.48608,14.367536,126.121155,No
Al,Fe,200.0,Al13Fe1H86,131.14325,13.486808,126.10719,No
Ge,Pb,200.0,Ge20Pb1H79,129.73787,9.724633,126.10663,No
He,Ho,200.0,He21Ho2H77,132.77989,17.945494,126.07893,No
Mo,Pb,200.0,Mo3Pb14H83,129.34389,8.790816,126.06134,No
He,Ru,200.0,He24Ru1H75,132.82687,18.173866,126.04064,No
B,Rh,200.0,B14Rh1H85,131.46844,14.54896,126.035774,No
Ru,Sb,200.0,Ru1Sb11H88,130.912,13.062971,126.03421,No
Sb,Pt,200.0,Sb1Pt15H84,131.04225,13.412238,126.03404,No
He,Tm,200.0,He4Tm13H83,131.30879,14.159111,126.02169,No
He,Br,200.0,He24Br1H75,132.55446,17.582247,125.98914,No
Ag,Pb,200.0,Ag14Pb1H85,130.45702,11.989117,125.98021,No
Ag,Hf,200.0,Ag1Hf8H91,134.72365,23.434765,125.97296,No
C,Pr,200.0,C25Pr1H74,132.71483,18.100393,125.95603,No
Xe,Pm,200.0,Xe20Pm2H78,132.74748,18.199415,125.951706,No
He,Bi,200.0,He24Bi1H75,134.25456,22.238493,125.95058,No
Co,Sb,200.0,Co11Sb1H88,131.42793,14.687768,125.94343,No
Al,Eu,200.0,Al4Eu10H86,136.17091,27.392345,125.942444,No
Sm,Pt,200.0,Sm8Pt1H91,131.88155,15.924731,125.93515,No
Ge,Ho,200.0,Ge1Ho8H91,131.96245,16.150654,125.931694,No
Ar,Fe,200.0,Ar24Fe1H75,133.39009,20.04572,125.9049,No
Nd,Pt,200.0,Nd8Pt1H91,131.35907,14.6144905,125.90193,No
Nb,Sb,200.0,Nb11Sb1H88,130.59128,12.592449,125.88918,No
He,Dy,200.0,He21Dy2H77,132.85733,18.675558,125.88376,No
B,Ni,200.0,B13Ni1H86,131.48387,15.041976,125.8671,No
Co,Ta,200.0,Co13Ta1H86,132.31839,17.306335,125.856094,No
Sn,Er,200.0,Sn1Er13H86,131.9039,16.221346,125.84675,No
Ru,Eu,200.0,Ru1Eu8H91,132.21951,17.076157,125.84317,No
Pm,Po,200.0,Pm8Po1H91,132.90831,18.930922,125.839386,No
Ne,Er,200.0,Ne3Er15H82,133.55858,20.691753,125.83215,No
Rh,Rn,200.0,Rh15Rn1H84,130.47382,12.451433,125.82437,No
Ne,Ar,200.0,Ne1Ar24H75,132.11555,16.858135,125.820625,No
Cu,Nb,200.0,Cu13Nb2H85,129.51503,9.90242,125.817406,No
Pd,Sm,200.0,Pd1Sm9H90,131.43503,15.066072,125.809265,No
Ir,Po,200.0,Ir2Po16H82,129.56381,10.107923,125.78945,No
Tc,Pb,200.0,Tc3Pb14H83,128.9676,8.55345,125.7737,No
In,Tl,200.0,In2Tl8H90,134.23015,22.655558,125.770424,No
Fe,Bi,200.0,Fe13Bi1H86,131.7961,16.151455,125.765045,No
Ne,Pd,200.0,Ne1Pd24H75,131.43071,15.278244,125.72572,No
B,In,200.0,B10In1H89,135.88127,27.36764,125.662025,No
V,Tl,200.0,V3Tl13H84,129.18643,9.501658,125.63845,No
B,Ru,200.0,B14Ru1H85,130.71292,13.612574,125.629906,No
Tc,Sb,200.0,Tc2Sb19H79,128.99239,9.017794,125.625084,No
He,F,200.0,He3F17H80,131.09529,14.7336235,125.593666,No
Ag,Sn,200.0,Ag12Sn1H87,130.49464,13.144758,125.58631,No
Mo,Sn,200.0,Mo2Sn10H88,129.2579,9.868614,125.57291,No
Te,Gd,200.0,Te21Gd2H77,131.63896,16.272945,125.562546,No
Ne,Ti,200.0,Ne3Ti6H91,134.47214,23.868769,125.559395,No
B,Cu,200.0,B11Cu1H88,131.69653,16.454641,125.55227,No
Sb,Pb,200.0,Sb17Pb1H82,129.65419,11.012324,125.54212,No
Pr,At,200.0,Pr4At1H95,132.73056,19.280748,125.53101,No
In,Rn,200.0,In1Rn23H76,134.11966,23.074125,125.50364,No
In,Sn,200.0,In7Sn2H91,133.72322,22.017193,125.50186,No
Sb,Ho,200.0,Sb1Ho13H86,132.03474,17.558664,125.47823,No
B,Co,200.0,B14Co1H85,129.9874,12.169269,125.44331,No
Ga,Gd,200.0,Ga1Gd13H86,130.52898,13.677546,125.4217,No
Ta,Po,200.0,Ta1Po17H82,130.87294,14.619938,125.413765,No
N,Eu,200.0,N24Eu1H75,132.3415,18.611486,125.39186,No
Ni,Sb,200.0,Ni14Sb1H85,129.28049,10.448806,125.37884,No
Mn,Nb,200.0,Mn2Nb10H88,129.68045,11.5252075,125.37687,No
Nd,At,200.0,Nd2At17H81,132.3012,18.549847,125.374565,No
Pm,Hg,200.0,Pm8Hg1H91,131.97115,17.689726,125.36569,No
Nb,W,200.0,Nb2W10H88,131.06068,15.252582,125.36528,No
Zn,Ce,200.0,Zn1Ce4H95,130.99785,15.1615,125.33645,No
Sb,Os,200.0,Sb17Os1H82,129.6652,11.599108,125.33403,No
Pd,Nd,200.0,Pd1Nd4H95,130.45192,13.736529,125.32262,No
N,Sm,200.0,N22Sm2H76,132.16473,18.326181,125.321625,No
Au,Po,200.0,Au15Po1H84,130.70789,14.4393,125.31616,No
Co,Nd,200.0,Co1Nd3H96,130.7402,14.541633,125.31027,No
Mn,Dy,200.0,Mn2Dy10H88,131.71925,17.179682,125.30425,No
B,Tm,200.0,B20Tm2H78,130.85237,14.875081,125.29793,Yes
Ta,Pb,200.0,Ta6Pb10H84,128.49728,8.631214,125.27434,No
Ga,Sn,200.0,Ga8Sn2H90,132.8742,20.421858,125.24856,No
B,Ti,200.0,B12Ti3H85,129.19925,10.591963,125.24415,No
Cr,Hg,200.0,Cr14Hg1H85,131.94392,17.945944,125.2428,No
He,Ne,200.0,He24Ne1H75,133.08157,20.994,125.24229,No
Sn,Rn,200.0,Sn1Rn20H79,132.46655,19.356312,125.238785,No
Ge,Ir,200.0,Ge1Ir16H83,129.58395,11.706564,125.212654,No
Os,Rn,200.0,Os15Rn1H84,130.01985,12.887833,125.20746,No
Ne,Kr,200.0,Ne1Kr25H74,133.28835,21.664665,125.19862,No
Zn,Gd,200.0,Zn1Gd11H88,132.00429,18.245825,125.191185,No
He,Tb,200.0,He21Tb2H77,132.09335,18.490864,125.18875,No
He,Ta,200.0,He24Ta1H75,132.80266,20.51158,125.14351,No
Hf,Au,200.0,Hf8Au1H91,133.5549,22.569416,125.12734,No
Ga,Nd,200.0,Ga1Nd4H95,130.94783,15.596134,125.12414,No
Cr,Cu,200.0,Cr2Cu12H86,129.02437,10.448859,125.1227,No
Ag,Dy,200.0,Ag1Dy13H86,130.27263,13.826768,125.10963,No
Ge,W,200.0,Ge19W1H80,129.31203,11.31426,125.08721,No
Nb,Os,200.0,Nb2Os11H87,130.8622,15.582318,125.04366,Yes
B,Tl,200.0,B10Tl1H89,135.35538,27.659338,125.027214,No
Mo,Tl,200.0,Mo11Tl1H88,130.78474,15.426215,125.0245,No
Mo,Re,200.0,Mo4Re11H85,130.03807,13.45884,125.01246,Yes
W,Po,200.0,W1Po17H82,130.11975,13.72113,124.9962,No
Zn,Ho,200.0,Zn1Ho10H89,131.63724,17.812056,124.98611,No
He,W,200.0,He24W1H75,132.22337,19.419239,124.97211,No
In,Po,200.0,In2Po18H80,129.87926,13.200334,124.95017,No
Re,Rn,200.0,Re2Rn19H79,131.07034,16.416864,124.940186,No
He,Sm,200.0,He21Sm2H77,131.61244,17.952965,124.90869,No
Au,Bi,200.0,Au13Bi1H86,130.775,15.7518,124.89317,No
B,Os,200.0,B14Os1H85,131.0113,16.432928,124.87515,No
Cr,Zn,200.0,Cr14Zn1H85,130.45677,14.949182,124.87466,Yes
Co,Rn,200.0,Co17Rn1H82,129.2409,11.754981,124.851524,No
Ne,Ra,200.0,Ne1Ra8H91,131.79207,18.680653,124.8166,No
Pt,Bi,200.0,Pt13Bi1H86,130.49979,15.231786,124.81214,No
N,Pm,200.0,N22Pm2H76,131.33861,17.505175,124.80207,No
As,Eu,200.0,As19Eu2H79,129.90761,13.724927,124.78264,No
Ru,Pm,200.0,Ru11Pm2H87,131.1298,17.015368,124.77616,No
Hg,Po,200.0,Hg1Po17H82,130.2847,14.895962,124.72246,No
Ni,Bi,200.0,Ni13Bi1H86,130.43777,15.30792,124.7217,No
Sn,Pt,200.0,Sn1Pt15H84,129.46753,12.749244,124.70689,No
As,Pm,200.0,As19Pm2H79,129.54768,12.964742,124.70657,No
He,Ga,200.0,He23Ga1H76,132.79099,21.650814,124.706436,No
Rh,Bi,200.0,Rh13Bi1H86,129.67484,13.376115,124.680115,No
Co,Pm,200.0,Co12Pm2H86,130.98338,16.930239,124.66153,No
Sm,Po,200.0,Sm13Po1H86,129.89973,14.036328,124.658485,No
He,Sn,200.0,He24Sn1H75,132.41402,20.805887,124.64497,No
B,V,200.0,B5V3H92,130.96178,17.007532,124.61106,No
Ga,Pb,200.0,Ga9Pb1H90,135.33507,28.730679,124.60686,No
Nb,Au,200.0,Nb11Au1H88,130.37944,15.488053,124.59611,No
Sb,Dy,200.0,Sb1Dy13H86,130.5566,16.064243,124.558105,No
Nd,Po,200.0,Nd8Po1H91,131.3,18.06902,124.55292,No
Ti,Re,200.0,Ti7Re8H85,130.83786,16.838108,124.55041,No
Ni,Gd,200.0,Ni1Gd13H86,129.81107,14.157967,124.52439,No
As,Nd,200.0,As19Nd2H79,129.5144,13.406398,124.50838,No
As,Sm,200.0,As19Sm2H79,129.34447,12.965028,124.50325,No
Tc,Po,200.0,Tc1Po17H82,130.56117,16.2582,124.490265,No
Xe,Pr,200.0,Xe20Pr2H78,131.52676,18.973978,124.441765,No
Te,Dy,200.0,Te1Dy13H86,130.76624,16.988178,124.422745,No
V,Ag,200.0,V2Ag12H86,128.01143,9.6393585,124.41203,No
Ag,Gd,200.0,Ag1Gd13H86,129.72723,14.254908,124.404366,No
B,Gd,200.0,B12Gd2H86,130.4833,16.288443,124.4011,No
Sb,Ir,200.0,Sb1Ir15H84,128.85533,11.949255,124.39341,No
Ti,V,200.0,Ti8V3H89,130.73242,17.074528,124.35669,No
He,Eu,200.0,He21Eu2H77,131.16592,18.239197,124.35529,No
Pb,Bi,200.0,Pb16Bi1H83,130.03499,15.23802,124.34502,No
Ta,Bi,200.0,Ta4Bi1H95,131.09914,18.10795,124.33752,No
Sb,Pr,200.0,Sb1Pr4H95,131.40239,18.953318,124.3251,No
Eu,Ir,200.0,Eu8Ir1H91,130.16298,15.639342,124.32315,No
Sn,Ho,200.0,Sn1Ho13H86,130.20737,15.815205,124.30187,No
N,Nd,200.0,N22Nd2H76,130.9846,17.958485,124.27879,No
Cd,Hf,200.0,Cd1Hf9H90,130.51602,16.725197,124.27073,No
Ag,Pr,200.0,Ag1Pr3H96,131.13632,18.42093,124.257835,No
Ne,V,200.0,Ne20V3H77,132.16371,21.195095,124.24934,No
Pd,Pm,200.0,Pd11Pm3H86,129.68361,14.584673,124.2376,No
Co,Eu,200.0,Co13Eu2H85,130.39511,16.565966,124.209274,No
Re,Po,200.0,Re1Po17H82,129.3091,13.721615,124.18536,No
Cu,Gd,200.0,Cu1Gd9H90,130.2115,16.169693,124.17364,No
Cu,Os,200.0,Cu15Os1H84,129.33005,13.878385,124.14777,No
He,Pm,200.0,He21Pm2H77,130.92679,18.264668,124.10665,No
Sn,Dy,200.0,Sn1Dy13H86,129.59125,14.69785,124.10298,No
Pt,Pb,200.0,Pt15Pb1H84,129.05016,13.309734,124.080215,No
Ru,Rn,200.0,Ru1Rn20H79,131.2735,19.324469,124.057625,No
Tl,Po,200.0,Tl3Po17H80,127.70031,9.761455,124.05532,No
Ge,Tl,200.0,Ge20Tl1H79,127.40488,8.976858,124.052864,No
In,Sb,200.0,In8Sb1H91,131.8707,20.981361,124.036125,No
Ir,Bi,200.0,Ir15Bi1H84,128.75262,12.707887,124.00742,No
He,Re,200.0,He24Re1H75,132.81198,23.655111,123.97902,No
Hf,Pt,200.0,Hf8Pt1H91,131.84319,21.069817,123.975586,No
Ne,Br,200.0,Ne1Br22H77,130.20985,16.706419,123.97157,No
Ga,Dy,200.0,Ga1Dy11H88,129.58873,15.059798,123.96531,No
Sn,Au,200.0,Sn1Au15H84,128.65742,12.630402,123.941154,No
B,Pm,200.0,B12Pm2H86,130.81194,18.436714,123.92755,No
Fe,Sb,200.0,Fe3Sb18H79,127.78637,10.376913,123.91157,No
Cu,Sn,200.0,Cu13Sn1H86,128.94131,13.519455,123.89307,No
Al,Ir,200.0,Al12Ir1H87,130.78993,18.605541,123.84251,No
Ar,Eu,200.0,Ar22Eu2H76,131.30458,20.084997,123.80472,No
Cr,Fe,200.0,Cr2Fe11H87,128.77216,13.408628,123.76529,No
Cu,Au,200.0,Cu1Au15H84,129.90251,16.437902,123.764496,No
Kr,Pr,200.0,Kr22Pr2H76,131.62752,21.072794,123.758804,No
Mn,Gd,200.0,Mn2Gd10H88,130.82573,18.963833,123.744514,No
Sb,W,200.0,Sb17W1H82,128.37273,12.41543,123.736725,No
Nd,Ir,200.0,Nd3Ir1H96,130.67381,18.59864,123.728966,No
Ne,Ce,200.0,Ne4Ce6H90,131.21207,20.078976,123.714455,No
Ga,Mo,200.0,Ga1Mo12H87,127.79373,11.093124,123.65149,Yes
Cu,Ag,200.0,Cu1Ag12H87,129.32274,15.196777,123.64817,No
He,Rh,200.0,He24Rh1H75,130.83975,19.334803,123.62002,No
Hf,Ir,200.0,Hf7Ir1H92,131.2993,20.622448,123.598755,No
He,Nd,200.0,He21Nd2H77,130.28397,17.93563,123.58669,No
Ge,Tc,200.0,Ge20Tc1H79,127.33114,10.064462,123.573006,No
Co,Bi,200.0,Co13Bi1H86,128.8149,14.110571,123.54592,No
Nb,Ir,200.0,Nb3Ir13H84,127.473,10.605007,123.51302,No
As,Pr,200.0,As1Pr4H95,130.15077,17.814802,123.49862,No
Ti,Cd,200.0,Ti9Cd1H90,129.90143,17.175959,123.48782,No
Mo,Ta,200.0,Mo13Ta1H86,130.35112,18.548414,123.425026,No
He,Cd,200.0,He24Cd1H75,132.86725,25.366325,123.39531,No
Hf,Po,200.0,Hf7Po1H92,130.80383,19.95619,123.352066,No
Ti,Ir,200.0,Ti3Ir13H84,127.2617,10.472823,123.35109,No
Ni,Pr,200.0,Ni1Pr3H96,130.51671,19.22388,123.338394,No
Nb,Bi,200.0,Nb3Bi13H84,127.5897,11.398434,123.33345,No
B,Fe,200.0,B14Fe1H85,128.15181,12.975277,123.30676,No
Co,Sn,200.0,Co11Sn1H88,128.74573,14.566885,123.306366,No
Sb,Ta,200.0,Sb17Ta1H82,128.23116,13.200777,123.3019,No
Ar,Sm,200.0,Ar22Sm2H76,130.52023,19.335085,123.30039,No
W,Rn,200.0,W1Rn23H76,129.88051,17.648321,123.29052,No
Ne,Nb,200.0,Ne21Nb2H77,131.86781,22.994776,123.281425,No
B,Cr,200.0,B10Cr2H88,128.23502,13.297735,123.26956,No
Sb,Hf,200.0,Sb1Hf8H91,131.3803,21.74083,123.26214,No
Ni,Au,200.0,Ni1Au15H84,129.14262,15.82779,123.23243,No
Ne,Dy,200.0,Ne3Dy15H82,129.54303,16.901642,123.23186,No
Ga,Ag,200.0,Ga2Ag12H86,126.152824,7.94826,123.1849,No
V,Cr,200.0,V10Cr2H88,127.68824,12.113355,123.16504,No
Sn,Nd,200.0,Sn1Nd4H95,129.12653,15.984539,123.1578,No
Fe,Rn,200.0,Fe1Rn23H76,131.24994,21.753855,123.126915,No
Ge,Ta,200.0,Ge18Ta2H80,127.354385,11.358066,123.11321,No
He,Zn,200.0,He24Zn1H75,132.4615,25.057503,123.10487,No
Ar,Ir,200.0,Ar25Ir1H74,129.08966,16.090977,123.08119,No
Pr,Rn,200.0,Pr3Rn8H89,127.97225,13.154913,123.06013,No
Nd,Rn,200.0,Nd5Rn4H91,130.04388,18.73113,123.04957,No
Ga,Au,200.0,Ga1Au15H84,128.39449,14.406647,123.01495,No
Sn,Bi,200.0,Sn1Bi15H84,127.72338,12.611137,123.014305,No
Cu,Pt,200.0,Cu1Pt15H84,129.01501,16.10849,123.00001,No
V,Fe,200.0,V2Fe12H86,128.74771,15.432426,122.985146,No
Ti,Tc,200.0,Ti3Tc12H85,127.94925,13.436396,122.932014,No
V,Cu,200.0,V2Cu12H86,127.19589,11.5764885,122.87316,No
Ga,Sb,200.0,Ga2Sb19H79,125.78504,7.815559,122.86666,Yes
Co,Mo,200.0,Co10Mo2H88,127.47498,12.354869,122.8616,No
He,Tc,200.0,He24Tc1H75,130.12521,19.45387,122.86102,No
In,W,200.0,In8W1H91,132.45892,25.737846,122.84825,No
Ni,Cu,200.0,Ni13Cu1H86,128.20963,14.385299,122.838066,No
Mn,Sb,200.0,Mn2Sb16H82,127.13379,11.553697,122.819565,No
Ag,Au,200.0,Ag1Au15H84,128.9294,16.377657,122.81388,Yes
Ne,Po,200.0,Ne1Po19H80,127.80443,13.411535,122.79648,No
Ti,Cr,200.0,Ti9Cr2H89,129.08571,16.87758,122.783516,No
Cr,Ag,200.0,Cr2Ag12H86,126.4004,9.71422,122.77305,No
Cu,Ta,200.0,Cu15Ta1H84,127.9196,13.787592,122.77123,No
In,Bi,200.0,In8Bi1H91,131.97456,24.652044,122.76934,No
Rh,Pb,200.0,Rh15Pb1H84,127.117424,11.656026,122.76499,No
Ta,Tl,200.0,Ta1Tl9H90,132.05013,24.898535,122.75286,No
Ru,Sn,200.0,Ru11Sn1H88,127.52275,12.775886,122.75216,No
Ru,Bi,200.0,Ru13Bi1H86,127.432625,12.554501,122.7447,No
Ni,Mo,200.0,Ni1Mo12H87,127.11077,11.722709,122.73344,No
Ne,Gd,200.0,Ne22Gd2H76,131.40494,23.30676,122.70205,No
Pm,Rn,200.0,Pm2Rn20H78,129.1756,17.344282,122.699135,No
Ne,Hf,200.0,Ne1Hf8H91,129.81183,19.076939,122.688385,No
Ag,Os,200.0,Ag14Os1H85,128.08052,14.445413,122.686516,No
Rh,Sn,200.0,Rh15Sn1H84,126.34546,9.839872,122.67119,No
Ne,Tb,200.0,Ne3Tb15H82,129.25755,17.653347,122.66569,No
Cu,Hg,200.0,Cu15Hg1H84,129.49583,18.292816,122.665184,No
B,Pt,200.0,B21Pt1H78,128.14021,14.701681,122.65051,No
Cu,Ga,200.0,Cu15Ga1H84,126.13297,9.335631,122.64699,No
Sm,Ir,200.0,Sm8Ir1H91,129.00267,17.077908,122.62567,No
Au,Pb,200.0,Au15Pb1H84,127.897736,14.129141,122.621826,No
He,Mn,200.0,He21Mn2H77,131.04404,22.583641,122.61117,No
V,Ir,200.0,V3Ir14H83,126.6763,10.88839,122.61051,No
Ni,Ag,200.0,Ni13Ag1H86,127.76902,13.831459,122.60427,No
V,Hg,200.0,V14Hg1H85,129.23172,17.792871,122.58775,No
Os,Bi,200.0,Os1Bi16H83,126.99551,11.815956,122.58336,No
Ga,Pt,200.0,Ga1Pt14H85,128.02327,14.6124,122.56691,No
Ne,Ga,200.0,Ne1Ga11H88,130.8462,22.224289,122.54752,No
Rh,Ag,200.0,Rh1Ag12H87,128.50082,15.980983,122.533424,No
Ti,Ag,200.0,Ti2Ag12H86,126.79543,11.427646,122.52828,No
V,Pt,200.0,V3Pt13H84,126.8445,11.6100025,122.509254,No
Fe,Ag,200.0,Fe12Ag1H87,127.906685,14.46397,122.50575,No
Ne,Bi,200.0,Ne23Bi1H76,132.33258,26.492151,122.44025,No
Pm,Ir,200.0,Pm8Ir1H91,128.48369,16.191292,122.43776,No
Cd,Bi,200.0,Cd2Bi16H82,127.20683,12.857038,122.40594,No
B,Au,200.0,B21Au1H78,127.66195,14.075997,122.40588,No
Ni,Pt,200.0,Ni1Pt15H84,128.20308,15.6076565,122.375084,No
Zn,Ge,200.0,Zn3Ge17H80,126.182724,10.199061,122.37433,No
Sb,Nd,200.0,Sb1Nd3H96,129.7443,19.758076,122.36651,No
Mn,Bi,200.0,Mn4Bi13H83,126.93832,12.246556,122.36538,No
N,Pr,200.0,N22Pr2H76,129.5987,19.374416,122.36417,No
Tc,Bi,200.0,Tc13Bi1H86,127.64488,14.146042,122.36266,No
Zn,Bi,200.0,Zn3Bi14H83,127.247826,13.188983,122.322975,No
Te,Pr,200.0,Te1Pr4H95,129.47617,19.292795,122.27212,No
Ti,Au,200.0,Ti9Au1H90,130.6631,22.484077,122.26741,No
Os,Pb,200.0,Os1Pb15H84,126.38211,11.0248785,122.26535,Yes
Zn,Mo,200.0,Zn1Mo14H85,126.8961,12.455308,122.24522,No
Ar,Nd,200.0,Ar20Nd2H78,129.36058,19.138248,122.21424,No
Pr,Hg,200.0,Pr3Hg1H96,128.99706,18.176733,122.209755,No
Fe,Pb,200.0,Fe13Pb1H86,128.76436,17.562637,122.20636,No
V,Rh,200.0,V3Rh10H87,126.53521,11.5929365,122.20634,No
Ne,Cr,200.0,Ne21Cr2H77,130.35977,21.844954,122.20273,No
He,Pr,200.0,He21Pr2H77,128.63298,17.293669,122.175415,No
Cr,Mo,200.0,Cr2Mo11H87,126.32677,11.1459465,122.1648,No
Sn,Ta,200.0,Sn1Ta4H95,128.37563,16.64473,122.160385,No
He,Hg,200.0,He24Hg1H75,132.54025,27.82435,122.15047,No
Ne,Hg,200.0,Ne24Hg1H75,132.68768,28.232971,122.14532,No
Ru,Sm,200.0,Ru1Sm2H97,129.28516,19.20087,122.11543,No
Ni,Sn,200.0,Ni14Sn1H85,126.23553,11.066683,122.10316,No
Fe,Tl,200.0,Fe13Tl1H86,129.45917,19.711798,122.09866,No
Cu,Rh,200.0,Cu15Rh1H84,126.94213,13.089276,122.05451,Yes
Ne,Zn,200.0,Ne24Zn1H75,131.4326,25.115702,122.054245,No
Eu,Rn,200.0,Eu2Rn20H78,128.53802,17.365812,122.05353,No
Ni,Ga,200.0,Ni14Ga1H85,126.29415,11.3654995,122.0502,No
Mo,Ag,200.0,Mo2Ag12H86,125.69622,9.766861,122.04922,No
Ga,Bi,200.0,Ga13Bi1H86,128.45485,17.166262,122.04486,No
Sn,Os,200.0,Sn1Os12H87,126.969635,13.20993,122.036964,No
Cu,Mo,200.0,Cu12Mo2H86,125.70008,9.815624,122.03487,No
B,Tc,200.0,B8Tc1H91,130.4737,22.799198,121.960335,No
B,Sm,200.0,B12Sm2H86,129.10251,19.17534,121.94232,No
Cu,Pb,200.0,Cu15Pb1H84,126.51942,12.274472,121.93605,No
Ni,Ta,200.0,Ni13Ta1H86,127.83207,15.846987,121.9147,No
Ar,Pm,200.0,Ar22Pm2H76,128.8947,18.812672,121.869934,No
Ni,Rh,200.0,Ni13Rh1H86,127.20794,14.332253,121.856186,No
Ne,Pb,200.0,Ne23Pb1H76,131.78781,26.649433,121.83675,No
Ne,Tl,200.0,Ne23Tl1H76,131.84248,26.810364,121.83133,No
Sb,Re,200.0,Sb17Re1H82,126.08506,11.568311,121.76538,No
Co,Ag,200.0,Co12Ag1H87,126.80535,13.499606,121.76452,No
Ga,Ru,200.0,Ga1Ru14H85,126.00412,11.374838,121.75668,Yes
Sm,Rn,200.0,Sm2Rn20H78,128.10948,17.158545,121.70238,No
Ni,Ru,200.0,Ni13Ru1H86,126.511635,12.897462,121.69564,No
V,Os,200.0,V2Os11H87,126.69694,13.407051,121.69066,No
Ru,Pb,200.0,Ru14Pb1H85,126.42241,12.688296,121.684525,No
Ni,Pb,200.0,Ni14Pb1H85,126.85086,13.872892,121.67064,No
Ge,Re,200.0,Ge19Re1H80,125.69378,10.783489,121.66716,No
Al,Mn,200.0,Al12Mn2H86,126.66178,13.383521,121.66429,Yes
Co,Pt,200.0,Co1Pt15H84,127.509056,15.658766,121.66198,No
Mo,Bi,200.0,Mo3Bi14H83,125.34843,9.920656,121.64399,No
Ne,Mo,200.0,Ne21Mo2H77,129.68266,21.549185,121.63606,No
Ni,Tl,200.0,Ni14Tl1H85,126.75468,13.709891,121.63532,No
Ag,Hg,200.0,Ag14Hg1H85,128.18993,17.592974,121.620605,No
Cd,Gd,200.0,Cd1Gd11H88,128.66719,18.930693,121.59835,No
B,W,200.0,B13W1H86,129.1629,20.262424,121.59679,Yes
Rh,Pm,200.0,Rh11Pm2H87,128.53392,18.60409,121.587036,No
Cu,Ir,200.0,Cu1Ir15H84,126.74493,13.84556,121.574905,No
Co,Ni,200.0,Co12Ni1H87,126.715965,13.775425,121.572136,No
Ne,Au,200.0,Ne1Au20H79,126.21461,12.442999,121.56831,No
Fe,In,200.0,Fe12In2H86,126.401886,12.948533,121.566826,No
Fe,Sn,200.0,Fe12Sn1H87,126.09825,12.18393,121.5487,No
Ag,Pt,200.0,Ag1Pt15H84,127.6284,16.325298,121.53244,Yes
Cd,Sb,200.0,Cd2Sb16H82,126.23707,12.673841,121.50458,No
Tc,Ta,200.0,Tc14Ta1H85,127.320816,15.613882,121.49049,No
Sn,Ir,200.0,Sn1Ir15H84,126.003334,12.116173,121.47908,No
In,Pb,200.0,In9Pb1H90,131.13092,25.900637,121.459465,No
Nb,Pt,200.0,Nb2Pt12H86,127.02146,14.927208,121.44755,No
Sb,Tl,200.0,Sb20Tl1H79,125.73142,11.524054,121.42827,No
He,In,200.0,He23In1H76,129.9205,22.786453,121.4119,No
Co,Cu,200.0,Co1Cu15H84,126.13012,12.644896,121.40844,No
Re,Pb,200.0,Re2Pb15H83,125.750175,11.69474,121.383286,No
Ge,Dy,200.0,Ge1Dy13H86,126.67249,14.200362,121.36999,No
Rh,Au,200.0,Rh1Au15H84,127.95041,17.64953,121.35997,No
Zn,Dy,200.0,Zn1Dy9H90,128.04984,17.948557,121.34773,No
Sb,Hg,200.0,Sb17Hg1H82,126.45558,13.7040415,121.33841,No
Cr,Os,200.0,Cr2Os11H87,126.34167,13.4254265,121.32853,No
Ti,Ru,200.0,Ti3Ru12H85,126.197136,13.140212,121.2905,No
Fe,Rh,200.0,Fe12Rh1H87,126.73445,14.641261,121.26732,No
Ti,Pt,200.0,Ti3Pt13H84,125.91335,12.44981,121.26452,No
Ne,Cd,200.0,Ne24Cd1H75,130.72473,25.347063,121.25998,No
W,Pb,200.0,W4Pb1H95,127.95517,17.941471,121.255714,No
V,Ru,200.0,V2Ru11H87,125.79896,12.230926,121.23186,Yes
Ne,Ge,200.0,Ne23Ge1H76,129.19447,21.344915,121.22415,No
Ga,Rh,200.0,Ga2Rh12H86,124.483086,8.890625,121.16327,No
Ag,Tl,200.0,Ag14Tl1H85,126.59769,14.554445,121.162964,No
Cu,Ru,200.0,Cu15Ru1H84,125.82735,12.497187,121.16082,No
Fe,Cu,200.0,Fe12Cu1H87,126.37596,13.980856,121.155426,No
Ge,Hg,200.0,Ge19Hg1H80,126.07597,13.297247,121.1107,No
Rh,Pt,200.0,Rh1Pt15H84,127.32797,16.65885,121.10745,No
B,Ir,200.0,B7Ir1H92,128.22179,19.06483,121.10286,No
Co,In,200.0,Co10In2H88,125.36675,11.448178,121.091934,No
Cu,Tl,200.0,Cu15Tl1H84,125.862114,12.834747,121.06954,No
Ti,W,200.0,Ti9W4H87,126.914444,15.722298,121.04364,No
Cr,Rh,200.0,Cr2Rh12H86,124.85112,10.237998,121.02819,No
Cr,Pt,200.0,Cr2Pt12H86,126.18865,13.853604,121.01563,No
Tl,Bi,200.0,Tl9Bi1H90,130.18333,24.599491,120.997734,No
Sb,Gd,200.0,Sb1Gd13H86,126.835976,15.669021,120.98507,No
Tc,Sn,200.0,Tc2Sn10H88,124.892235,10.5232725,120.96278,No
V,Tc,200.0,V3Tc12H85,125.073105,11.009347,120.96215,No
Ru,Ag,200.0,Ru1Ag12H87,126.43704,14.694271,120.95011,No
He,Ag,200.0,He24Ag1H75,129.01277,21.60397,120.94572,No
Ga,Tc,200.0,Ga12Tc2H86,124.78906,10.355724,120.92217,No
Ne,Mn,200.0,Ne21Mn2H77,128.91139,21.407993,120.91752,No
Co,Ga,200.0,Co12Ga1H87,125.515945,12.344977,120.90626,No
Cr,Ru,200.0,Cr2Ru11H87,125.33138,11.867053,120.900154,Yes
V,Au,200.0,V3Au11H86,126.28198,14.414726,120.89944,No
Cu,In,200.0,Cu15In1H84,124.957695,10.894172,120.88975,No
Fe,Os,200.0,Fe14Os1H85,126.92651,16.227833,120.86694,No
Mn,Pm,200.0,Mn2Pm2H96,127.29671,17.321547,120.828735,No
Co,Rh,200.0,Co12Rh1H87,125.71888,13.173927,120.79965,No
Ni,Hg,200.0,Ni14Hg1H85,127.58992,18.215677,120.78808,No
Co,Sm,200.0,Co12Sm2H86,126.649666,15.746898,120.76968,No
Ni,Re,200.0,Ni14Re1H85,125.94095,13.867034,120.76291,No
Ni,Ir,200.0,Ni1Ir15H84,125.60688,12.978482,120.760635,No
Ag,Ta,200.0,Ag13Ta1H86,126.29402,14.976678,120.70164,No
He,Fe,200.0,He24Fe1H75,129.04144,22.338617,120.700066,No
Mo,Ir,200.0,Mo2Ir14H84,124.87619,11.193543,120.69645,No
Co,Au,200.0,Co1Au15H84,126.21204,14.797891,120.68642,No
Ni,W,200.0,Ni15W1H84,125.44807,12.7796755,120.676056,No
He,Ni,200.0,He24Ni1H75,128.15437,20.07744,120.65733,No
Zn,Sb,200.0,Zn3Sb15H82,125.626915,13.363638,120.63685,No
Ti,Os,200.0,Ti3Os15H82,124.059006,9.204214,120.62209,Yes
Ni,In,200.0,Ni14In1H85,125.30957,12.556034,120.62107,No
Ag,In,200.0,Ag12In2H86,124.06533,9.227835,120.6196,No
He,Cu,200.0,He24Cu1H75,128.46608,21.07967,120.5948,No
Nd,Hg,200.0,Nd8Hg1H91,126.73059,16.438232,120.59245,No
Ru,Au,200.0,Ru1Au15H84,126.84766,16.819124,120.56729,No
Ge,Cd,200.0,Ge19Cd1H80,124.80891,11.453606,120.53206,No
Ga,W,200.0,Ga9W1H90,129.57886,24.313383,120.50009,No
Sn,W,200.0,Sn1W4H95,126.69761,16.627148,120.48893,No
Fe,Ni,200.0,Fe13Ni1H86,125.88162,14.494759,120.46919,No
Ge,Pr,200.0,Ge1Pr4H95,127.05653,17.678148,120.45541,No
Co,Ru,200.0,Co12Ru1H87,125.72095,14.101396,120.4554,No
He,Co,200.0,He24Co1H75,127.83403,19.768383,120.45239,No
Ag,Ir,200.0,Ag1Ir15H84,125.54673,13.665495,120.443954,No
Cr,Au,200.0,Cr2Au14H84,125.63639,13.916113,120.44003,No
Mn,Ge,200.0,Mn2Ge18H80,124.21911,10.124417,120.43859,No
Rh,Ir,200.0,Rh1Ir15H84,125.75406,14.250398,120.43288,No
Sn,Tl,200.0,Sn1Tl9H90,128.96927,22.866634,120.430725,No
Ne,In,200.0,Ne23In1H76,129.24255,23.677254,120.40132,No
Ru,In,200.0,Ru1In8H91,128.24394,21.01805,120.395676,No
Co,Pb,200.0,Co12Pb1H87,126.25879,15.734232,120.38353,No
Fe,Au,200.0,Fe16Au1H83,125.287056,13.212409,120.35346,No
B,Eu,200.0,B6Eu1H93,126.24445,15.831606,120.33283,No
He,Tl,200.0,He23Tl1H76,129.40167,24.330013,120.316696,No
Cu,W,200.0,Cu15W1H84,125.84337,14.813649,120.31186,No
Cr,Ir,200.0,Cr2Ir15H83,124.71189,11.851078,120.28663,Yes
Cu,Pr,200.0,Cu1Pr3H96,127.47231,19.349161,120.247215,No
Tc,Re,200.0,Tc13Re2H85,125.10902,13.067399,120.22957,No
Ni,Os,200.0,Ni14Os1H85,125.26279,13.482989,120.22816,No
Ne,Pt,200.0,Ne1Pt19H80,124.59935,11.724537,120.22134,No
Co,Hg,200.0,Co14Hg1H85,126.980034,18.117563,120.21483,No
W,Bi,200.0,W4Bi1H95,126.48226,16.82642,120.19917,No
He,Pb,200.0,He24Pb1H75,129.02933,23.669537,120.19098,No
Ne,Ag,200.0,Ne1Ag16H83,126.039566,15.708182,120.174034,No
Ne,Ta,200.0,Ne23Ta1H76,129.30339,24.450993,120.17324,No
Te,Nd,200.0,Te1Nd3H96,127.55681,19.806747,120.16085,No
Cu,Re,200.0,Cu15Re1H84,125.44372,14.155475,120.157974,No
Fe,Ru,200.0,Fe12Ru1H87,125.48949,14.358554,120.127914,No
Ar,Pr,200.0,Ar20Pr2H78,127.57171,19.941154,120.12556,No
Tl,Pb,200.0,Tl9Pb1H90,129.3821,24.874874,120.093666,No
Zn,W,200.0,Zn3W15H82,124.42547,11.616222,120.0879,No
Ga,Re,200.0,Ga12Re2H86,125.73469,15.124843,120.086975,No
Au,Tl,200.0,Au15Tl1H84,126.26842,16.59975,120.06997,No
Tc,Os,200.0,Tc14Os1H85,124.95866,13.10944,120.06351,No
Sn,Pm,200.0,Sn1Pm3H96,126.81513,18.084682,120.0622,No
Sb,Pm,200.0,Sb1Pm3H96,126.77608,18.084063,120.02338,No
Mo,Pt,200.0,Mo2Pt12H86,124.66824,12.533905,119.98801,No
B,Zn,200.0,B21Zn1H78,126.42984,17.299658,119.97004,No
In,Au,200.0,In1Au15H84,126.60209,17.776455,119.96425,No
Ir,Pb,200.0,Ir15Pb1H84,125.086426,13.958478,119.874245,No
Ne,Cu,200.0,Ne1Cu16H83,125.788376,15.889154,119.85527,No
Ne,Sb,200.0,Ne23Sb1H76,127.57778,20.782383,119.81751,No
Ne,Sm,200.0,Ne22Sm2H76,127.79468,21.472857,119.77658,No
B,Hg,200.0,B14Hg1H85,126.75172,18.739317,119.75434,No
Ge,Gd,200.0,Ge20Gd2H78,124.957375,13.950065,119.74834,No
Ne,Eu,200.0,Ne21Eu2H77,127.789406,21.56684,119.73621,No
Co,Os,200.0,Co17Os1H82,124.24307,12.072977,119.73495,No
B,Re,200.0,B14Re1H85,126.39164,17.851,119.72597,No
Ti,Rh,200.0,Ti2Rh12H86,124.59177,13.039191,119.722855,No
Te,Eu,200.0,Te20Eu1H79,125.00673,14.199859,119.704414,No
Rh,Eu,200.0,Rh1Eu8H91,126.05097,17.076206,119.674614,No
Ne,Co,200.0,Ne24Co1H75,128.59636,23.953568,119.65195,No
Ag,W,200.0,Ag13W1H86,125.21504,15.053096,119.594124,No
Co,Tl,200.0,Co13Tl1H86,125.37151,15.472593,119.59395,No
Zn,Au,200.0,Zn1Au15H84,126.45,18.396261,119.58072,No
Co,Re,200.0,Co16Re2H82,122.93365,9.088411,119.53998,No
Ag,Nd,200.0,Ag1Nd2H97,126.300385,18.323792,119.45817,No
Rh,Hg,200.0,Rh14Hg1H85,125.36459,15.850716,119.44584,No
Zn,Ru,200.0,Zn1Ru13H86,125.43852,16.093582,119.42908,No
Hg,Bi,200.0,Hg1Bi16H83,124.495605,13.764491,119.35586,No
In,Pm,200.0,In1Pm3H96,126.03025,17.949196,119.32791,No
Mn,Mo,200.0,Mn2Mo15H83,123.50732,11.205514,119.32311,Yes
Os,Au,200.0,Os1Au15H84,125.24285,15.878776,119.31362,No
Tc,In,200.0,Tc1In8H91,128.02536,23.381748,119.29447,No
Ta,Re,200.0,Ta4Re11H85,124.33787,13.5443535,119.28033,No
Ne,Re,200.0,Ne24Re1H75,128.7966,25.49118,119.27804,No
Ne,Sn,200.0,Ne24Sn1H75,127.23938,21.371449,119.25915,No
Ne,W,200.0,Ne23W1H76,127.892715,23.270782,119.20326,No
Mo,Ru,200.0,Mo2Ru11H87,123.56568,11.711755,119.192444,Yes
V,W,200.0,V3W10H87,123.274445,10.954838,119.18384,No
Ta,Ir,200.0,Ta1Ir15H84,124.64168,14.688128,119.15704,No
Fe,Ga,200.0,Fe13Ga1H86,124.634315,14.723169,119.1366,No
Ne,Tc,200.0,Ne23Tc1H76,127.28455,21.89459,119.10898,No
Co,Ir,200.0,Co1Ir15H84,124.11745,13.448793,119.09558,No
Cd,Au,200.0,Cd1Au15H84,126.11601,18.827362,119.08576,No
Cd,Dy,200.0,Cd1Dy9H90,125.84725,18.128056,119.078125,No
Pt,Tl,200.0,Pt14Tl1H85,125.04417,15.996433,119.071,No
In,Re,200.0,In7Re7H86,124.41924,14.421752,119.03407,No
Fe,Pt,200.0,Fe12Pt1H87,124.88347,15.698014,119.021736,No
Te,Sm,200.0,Te20Sm1H79,123.929405,13.163354,119.01413,No
Ag,Re,200.0,Ag14Re1H85,124.32646,14.256486,119.003006,No
Au,Hg,200.0,Au15Hg1H84,125.96992,18.73976,118.972374,No
Ne,Nd,200.0,Ne12Nd2H86,127.77455,23.593508,118.96459,No
Tc,Ag,200.0,Tc1Ag13H86,123.59481,12.461183,118.94173,No
Ru,Pt,200.0,Ru1Pt15H84,124.89286,15.992899,118.92101,No
Ru,Ir,200.0,Ru1Ir15H84,124.2304,14.384457,118.85915,No
Fe,Re,200.0,Fe14Re1H85,125.45948,17.689524,118.8541,No
Ni,Tc,200.0,Ni14Tc1H85,123.28032,11.871041,118.8476,No
Mo,Os,200.0,Mo2Os11H87,123.57731,12.713837,118.82989,No
Ne,Ni,200.0,Ne1Ni14H85,125.21569,17.12386,118.82153,No
Cr,Tc,200.0,Cr2Tc10H88,123.09102,11.490118,118.80054,No
Os,Pt,200.0,Os1Pt15H84,124.37868,14.958354,118.79314,No
Mo,Rh,200.0,Mo12Rh1H87,123.75888,13.449193,118.73687,No
Ne,Pm,200.0,Ne22Pm2H76,126.81867,21.84937,118.65999,No
Ru,Rh,200.0,Ru11Rh1H88,124.80824,16.631823,118.59782,No
Fe,W,200.0,Fe13W1H86,125.48413,18.448442,118.59537,No
Ne,Fe,200.0,Ne24Fe1H75,127.11585,22.879702,118.57243,No
He,Au,200.0,He25Au1H74,127.03579,22.751299,118.54031,No
He,Os,200.0,He24Os1H75,126.45006,21.207378,118.53109,No
W,Tl,200.0,W4Tl1H95,125.604576,18.986603,118.51486,No
Sn,Pb,200.0,Sn1Pb16H83,123.1603,12.530888,118.48119,No
Ag,Eu,200.0,Ag1Eu8H91,123.396416,13.237373,118.4535,No
Zn,Eu,200.0,Zn1Eu9H90,125.234344,18.286999,118.40587,No
Ga,Ir,200.0,Ga1Ir20H79,122.166855,10.158346,118.373665,No
Ta,Pt,200.0,Ta1Pt15H84,124.225815,15.8252,118.31659,No
Cd,Pr,200.0,Cd1Pr3H96,124.5847,16.802345,118.3106,No
Mo,Au,200.0,Mo2Au14H84,122.90048,12.390761,118.2737,No
Cu,Tc,200.0,Cu15Tc1H84,122.725136,11.984226,118.25015,No
Rh,Os,200.0,Rh15Os1H84,123.0174,12.770105,118.24897,No
Co,W,200.0,Co17W1H82,122.760124,12.135877,118.228516,No
Os,Ir,200.0,Os1Ir15H84,123.29308,13.570717,118.22569,No
Ne,Pr,200.0,Ne3Pr6H91,125.5553,19.682852,118.2056,No
Re,Bi,200.0,Re3Bi1H96,126.119774,21.231054,118.19197,No
He,Pt,200.0,He24Pt1H75,126.33394,21.85552,118.17295,No
Fe,Tc,200.0,Fe12Tc2H86,123.94724,15.494855,118.16137,No
Te,Pm,200.0,Te18Pm2H80,124.433876,16.81517,118.15499,No
Ta,Au,200.0,Ta1Au15H84,124.385124,16.707928,118.14628,No
Ne,Ru,200.0,Ne23Ru1H76,125.65076,20.111273,118.14108,No
Rh,Ta,200.0,Rh13Ta1H86,123.78483,15.146539,118.12902,No
In,Sm,200.0,In1Sm7H92,122.68657,12.275618,118.102776,No
In,Pt,200.0,In1Pt15H84,124.22104,16.403444,118.095894,No
Ge,Nd,200.0,Ge1Nd3H96,125.241844,19.174498,118.08197,No
Ne,Ir,200.0,Ne2Ir18H80,121.76049,9.946206,118.04652,No
Ni,Eu,200.0,Ni1Eu8H91,123.36061,14.247108,118.04065,No
Ne,Rh,200.0,Ne23Rh1H76,125.679985,20.519407,118.017914,No
Fe,Hg,200.0,Fe14Hg1H85,124.75221,18.07785,118.00183,No
Rh,In,200.0,Rh12In2H86,121.68276,9.875354,117.99525,No
Cu,Zn,200.0,Cu15Zn1H84,124.19201,16.605804,117.9913,No
Pt,Au,200.0,Pt14Au1H85,123.53628,14.857875,117.98826,No
Cd,Eu,200.0,Cd1Eu10H89,124.78227,18.206024,117.98403,No
Fe,Co,200.0,Fe13Co1H86,123.61597,15.095069,117.97938,No
Tc,Tl,200.0,Tc14Tl1H85,122.65952,12.574304,117.9642,No
Pt,Hg,200.0,Pt14Hg1H85,124.31864,17.085981,117.93863,No
Cu,Cd,200.0,Cu15Cd1H84,124.40207,17.342108,117.92642,Yes
Ru,Tl,200.0,Ru14Tl1H85,123.30195,14.441283,117.909485,No
Sn,Gd,200.0,Sn1Gd13H86,122.96325,13.541713,117.90669,No
Tc,Pt,200.0,Tc1Pt15H84,123.84551,15.933301,117.89592,No
Ru,Hg,200.0,Ru14Hg1H85,124.195595,16.993683,117.85005,No
Ne,Os,200.0,Ne24Os1H75,126.11211,22.235638,117.80918,No
Zn,Pt,200.0,Zn1Pt14H85,124.237656,17.263083,117.79151,No
Rh,Tl,200.0,Rh14Tl1H85,122.57255,12.821785,117.78481,No
Ga,Os,200.0,Ga13Os1H86,123.789215,16.240723,117.72483,Yes
B,Cd,200.0,B23Cd1H76,123.84265,16.529102,117.670586,No
Ga,Hg,200.0,Ga13Hg1H86,124.955666,19.591665,117.640015,No
Mn,Cu,200.0,Mn2Cu15H83,122.733986,13.688973,117.62244,No
Tc,Au,200.0,Tc1Au15H84,123.45429,15.689106,117.59589,No
Zn,Ag,200.0,Zn1Ag14H85,123.78293,16.717968,117.54034,No
Zn,Ta,200.0,Zn1Ta14H85,122.41381,13.05757,117.53803,No
Ga,Pm,200.0,Ga7Pm2H91,123.62313,16.447357,117.48159,No
Cd,Pt,200.0,Cd1Pt15H84,124.10286,18.097687,117.34507,No
Ag,Pm,200.0,Ag1Pm2H97,123.53747,16.595509,117.34061,No
Cu,Sm,200.0,Cu1Sm7H92,122.21335,13.145027,117.30492,No
Rh,Sm,200.0,Rh1Sm2H97,123.710846,17.22927,117.27733,No
Ta,W,200.0,Ta10W2H88,121.58572,11.681289,117.223854,No
Ru,Ta,200.0,Ru13Ta1H86,123.21846,16.07238,117.216934,No
Mo,Cd,200.0,Mo15Cd1H84,122.44133,14.0023365,117.21277,No
Tc,Ir,200.0,Tc3Ir14H83,120.2178,8.057727,117.20899,No
W,Re,200.0,W4Re12H84,120.88073,9.915166,117.178345,No
Fe,Ir,200.0,Fe12Ir1H87,122.61307,14.571587,117.17195,No
Cr,W,200.0,Cr13W1H86,123.98418,18.321686,117.142746,No
Co,Tc,200.0,Co11Tc1H88,122.933685,15.525734,117.136284,No
Cd,Ir,200.0,Cd1Ir15H84,123.34919,16.789152,117.08002,No
Mn,W,200.0,Mn4W14H82,119.88277,7.5077953,117.07931,No
Mn,Au,200.0,Mn2Au14H84,122.89419,15.6122055,117.06449,No
Ir,Tl,200.0,Ir15Tl1H84,122.19202,13.915624,116.995834,No
Ge,Pm,200.0,Ge1Pm3H96,123.911736,18.545504,116.98673,No
In,Ir,200.0,In2Ir12H86,121.26995,11.609917,116.93474,No
Ag,Cd,200.0,Ag14Cd1H85,123.351074,17.287548,116.8958,No
Ag,Sm,200.0,Ag1Sm8H91,122.35026,14.715053,116.85557,No
W,Pt,200.0,W1Pt15H84,122.712906,15.713865,116.84525,No
Ni,Zn,200.0,Ni14Zn1H85,122.94768,16.405695,116.82169,No
Tc,W,200.0,Tc14W1H85,122.063354,14.165519,116.773865,No
Tc,Ru,200.0,Tc12Ru1H87,121.8899,13.73567,116.76092,No
Mo,Tc,200.0,Mo2Tc11H87,120.95971,11.28753,116.74487,No
Os,Tl,200.0,Os12Tl1H87,121.43181,12.556308,116.74321,No
Ir,Pt,200.0,Ir1Pt15H84,121.85958,13.833568,116.694046,No
Sb,Eu,200.0,Sb1Eu2H97,123.28868,17.75669,116.658226,No
Mn,Ag,200.0,Mn2Ag14H84,121.53127,13.182786,116.60874,No
Ni,Nd,200.0,Ni13Nd2H85,123.03753,17.263268,116.59132,No
He,Ir,200.0,He24Ir1H75,124.263084,20.584763,116.57661,No
Mo,W,200.0,Mo11W1H88,123.460205,18.588633,116.5191,Yes
Ru,Os,200.0,Ru11Os1H88,122.59232,16.264664,116.519,No
Tc,Rh,200.0,Tc13Rh1H86,121.42215,13.206567,116.49074,No
Mn,Ir,200.0,Mn4Ir13H83,119.63453,8.434498,116.48504,No
Ta,Os,200.0,Ta1Os15H84,121.77586,14.306057,116.43389,No
Zn,Rh,200.0,Zn1Rh14H85,122.164116,15.350192,116.43226,No
W,Ir,200.0,W1Ir15H84,121.87015,14.592665,116.42116,No
Sb,Sm,200.0,Sb1Sm2H97,122.80059,17.229671,116.36693,No
Mn,Rh,200.0,Mn2Rh14H84,121.237946,13.074188,116.355965,No
Ru,Re,200.0,Ru14Re1H85,122.01579,15.36017,116.28021,No
Cr,Mn,200.0,Cr13Mn2H85,121.62823,14.379973,116.25866,Yes
Re,Os,200.0,Re12Os2H86,121.32606,13.571877,116.25823,No
Ta,Hg,200.0,Ta14Hg1H85,121.36132,13.72568,116.23607,No
Ir,Au,200.0,Ir1Au15H84,121.44546,13.976089,116.2267,No
Rh,Re,200.0,Rh14Re1H85,121.22763,13.567312,116.161514,No
Mn,Co,200.0,Mn2Co16H82,120.123604,10.682419,116.13472,No
Zn,Pr,200.0,Zn1Pr3H96,122.42681,17.011742,116.074524,No
Ni,Pm,200.0,Ni12Pm2H86,122.55163,17.399277,116.054634,No
Cu,Eu,200.0,Cu1Eu8H91,121.02337,13.36218,116.03385,No
Re,Au,200.0,Re1Au15H84,121.6803,15.309516,115.96363,No
W,Au,200.0,W1Au15H84,121.477,14.796364,115.95194,No
Ga,Sm,200.0,Ga3Sm2H95,123.64645,20.61795,115.94758,No
Ni,Cd,200.0,Ni14Cd1H85,122.18614,16.92041,115.86796,No
Sn,Hg,200.0,Sn16Hg1H83,120.91463,13.518218,115.866844,No
Sn,Re,200.0,Sn1Re3H96,123.090454,19.36228,115.86046,No
Mn,Pt,200.0,Mn2Pt14H84,121.248055,14.431464,115.85926,No
In,Os,200.0,In2Os11H87,119.91393,10.983891,115.81248,No
Rh,W,200.0,Rh15W1H84,121.35841,15.145558,115.70297,No
Sn,Eu,200.0,Sn1Eu2H97,122.281746,17.632965,115.69749,No
Zn,Ir,200.0,Zn3Ir14H83,120.0273,11.878006,115.59198,No
Sn,Sm,200.0,Sn1Sm2H97,122.09274,17.482656,115.56461,No
In,Eu,200.0,In1Eu2H97,122.210205,18.178667,115.42218,No
Tc,Hg,200.0,Tc14Hg1H85,120.24981,12.968532,115.40728,No
Os,Hg,200.0,Os15Hg1H84,121.04157,15.355372,115.307785,No
Re,Pt,200.0,Re1Pt14H85,120.85175,15.38372,115.107376,No
Cd,Os,200.0,Cd1Os15H84,120.63703,14.904853,115.07147,No
Zn,Ga,200.0,Zn1Ga13H86,120.79292,15.468078,115.017044,No
Ni,Sm,200.0,Ni1Sm7H92,120.01939,13.507125,114.975746,No
Mn,Ni,200.0,Mn2Ni16H82,119.118454,11.219399,114.92906,No
Zn,Sn,200.0,Zn3Sn15H82,119.172775,11.7697735,114.77787,No
Mn,Sn,200.0,Mn2Sn15H83,118.32558,9.522526,114.769806,No
Cu,Nd,200.0,Cu1Nd2H97,121.897804,19.11539,114.76,No
Ru,W,200.0,Ru12W1H87,121.26963,17.502205,114.7342,No
Re,Ir,200.0,Re4Ir12H84,117.86821,8.406942,114.729004,No
Ir,Hg,200.0,Ir16Hg1H83,120.14493,14.543664,114.71423,No
W,Os,200.0,W4Os12H84,117.44695,7.452793,114.66403,No
Mn,Os,200.0,Mn2Os16H82,118.67962,11.261414,114.47454,No
B,Mn,200.0,B14Mn1H85,119.839676,14.588596,114.392204,No
Zn,Sm,200.0,Zn1Sm6H93,119.03614,12.9294615,114.2082,No
Cu,Pm,200.0,Cu1Pm8H91,119.09104,13.091906,114.202446,No
Ga,Eu,200.0,Ga3Eu2H95,121.99109,20.862623,114.20086,No
W,Hg,200.0,W14Hg1H85,119.579796,14.631711,114.11623,No
Rh,Cd,200.0,Rh14Cd1H85,119.93583,15.798158,114.0367,No
Mn,Ru,200.0,Mn2Ru16H82,117.49979,9.54962,113.9339,No
Cd,Sm,200.0,Cd1Sm6H93,118.65801,12.938682,113.82663,No
Zn,Os,200.0,Zn1Os15H84,118.94047,13.700199,113.82473,No
Mn,Pb,200.0,Mn2Pb15H83,118.819916,13.628685,113.73088,No
Ge,Eu,200.0,Ge1Eu2H97,120.28448,17.665047,113.68824,No
Mn,Eu,200.0,Mn2Eu10H88,120.369804,18.24757,113.55605,No
Ge,Sm,200.0,Ge1Sm7H92,118.725365,13.983912,113.503685,No
Cr,Cd,200.0,Cr14Cd1H85,119.75909,16.753304,113.5033,No
Cd,Sn,200.0,Cd2Sn15H83,117.42166,10.803871,113.38743,No
Zn,Pm,200.0,Zn1Pm8H91,119.59349,16.807621,113.31742,No
Cd,Pm,200.0,Cd7Pm2H91,120.30253,18.771463,113.29315,No
Ru,Cd,200.0,Ru17Cd1H82,118.09974,13.195306,113.17253,No
Re,Tl,200.0,Re3Tl1H96,121.32302,22.140574,113.055595,No
Co,Cd,200.0,Co14Cd1H85,119.63485,17.674278,113.035164,No
Cd,Pb,200.0,Cd1Pb15H84,118.49508,14.658966,113.02133,No
Co,Zn,200.0,Co14Zn1H85,118.934616,16.606873,112.733505,No
Mn,Fe,200.0,Mn2Fe12H86,118.05301,14.814671,112.52112,No
Zn,Tl,200.0,Zn3Tl14H83,117.15464,12.707637,112.40953,No
Cd,Nd,200.0,Cd1Nd3H96,118.166534,15.54409,112.362274,No
Hg,Pb,200.0,Hg1Pb15H84,117.651,14.194811,112.35057,Yes
Mn,Ta,200.0,Mn4Ta13H83,116.01685,10.024318,112.27371,No
Cd,Ta,200.0,Cd1Ta15H84,117.1213,13.659009,112.02094,No
Hg,Tl,200.0,Hg1Tl15H84,117.67629,15.838082,111.76225,No
Mn,Tc,200.0,Mn4Tc12H84,116.35862,12.394014,111.73062,No
In,Hg,200.0,In15Hg1H84,117.28053,15.055321,111.65878,No
Zn,Nd,200.0,Zn1Nd3H96,117.3009,15.226865,111.6151,No
Ti,Mn,200.0,Ti8Mn2H90,117.97946,17.994852,111.26007,No
V,Mn,200.0,V13Mn2H85,116.03864,12.863053,111.2355,Yes
Fe,Zn,200.0,Fe13Zn1H86,117.00879,16.818111,110.728806,No
Mn,Sm,200.0,Mn2Sm2H96,115.826416,13.657068,110.72678,No
Ga,Cd,200.0,Ga13Cd1H86,116.889206,16.625868,110.68101,No
V,Cd,200.0,V14Cd1H85,116.81941,16.812155,110.54165,No
Zn,Tc,200.0,Zn3Tc15H82,114.718796,11.415389,110.45622,No
Fe,Cd,200.0,Fe11Cd1H88,117.47233,19.522966,110.182335,No
Tc,Cd,200.0,Tc15Cd1H84,115.280136,14.3956585,109.90471,No
Cd,W,200.0,Cd1W15H84,114.92433,13.524887,109.874054,No
Cd,Tl,200.0,Cd1Tl15H84,115.201614,14.548685,109.76904,No
Zn,Re,200.0,Zn1Re14H85,115.476494,15.650573,109.63248,No
Mn,Ga,200.0,Mn2Ga12H86,115.00724,14.543115,109.57675,No
Zn,Pb,200.0,Zn2Pb15H83,114.38121,12.880851,109.57142,No
Re,Hg,200.0,Re14Hg1H85,115.19577,15.746725,109.31585,No
Zn,Hg,200.0,Zn20Hg1H79,116.80342,20.464743,109.16176,No
Zn,In,200.0,Zn1In10H89,115.739876,17.740213,109.11557,No
Mn,Re,200.0,Mn4Re14H82,112.50727,9.585796,108.92788,No
Mn,Tl,200.0,Mn2Tl10H88,113.426,14.67073,107.94786,No
Zn,Cd,200.0,Zn21Cd1H78,115.12342,21.4599,107.11016,No
Cd,In,200.0,Cd1In10H89,113.61281,19.476852,106.340034,No
Cd,Re,200.0,Cd1Re15H84,112.60029,17.160133,106.19259,No
Cd,Hg,200.0,Cd1Hg20H79,114.061874,21.150972,106.16397,No
Mn,In,200.0,Mn2In10H88,110.70661,14.545938,105.27507,No
Mn,Hg,200.0,Mn16Hg1H83,111.45488,16.794245,105.18381,No
Mn,Zn,200.0,Mn2Zn20H78,111.959496,19.960337,104.50618,No
Mn,Cd,200.0,Mn20Cd1H79,110.455864,19.062727,103.33772,No

==> anc/screening_results_300GPa.csv <==
A,B,Pressure,Best formula,Mean Tc [K],Stddev of Tc [K],Lower CI of Tc [K],Trained
Li,Ca,300.0,Li10Ca5H85,348.78848,11.825156,344.3729,Yes
Ca,Hf,300.0,Ca5Hf5H90,341.9942,3.5751166,340.65924,Yes
Li,Na,300.0,Li10Na5H85,339.65173,1.5516037,339.07236,Yes
Ca,Zr,300.0,Ca5Zr5H90,332.35867,1.4709475,331.80942,Yes
Na,Ca,300.0,Na10Ca5H85,320.07794,16.419416,313.94684,No
Li,Mg,300.0,Li11Mg4H85,312.72028,19.516682,305.43262,Yes
Na,Mg,300.0,Na10Mg5H85,311.42743,20.552008,303.75317,No
Sc,Y,300.0,Sc8Y3H89,299.21622,7.8537292,296.2836,Yes
Ca,Ti,300.0,Ca5Ti5H90,300.3443,13.427842,295.33026,No
Li,K,300.0,Li11K4H85,297.15097,12.68162,292.4156,No
Sc,La,300.0,Sc8La3H89,295.31546,9.566708,291.7432,Yes
Ca,Sc,300.0,Ca5Sc5H90,291.39706,7.9499097,288.42853,Yes
Mg,K,300.0,Mg5K10H85,280.48825,9.294608,277.01758,No
Na,K,300.0,Na10K4H86,283.32053,18.116625,276.55566,No
Be,Ca,300.0,Be10Ca10H80,279.98987,13.325786,275.01395,Yes
Ca,Lu,300.0,Ca5Lu9H86,277.28036,8.085787,274.26108,Yes
Li,Rb,300.0,Li12Rb3H85,276.2947,12.966569,271.4529,No
K,Ca,300.0,K10Ca5H85,278.69055,21.239012,270.75977,No
Sc,Lu,300.0,Sc4Lu10H86,268.4367,8.329505,265.32642,Yes
Ca,Y,300.0,Ca5Y5H90,268.1256,10.372044,264.25262,Yes
Ti,Sr,300.0,Ti5Sr5H90,266.62985,8.88205,263.31323,No
Na,Rb,300.0,Na10Rb3H87,269.69485,18.326338,262.85168,No
Li,Sc,300.0,Li12Sc3H85,267.69522,16.807953,261.41904,Yes
Be,Lu,300.0,Be10Lu10H80,261.99557,7.1584525,259.32257,Yes
K,Rb,300.0,K8Rb3H89,265.9589,17.924686,259.26572,No
Mg,Ca,300.0,Mg6Ca8H86,261.72586,6.8932633,259.1519,Yes
Ca,V,300.0,Ca8V3H89,261.83347,12.471749,257.17645,No
Sr,Hf,300.0,Sr5Hf5H90,257.7655,1.778903,257.10126,Yes
Li,Cs,300.0,Li12Cs2H86,262.20358,15.735196,256.32797,No
Sr,Zr,300.0,Sr4Zr6H90,260.85394,12.449697,256.20514,Yes
Na,Ti,300.0,Na11Ti4H85,260.64786,17.690767,254.04202,Yes
Sc,Sr,300.0,Sc6Sr4H90,256.77167,8.95607,253.42741,No
Li,Sr,300.0,Li12Sr3H85,260.5488,19.435383,253.2915,Yes
Y,La,300.0,Y6La4H90,258.0476,14.384228,252.67645,Yes
Y,Lu,300.0,Y3Lu11H86,254.2981,5.172028,252.36682,Yes
Na,Cs,300.0,Na9Cs3H88,258.41486,17.242662,251.97633,No
K,Cs,300.0,K8Cs3H89,257.78247,16.53722,251.60738,No
Na,Sc,300.0,Na11Sc3H86,256.84927,15.147906,251.19295,No
Mg,Rb,300.0,Mg5Rb8H87,254.26239,8.704579,251.01205,Yes
Sc,Ac,300.0,Sc8Ac3H89,256.5675,16.644917,250.35219,No
Be,Na,300.0,Be5Na10H85,255.23862,15.641415,249.39801,No
Li,Ti,300.0,Li12Ti3H85,256.48953,20.72307,248.7514,Yes
Li,Fr,300.0,Li12Fr2H86,253.2955,18.352106,246.44272,No
Ca,Nb,300.0,Ca7Nb3H90,250.74461,14.198351,245.44286,No
Ca,Ta,300.0,Ca6Ta4H90,249.4099,11.789776,245.00752,No
Ca,Rb,300.0,Ca5Rb9H86,249.0864,18.04899,242.34679,No
Na,Hf,300.0,Na8Hf4H88,246.53838,13.422475,241.52634,No
Li,Y,300.0,Li13Y2H85,247.87515,17.575508,241.31235,Yes
Ca,Mo,300.0,Ca7Mo3H90,247.17545,16.041393,241.18549,No
Na,Zr,300.0,Na11Zr3H86,246.75462,15.71273,240.88739,No
Li,Hf,300.0,Li12Hf3H85,247.59938,18.020731,240.87033,No
Na,Fr,300.0,Na12Fr2H86,246.22876,15.828208,240.3184,No
Na,Sr,300.0,Na12Sr3H85,245.29884,16.752985,239.04318,No
Li,Be,300.0,Li13Be2H85,245.07036,21.110209,237.18768,Yes
K,Ti,300.0,K10Ti4H86,241.47087,11.906178,237.02502,Yes
P,S,300.0,P2S23H75,237.38875,3.516319,236.07573,Yes
Be,K,300.0,Be8K7H85,239.61717,13.641473,234.52336,No
V,Sr,300.0,V3Sr8H89,238.0672,9.7918215,234.41087,No
Na,Y,300.0,Na11Y3H86,239.92557,15.354573,234.19208,No
K,Sc,300.0,K10Sc4H86,237.25327,13.682889,232.144,No
Li,Zr,300.0,Li12Zr2H86,238.90887,19.295912,231.70366,No
Sr,Y,300.0,Sr4Y6H90,234.76727,8.9262495,231.43416,Yes
Na,V,300.0,Na10V3H87,238.40092,19.106352,231.2665,No
Ca,Cr,300.0,Ca8Cr3H89,236.06061,13.554104,230.99942,No
Rb,Cs,300.0,Rb8Cs3H89,237.20093,17.28215,230.74767,No
Na,Ta,300.0,Na8Ta4H88,235.5665,14.386566,230.19446,Yes
Li,Al,300.0,Li11Al3H86,237.03438,19.662693,229.69221,No
Li,Ta,300.0,Li14Ta1H85,237.483,20.949955,229.66016,Yes
Ca,Cs,300.0,Ca5Cs5H90,235.21422,15.603996,229.38759,No
K,Fr,300.0,K8Fr3H89,235.56708,18.075016,228.81775,No
Sc,Zr,300.0,Sc7Zr3H90,232.3681,9.588755,228.7876,No
Na,Mn,300.0,Na12Mn3H85,233.05087,14.852967,227.50468,No
Li,Mn,300.0,Li12Mn3H85,233.93427,17.97903,227.22078,No
Li,V,300.0,Li12V2H86,233.58092,19.711657,226.22046,No
Mg,Cs,300.0,Mg4Cs11H85,233.75319,20.492344,226.10123,No
Sc,Ti,300.0,Sc7Ti3H90,229.8226,10.5676775,225.87657,No
Li,Ba,300.0,Li13Ba2H85,232.46046,18.583422,225.5213,No
Ca,Fr,300.0,Ca5Fr9H86,232.32767,18.32214,225.48607,No
Rb,Fr,300.0,Rb3Fr8H89,231.48895,18.234764,224.67998,No
K,Hf,300.0,K10Hf4H86,229.76476,13.723897,224.64017,No
Sc,Rb,300.0,Sc8Rb3H89,229.51465,13.55292,224.4539,No
Ca,Tc,300.0,Ca8Tc2H90,230.57217,17.574272,224.00983,No
K,Zr,300.0,K5Zr5H90,227.30501,8.933257,223.96927,No
Ti,Rb,300.0,Ti3Rb12H85,228.95241,14.391117,223.57867,No
K,Sr,300.0,K11Sr3H86,229.54471,17.626562,222.96284,No
Cs,Fr,300.0,Cs3Fr8H89,228.46512,17.693344,221.85832,No
Sc,Hf,300.0,Sc4Hf7H89,225.7981,10.651241,221.82086,No
B,Na,300.0,B2Na12H86,226.64351,14.366688,221.2789,Yes
Na,Al,300.0,Na7Al5H88,225.28665,10.882977,221.22289,Yes
Li,B,300.0,Li12B2H86,227.23276,16.730932,220.98532,Yes
Be,Rb,300.0,Be8Rb7H85,225.39662,12.060998,220.89297,No
K,V,300.0,K5V5H90,225.0285,11.7106085,220.65569,No
Sc,Cs,300.0,Sc8Cs3H89,224.85564,13.878006,219.67351,No
K,Ta,300.0,K5Ta5H90,223.48256,11.030623,219.36366,Yes
Ca,Re,300.0,Ca8Re2H90,226.83664,20.616478,219.13832,No
Ca,Sr,300.0,Ca6Sr4H90,223.11646,11.820907,218.70245,No
K,Y,300.0,K11Y3H86,224.33641,15.282286,218.62991,Yes
Ti,Cs,300.0,Ti5Cs5H90,222.80586,12.615078,218.09532,No
Li,Ra,300.0,Li13Ra2H85,224.17125,16.405016,218.04552,No
Ca,W,300.0,Ca8W2H90,224.34085,16.894257,218.03242,No
Zr,La,300.0,Zr3La7H90,222.23643,11.437428,217.96562,Yes
Ca,Ce,300.0,Ca6Ce4H90,222.48946,12.234909,217.92087,Yes
Li,Dy,300.0,Li13Dy2H85,224.2803,17.03788,217.91826,No
V,Rb,300.0,V5Rb5H90,222.1227,11.276125,217.91212,No
Rb,Zr,300.0,Rb5Zr5H90,221.77351,11.05297,217.64627,No
Mg,Zr,300.0,Mg6Zr5H89,222.55731,13.260495,217.60576,No
Na,Tb,300.0,Na12Tb2H86,223.16159,15.574957,217.34581,No
Sc,Fr,300.0,Sc9Fr2H89,221.84059,12.142754,217.30641,No
Na,Dy,300.0,Na12Dy2H86,223.90706,17.694073,217.29999,No
Ti,Lu,300.0,Ti4Lu10H86,220.55315,9.295812,217.08203,No
Mg,Hf,300.0,Mg5Hf5H90,223.70221,18.1021,216.94278,No
Zr,Lu,300.0,Zr4Lu10H86,220.91225,11.331517,216.68098,No
Rb,Hf,300.0,Rb3Hf7H90,222.16978,14.734602,216.6678,No
Ti,Fr,300.0,Ti5Fr5H90,221.40538,13.757367,216.2683,No
Mg,Lu,300.0,Mg7Lu8H85,223.16252,18.491734,216.2576,No
Y,Ac,300.0,Y6Ac4H90,220.9864,12.777128,216.21535,No
Mg,Fr,300.0,Mg5Fr8H87,222.27682,16.538641,216.1012,No
Ti,La,300.0,Ti3La7H90,220.09077,11.247613,215.89085,No
Rb,Sr,300.0,Rb9Sr3H88,221.8835,16.74628,215.63034,Yes
Li,Tb,300.0,Li12Tb2H86,221.60138,16.382267,215.48415,No
Zr,Cs,300.0,Zr7Cs3H90,220.4593,14.161875,215.17117,No
Y,Zr,300.0,Y7Zr3H90,221.3213,16.972158,214.9838,Yes
Cr,Sr,300.0,Cr3Sr7H90,218.49702,10.826258,214.45444,No
Na,La,300.0,Na12La2H86,220.41626,16.644907,214.20094,No
Cs,Hf,300.0,Cs3Hf7H90,220.01639,15.92736,214.06902,No
Al,Ca,300.0,Al4Ca7H89,220.21216,16.838472,213.92458,Yes
Na,Cr,300.0,Na12Cr3H85,219.60696,15.2959585,213.89536,No
Ti,Ba,300.0,Ti4Ba6H90,217.28778,9.29841,213.8157,No
Ca,La,300.0,Ca4La6H90,218.5739,12.770589,213.80528,Yes
Li,Lu,300.0,Li14Lu1H85,220.93935,19.425325,213.6858,No
Na,Fe,300.0,Na12Fe3H85,219.19696,15.314813,213.47832,No
Na,Nb,300.0,Na13Nb1H86,219.152,15.428808,213.39078,No
Li,Pr,300.0,Li13Pr2H85,219.09015,15.771742,213.20088,No
Na,Gd,300.0,Na12Gd2H86,217.88034,13.578821,212.80992,No
Na,Ba,300.0,Na12Ba2H86,218.52339,15.912719,212.58148,No
V,Cs,300.0,V5Cs5H90,217.26286,12.719659,212.51326,No
Sr,La,300.0,Sr3La8H89,216.26192,10.518485,212.33424,Yes
Na,Re,300.0,Na12Re2H86,217.77052,15.671581,211.91866,No
Na,Tc,300.0,Na9Tc3H88,216.39041,12.204874,211.83304,No
Li,Gd,300.0,Li12Gd2H86,216.78128,13.982384,211.56018,No
Sr,Nb,300.0,Sr7Nb3H90,214.62288,8.964058,211.27565,No
Sc,Ce,300.0,Sc8Ce2H90,218.66368,20.153444,211.13826,No
Rb,Y,300.0,Rb3Y7H90,215.76279,12.636092,211.04439,No
Li,In,300.0,Li14In1H85,218.44312,20.704674,210.71187,No
Lu,Hf,300.0,Lu10Hf4H86,214.12901,9.372107,210.62941,No
Sr,Mo,300.0,Sr7Mo3H90,214.79803,12.174719,210.25192,No
Mg,Sc,300.0,Mg5Sc5H90,214.12152,10.404045,210.23659,Yes
Zr,Fr,300.0,Zr3Fr7H90,214.31714,11.179533,210.14264,No
Na,Lu,300.0,Na13Lu1H86,215.7053,15.284985,209.9978,No
Li,Tc,300.0,Li14Tc1H85,217.16791,19.682018,209.81853,No
Sc,Ra,300.0,Sc8Ra3H89,216.2255,17.250912,209.7839,No
La,Hf,300.0,La8Hf2H90,213.74602,10.753495,209.73059,Yes
V,Fr,300.0,V5Fr5H90,214.367,12.784225,209.59329,No
Na,Ce,300.0,Na12Ce2H86,216.16965,17.847027,209.50546,No
Li,Nb,300.0,Li13Nb1H86,216.15215,18.112333,209.38889,No
Li,Fe,300.0,Li11Fe3H86,214.72821,15.693232,208.86826,No
Li,La,300.0,Li12La2H86,214.36354,16.123466,208.34294,Yes
Li,Eu,300.0,Li13Eu2H85,213.70982,14.858569,208.16154,No
Li,Ac,300.0,Li13Ac2H85,213.6307,15.1663475,207.9675,No
Li,Sm,300.0,Li13Sm2H85,213.41234,14.906504,207.84616,No
Na,Ra,300.0,Na13Ra2H85,213.95547,16.87525,207.65416,No
Zr,Ba,300.0,Zr4Ba6H90,212.32022,12.534689,207.6397,No
Y,Ba,300.0,Y9Ba2H89,211.76729,11.361571,207.52481,Yes
Y,Cs,300.0,Y7Cs3H90,212.09927,12.635492,207.3811,No
Y,Hf,300.0,Y8Hf2H90,211.34612,10.74251,207.3348,Yes
Y,Fr,300.0,Y9Fr2H89,211.63771,11.944776,207.17746,No
Ca,Mn,300.0,Ca8Mn2H90,212.49115,15.088554,206.857,No
Li,Er,300.0,Li14Er1H85,213.7268,18.644352,206.7649,No
Mg,Ti,300.0,Mg5Ti5H90,212.47153,15.536293,206.67018,Yes
Be,Cs,300.0,Be9Cs4H87,212.9881,17.458187,206.4691,No
Na,Pr,300.0,Na13Pr2H85,213.0628,17.763725,206.42972,No
Ba,La,300.0,Ba2La8H90,211.54448,13.871213,206.36488,Yes
Hf,Fr,300.0,Hf7Fr3H90,211.96996,15.506411,206.17976,No
Na,Mo,300.0,Na9Mo3H88,209.81444,9.888494,206.12201,No
Li,Re,300.0,Li13Re2H85,212.52666,17.307455,206.06395,No
Sc,Ba,300.0,Sc9Ba2H89,210.25679,11.298012,206.03804,No
Al,K,300.0,Al5K5H90,210.14459,11.171466,205.9731,Yes
Sr,Cs,300.0,Sr3Cs7H90,210.16801,11.422033,205.90295,No
Gd,Lu,300.0,Gd11Lu2H87,208.57272,9.721302,204.94273,No
Be,Mg,300.0,Be8Mg7H85,212.39667,20.043373,204.91235,No
Sr,Ce,300.0,Sr4Ce6H90,209.71613,13.06046,204.83926,No
Na,Sm,300.0,Na12Sm2H86,211.10248,16.794209,204.83142,No
Ca,Os,300.0,Ca8Os2H90,212.15671,20.008343,204.68547,No
K,Ba,300.0,K10Ba2H88,210.86156,16.661322,204.64012,No
V,Ba,300.0,V3Ba7H90,208.12614,9.583882,204.54747,No
Li,Ho,300.0,Li14Ho1H85,210.97557,18.239634,204.16478,No
Ca,Ru,300.0,Ca8Ru2H90,210.45216,16.852606,204.1593,No
Na,Eu,300.0,Na12Eu2H86,209.81877,15.270834,204.11655,No
Li,Nd,300.0,Li13Nd2H85,210.29936,16.892353,203.99165,No
K,La,300.0,K10La2H88,210.11171,16.663382,203.8895,No
Rb,Ta,300.0,Rb5Ta5H90,208.74985,13.075675,203.86731,No
Li,Yb,300.0,Li14Yb1H85,210.93988,19.045282,203.82826,No
Ca,Yb,300.0,Ca5Yb5H90,208.54272,12.869322,203.73724,Yes
La,Ac,300.0,La6Ac4H90,207.1889,10.124599,203.40831,No
Na,Ac,300.0,Na12Ac2H86,209.54826,16.66288,203.32625,No
Ti,Y,300.0,Ti3Y7H90,206.8621,9.536833,203.301,No
Li,Pm,300.0,Li13Pm2H85,209.17279,16.772823,202.90971,No
La,Lu,300.0,La7Lu2H91,206.75642,10.800792,202.72334,Yes
Sr,Fr,300.0,Sr3Fr7H90,207.85962,13.789785,202.71043,No
Mg,Y,300.0,Mg4Y8H88,206.18771,10.658146,202.2079,Yes
K,Fe,300.0,K10Fe3H87,207.2134,13.687313,202.10246,No
Y,Yb,300.0,Y11Yb3H86,205.01936,7.9543033,202.04918,Yes
K,Mn,300.0,K10Mn3H87,207.62076,15.006041,202.01741,No
Sr,Ta,300.0,Sr8Ta2H90,207.3271,15.264856,201.6271,No
Ca,Tb,300.0,Ca10Tb1H89,206.76645,14.325575,201.41719,No
Ti,Ra,300.0,Ti5Ra5H90,204.0066,6.973407,201.4027,No
Ca,Ho,300.0,Ca10Ho1H89,206.54562,14.058476,201.2961,No
Ca,Er,300.0,Ca9Er1H90,206.27348,13.8676405,201.09521,No
Sr,Tc,300.0,Sr8Tc2H90,207.08894,16.093088,201.07968,No
Ca,Ac,300.0,Ca6Ac4H90,205.23294,11.756888,200.84285,No
K,Tb,300.0,K10Tb2H88,207.069,17.039747,200.70625,No
Na,Pm,300.0,Na12Pm2H86,206.69475,16.40217,200.57008,No
Sr,Lu,300.0,Sr4Lu10H86,206.00356,14.732286,200.50243,No
K,Cr,300.0,K9Cr3H88,205.07565,12.736267,200.31985,No
Li,Tl,300.0,Li14Tl1H85,208.18483,21.072718,200.31615,No
Rb,La,300.0,Rb9La2H89,205.69098,14.54205,200.2609,No
S,As,300.0,S24As1H75,203.58022,8.969639,200.2309,Yes
Na,Er,300.0,Na14Er1H85,205.61563,14.7706995,200.10016,No
Al,Rb,300.0,Al5Rb5H90,204.45897,11.726263,200.0803,Yes
Zr,Ac,300.0,Zr3Ac6H91,204.41425,11.6177025,200.07613,No
Na,Nd,300.0,Na13Nd2H85,206.06659,17.456419,199.54825,No
Rb,Lu,300.0,Rb3Lu10H87,205.27403,16.2421,199.20914,No
Rb,Ba,300.0,Rb9Ba2H89,204.55183,14.408689,199.17154,No
Ca,Dy,300.0,Ca10Dy1H89,204.21063,13.788271,199.06201,No
S,Sb,300.0,S24Sb1H75,202.91197,10.695778,198.9181,No
Ca,Rh,300.0,Ca10Rh1H89,204.2564,14.580092,198.8121,No
S,Ge,300.0,S24Ge1H75,201.91655,8.668253,198.67976,Yes
Na,Ho,300.0,Na14Ho1H85,204.156,14.713585,198.66187,No
Mg,V,300.0,Mg6V4H90,204.36508,15.392409,198.61746,Yes
Cr,Rb,300.0,Cr3Rb8H89,203.33377,13.083582,198.44829,No
K,Ce,300.0,K10Ce2H88,205.18121,18.105707,198.42043,No
Ta,Fr,300.0,Ta5Fr5H90,203.52658,13.855072,198.35301,No
Be,Y,300.0,Be10Y10H80,198.80916,1.4542377,198.26614,Yes
Tb,Lu,300.0,Tb9Lu2H89,202.6582,11.947298,198.197,No
Al,Y,300.0,Al4Y7H89,203.92627,15.419156,198.16866,No
Cs,Ta,300.0,Cs5Ta5H90,202.91684,12.9176235,198.09332,No
Mg,Sr,300.0,Mg5Sr5H90,201.67856,10.208832,197.86652,No
V,Lu,300.0,V3Lu10H87,202.18369,11.817253,197.77106,No
K,Dy,300.0,K10Dy2H88,204.24559,17.420923,197.74051,No
Rb,Ce,300.0,Rb3Ce7H90,202.31271,12.409271,197.67902,No
Ca,Fe,300.0,Ca8Fe2H90,204.10686,17.27397,197.65665,No
La,Ra,300.0,La8Ra2H90,202.00423,11.850557,197.57916,No
Li,Ga,300.0,Li14Ga1H85,205.34874,21.851984,197.18907,No
K,Ra,300.0,K10Ra2H88,203.08398,15.868322,197.15866,No
Mg,Ta,300.0,Mg6Ta4H90,204.73361,20.426567,197.1062,No
S,Ni,300.0,S24Ni1H75,201.40546,11.59456,197.07597,No
Lu,Ac,300.0,Lu10Ac3H87,200.87012,10.355192,197.00342,No
Na,Cd,300.0,Na14Cd1H85,203.09807,16.458118,196.9525,No
Li,Cd,300.0,Li14Cd1H85,204.56853,20.403633,196.94969,No
Al,Cs,300.0,Al5Cs5H90,200.95738,10.948212,196.86925,No
Li,Ce,300.0,Li12Ce2H86,202.8579,16.42122,196.7261,No
Na,Yb,300.0,Na14Yb1H85,202.47884,15.41157,196.72406,No
Be,Sc,300.0,Be10Sc10H80,201.39459,12.567057,196.70198,No
Sr,Ac,300.0,Sr3Ac7H90,200.61006,10.836181,196.56377,No
Al,Fr,300.0,Al5Fr5H90,200.63518,11.005359,196.52571,No
S,Co,300.0,S24Co1H75,199.39302,8.138303,196.35413,No
K,Gd,300.0,K10Gd2H88,202.16129,15.808907,196.25815,No
S,Sn,300.0,S24Sn1H75,200.19087,10.631978,196.22083,No
Be,Fr,300.0,Be9Fr4H87,203.38647,19.507553,196.10223,No
Mg,Nb,300.0,Mg9Nb3H88,202.60944,17.54287,196.05882,Yes
Rb,Tb,300.0,Rb8Tb2H90,200.4283,11.982769,195.95386,No
Fe,Rb,300.0,Fe3Rb7H90,201.79556,15.792374,195.89859,No
Y,Ce,300.0,Y8Ce2H90,199.15831,8.900877,195.83467,Yes
S,Cu,300.0,S24Cu1H75,200.6233,12.839726,195.82887,No
K,Nb,300.0,K10Nb2H88,203.22333,19.949417,195.7741,No
Si,S,300.0,Si2S23H75,197.59987,4.905924,195.76796,Yes
Sc,Yb,300.0,Sc10Yb2H88,200.21571,12.3920145,195.58846,Yes
Y,Ra,300.0,Y9Ra2H89,199.75362,11.217243,195.56503,No
La,Fr,300.0,La7Fr2H91,199.11263,9.629627,195.51686,No
K,Re,300.0,K9Re2H89,201.80122,16.857368,195.50658,Yes
Yb,Lu,300.0,Yb4Lu10H86,197.45763,5.263218,195.49231,Yes
Na,In,300.0,Na14In1H85,204.37076,24.192219,195.33723,No
Cs,Ce,300.0,Cs3Ce6H91,199.11221,10.215648,195.29762,No
S,Po,300.0,S24Po1H75,199.9391,13.164912,195.02324,No
K,Tc,300.0,K10Tc3H87,200.21149,13.990774,194.98724,No
Cs,La,300.0,Cs7La2H91,200.16853,14.007486,194.93805,No
Sr,Re,300.0,Sr8Re2H90,201.56754,18.431156,194.68523,No
V,Y,300.0,V3Y5H92,198.70348,10.935811,194.61998,No
K,Pr,300.0,K11Pr2H87,201.0651,17.541666,194.51492,No
S,Rn,300.0,S24Rn1H75,198.76831,11.645596,194.41977,Yes
S,Bi,300.0,S24Bi1H75,199.29805,13.586042,194.22495,No
Sr,W,300.0,Sr8W2H90,200.22267,16.866217,193.92473,No
K,Ac,300.0,K10Ac2H88,199.80878,16.026964,193.8242,No
Ca,Sm,300.0,Ca8Sm2H90,198.1003,11.607676,193.76591,No
Ca,Gd,300.0,Ca10Gd1H89,198.8766,13.845691,193.70654,No
Ti,Ac,300.0,Ti3Ac7H90,197.85979,11.153781,193.6949,No
Li,Cr,300.0,Li12Cr3H85,202.05981,22.758453,193.56168,No
Rb,Dy,300.0,Rb9Dy2H89,199.23036,15.19708,193.55568,No
Na,W,300.0,Na14W1H85,199.40927,16.772955,193.14615,No
Na,Ru,300.0,Na14Ru1H85,198.67856,14.951493,193.09558,No
Cs,Lu,300.0,Cs3Lu7H90,197.53096,11.977348,193.05855,No
Er,Lu,300.0,Er2Lu10H88,197.50578,12.590789,192.8043,No
Na,Rh,300.0,Na14Rh1H85,198.64084,15.943482,192.68744,No
Rb,Ra,300.0,Rb9Ra2H89,197.5981,13.152098,192.68703,No
Sc,Er,300.0,Sc10Er2H88,199.62364,18.706879,192.63838,No
Na,Tl,300.0,Na14Tl1H85,200.92535,22.47465,192.53319,No
Sc,V,300.0,Sc9V3H88,199.40576,18.406698,192.5326,No
Rb,Gd,300.0,Rb8Gd2H90,197.1247,12.569124,192.4313,No
Na,Ga,300.0,Na14Ga1H85,201.09793,23.300024,192.39755,No
V,Ra,300.0,V3Ra7H90,196.38103,10.808601,192.34503,No
Zr,Ra,300.0,Zr3Ra7H90,196.97247,12.506645,192.30241,No
Lu,Fr,300.0,Lu11Fr2H87,198.48712,16.85272,192.19421,No
S,Pb,300.0,S24Pb1H75,196.54858,11.733295,192.1673,No
Ba,Fr,300.0,Ba2Fr8H90,197.69986,15.1690855,192.03563,No
S,Ag,300.0,S24Ag1H75,197.29881,14.122104,192.02553,No
B,K,300.0,B6K7H87,197.1987,14.00471,191.96925,Yes
Ba,Ac,300.0,Ba2Ac8H90,197.62239,15.27829,191.91739,No
K,Mo,300.0,K8Mo3H89,197.09967,13.976137,191.88089,No
Ca,Pd,300.0,Ca10Pd1H89,200.93939,24.432436,191.81618,No
S,Se,300.0,S24Se1H75,195.53836,10.224792,191.72037,Yes
Li,Mo,300.0,Li14Mo1H85,198.6804,19.107775,191.54544,No
Ba,Ce,300.0,Ba3Ce6H91,194.99516,9.518225,191.441,No
S,Te,300.0,S24Te1H75,194.8437,9.349456,191.35255,No
Rb,Ac,300.0,Rb7Ac2H91,195.73122,12.4997835,191.06372,No
Ba,Hf,300.0,Ba6Hf4H90,195.26437,11.528941,190.9594,No
Fr,Ac,300.0,Fr2Ac7H91,194.94229,10.670881,190.95772,No
Li,Hg,300.0,Li14Hg1H85,198.3667,20.090178,190.8649,No
Ca,Pm,300.0,Ca8Pm2H90,194.72652,10.695097,190.7329,No
Mg,Cr,300.0,Mg7Cr3H90,198.95096,22.14877,190.68047,No
S,Rh,300.0,S24Rh1H75,194.85799,11.219356,190.66861,No
Tb,Fr,300.0,Tb2Fr8H90,195.55984,13.526061,190.50912,No
S,Ga,300.0,S24Ga1H75,194.57904,11.059965,190.44919,No
Na,Co,300.0,Na12Co2H86,196.7086,16.782444,190.44194,No
Li,Ru,300.0,Li14Ru1H85,197.95064,20.136786,190.43144,No
Cs,Ba,300.0,Cs7Ba3H90,194.8384,11.824227,190.42316,No
V,La,300.0,V3La5H92,195.12386,12.597817,190.41975,No
Ho,Lu,300.0,Ho2Lu10H88,195.24754,12.993167,190.39581,No
S,Ru,300.0,S24Ru1H75,194.30145,10.540254,190.36566,No
K,Lu,300.0,K3Lu8H89,196.59264,16.85614,190.29845,No
Ca,Tm,300.0,Ca9Tm1H90,195.04272,12.970357,190.19951,No
Ce,Fr,300.0,Ce7Fr2H91,194.09088,10.987496,189.98808,No
Mn,Rb,300.0,Mn3Rb9H88,195.91144,15.891238,189.97755,No
S,Tc,300.0,S24Tc1H75,193.76785,10.227232,189.94894,No
Mg,Mo,300.0,Mg7Mo3H90,198.51619,22.977377,189.9363,No
Al,Sc,300.0,Al7Sc4H89,195.9358,16.127745,189.9136,No
Rb,Tc,300.0,Rb7Tc3H90,195.12665,14.198649,189.82478,No
Cr,Cs,300.0,Cr3Cs7H90,194.4335,13.121779,189.53375,No
Fe,Cs,300.0,Fe3Cs7H90,195.2321,15.843866,189.3159,No
Rb,Pr,300.0,Rb9Pr2H89,195.4378,16.544575,189.25996,No
Mg,La,300.0,Mg5La5H90,193.81741,12.275379,189.2337,Yes
Na,Ar,300.0,Na12Ar2H86,198.35483,24.447403,189.22601,No
Rb,Nb,300.0,Rb9Nb2H89,197.44774,22.13413,189.18272,No
S,Tl,300.0,S24Tl1H75,193.3733,11.294544,189.15585,Yes
S,Mo,300.0,S24Mo1H75,192.69899,10.267343,188.8651,Yes
S,Fe,300.0,S24Fe1H75,191.63991,8.150699,188.59639,No
Be,Hf,300.0,Be8Hf7H85,193.29646,12.903969,188.47804,No
K,Co,300.0,K10Co2H88,194.52042,16.196001,188.47273,No
Fr,Ra,300.0,Fr8Ra2H90,194.157,15.224587,188.47205,No
Be,Zr,300.0,Be7Zr4H89,194.65826,17.085182,188.27855,No
Tb,Er,300.0,Tb9Er2H89,192.7553,12.024931,188.2651,No
S,Xe,300.0,S24Xe1H75,191.92152,9.839179,188.24751,Yes
Na,Hg,300.0,Na14Hg1H85,194.89442,17.83329,188.23537,No
K,Eu,300.0,K10Eu2H88,194.21756,16.130888,188.19418,No
Li,Pb,300.0,Li14Pb1H85,197.05025,23.719393,188.19328,No
Hf,Ac,300.0,Hf2Ac8H90,192.90395,12.670173,188.17282,No
Sr,Sm,300.0,Sr7Sm2H91,192.08673,10.56384,188.14214,No
Sc,Ta,300.0,Sc10Ta1H89,193.42697,14.34156,188.07175,No
K,Sm,300.0,K10Sm2H88,194.51031,17.811502,187.85939,No
Cs,Tb,300.0,Cs12Tb2H86,196.48961,23.3803,187.75926,No
S,In,300.0,S24In1H75,191.43585,10.37975,187.55998,No
La,Ce,300.0,La7Ce2H91,190.60233,8.289178,187.5071,Yes
S,Zn,300.0,S24Zn1H75,192.36504,13.158514,187.45157,No
Sc,Ho,300.0,Sc10Ho2H88,194.39801,18.75668,187.39415,No
Ra,Ac,300.0,Ra2Ac8H90,192.68863,14.180481,187.39355,No
Cr,Ba,300.0,Cr3Ba7H90,191.30415,10.9159565,187.22807,No
Dy,Lu,300.0,Dy2Lu10H88,191.51157,11.578397,187.18813,No
S,Cd,300.0,S24Cd1H75,192.10481,13.348449,187.12042,No
Tb,Ho,300.0,Tb9Ho2H89,191.26578,11.107626,187.11812,No
Gd,Fr,300.0,Gd2Fr8H90,192.1758,13.722119,187.05188,No
Na,Pb,300.0,Na14Pb1H85,196.37889,25.147366,186.98871,No
Na,Pd,300.0,Na14Pd1H85,195.20973,22.241007,186.9048,Yes
S,Ta,300.0,S24Ta1H75,191.43918,12.217486,186.87709,No
Sc,Nb,300.0,Sc9Nb2H89,191.984,13.9954815,186.758,No
Mn,Sr,300.0,Mn2Sr8H90,192.47345,15.356126,186.73938,No
Y,Ta,300.0,Y9Ta1H90,192.16805,14.71712,186.67258,No
Rb,Mo,300.0,Rb8Mo3H89,191.47719,12.946535,186.64287,No
K,Pm,300.0,K11Pm2H87,193.31047,17.90246,186.62558,No
Rb,Re,300.0,Rb9Re2H89,193.1216,17.402784,186.62329,No
Al,Sr,300.0,Al5Sr6H89,190.93353,11.568555,186.61377,No
B,Rb,300.0,B6Rb6H88,191.39069,12.989933,186.54016,Yes
Li,W,300.0,Li14W1H85,194.5119,21.40938,186.5175,No
Mg,Al,300.0,Mg5Al8H87,193.3813,18.42571,186.50102,No
S,W,300.0,S24W1H75,191.12971,12.437436,186.4855,Yes
V,Ac,300.0,V3Ac5H92,190.31476,10.539409,186.37927,No
Na,Kr,300.0,Na11Kr2H87,195.24855,23.794502,186.36354,No
Na,Os,300.0,Na14Os1H85,191.73189,14.443363,186.33865,No
K,Nd,300.0,K11Nd2H87,192.86726,17.542597,186.31676,No
S,I,300.0,S24I1H75,190.54135,11.571194,186.2206,No
Dy,Fr,300.0,Dy2Fr8H90,191.29266,13.778191,186.1478,No
S,Pd,300.0,S24Pd1H75,190.54816,11.887515,186.10928,No
Pr,Fr,300.0,Pr2Fr8H90,192.81624,18.072878,186.06772,No
Li,Rn,300.0,Li12Rn2H86,194.31853,22.3013,185.99109,No
Cs,Gd,300.0,Cs7Gd2H91,190.0479,11.201125,185.86533,No
Gd,Tb,300.0,Gd11Tb2H87,189.7257,10.580766,185.77477,No
S,Os,300.0,S24Os1H75,190.35555,12.285401,185.7681,No
Li,Ar,300.0,Li13Ar2H85,194.549,23.553782,185.75388,No
C,S,300.0,C2S23H75,186.30849,1.723534,185.6649,Yes
Na,Tm,300.0,Na13Tm1H86,192.24046,17.61022,185.6647,No
S,Nb,300.0,S24Nb1H75,189.18437,9.55787,185.6154,No
Li,Xe,300.0,Li12Xe2H86,193.37636,20.956038,185.55124,No
Y,Er,300.0,Y12Er2H86,191.80106,16.738113,185.55095,No
Li,Rh,300.0,Li14Rh1H85,192.85396,19.563501,185.54883,No
Ca,Nd,300.0,Ca8Nd2H90,189.70523,11.411721,185.44403,No
Cs,Ac,300.0,Cs7Ac2H91,190.28871,12.999615,185.43457,No
Ce,Ac,300.0,Ce2Ac7H91,190.5788,13.8738365,185.39822,No
La,Ta,300.0,La7Ta2H91,189.63193,11.534129,185.32501,No
Sc,Gd,300.0,Sc4Gd10H86,192.06891,18.093584,185.31265,No
Rb,Eu,300.0,Rb8Eu2H90,190.36688,13.872616,185.18677,No
Tb,Hf,300.0,Tb10Hf4H86,190.9168,15.372929,185.17645,No
Cr,Fr,300.0,Cr3Fr8H89,189.92268,12.832049,185.13112,No
S,Cr,300.0,S24Cr1H75,188.63264,9.682044,185.0173,No
Na,Xe,300.0,Na12Xe2H86,193.49013,22.822573,184.96803,No
Li,Kr,300.0,Li12Kr2H86,194.00163,24.335106,184.91475,No
Mo,Ba,300.0,Mo3Ba6H91,187.95721,8.560802,184.76056,No
S,Hf,300.0,S24Hf1H75,188.81178,11.16946,184.64104,No
Ca,Ag,300.0,Ca10Ag1H89,190.5277,16.116272,184.50978,Yes
Na,Rn,300.0,Na12Rn2H86,193.04619,22.872435,184.50548,No
S,At,300.0,S24At1H75,187.97765,9.454557,184.44725,No
Sr,Pm,300.0,Sr8Pm2H90,188.19803,10.221114,184.38141,No
Zr,Yb,300.0,Zr7Yb7H86,188.61082,11.440136,184.339,No
Cs,Dy,300.0,Cs12Dy2H86,192.81032,23.145369,184.1677,No
Ca,Pr,300.0,Ca8Pr2H90,187.5201,8.98629,184.16457,No
Er,Hf,300.0,Er4Hf7H89,188.69196,12.222707,184.12793,No
S,Ir,300.0,S24Ir1H75,187.87885,10.0908985,184.11084,No
Na,Ag,300.0,Na13Ag1H86,191.395,19.5391,184.09898,Yes
Tb,Dy,300.0,Tb2Dy10H88,188.07393,10.898642,184.0043,No
Na,Ge,300.0,Na14Ge1H85,192.86456,23.828228,183.96695,No
Sr,Ba,300.0,Sr9Ba2H89,188.14967,11.204227,183.96594,No
Y,Gd,300.0,Y3Gd10H87,190.79008,18.381472,183.92633,No
Nb,Cs,300.0,Nb2Cs10H88,194.31471,28.033978,183.84665,No
Mg,W,300.0,Mg7W3H90,192.36339,23.028793,183.7643,No
Be,Sr,300.0,Be8Sr6H86,188.59258,13.824845,183.4303,No
Li,Zn,300.0,Li14Zn1H85,191.62267,21.941101,183.42972,No
Rb,Sm,300.0,Rb7Sm2H91,187.131,10.104058,183.35808,No
Hf,Ra,300.0,Hf7Ra3H90,188.94754,15.106044,183.30685,No
Tc,Cs,300.0,Tc3Cs7H90,188.23186,13.591039,183.15688,No
Al,La,300.0,Al5La6H89,188.43236,14.263752,183.10619,Yes
Nb,Ba,300.0,Nb3Ba6H91,186.33295,8.724035,183.07533,No
Mg,Ce,300.0,Mg7Ce4H89,187.02951,10.593172,183.07396,No
Cs,Ra,300.0,Cs9Ra2H89,190.89359,20.96734,183.06425,No
S,Re,300.0,S24Re1H75,187.46487,11.987476,182.98868,No
S,Hg,300.0,S24Hg1H75,187.663,12.821872,182.87523,No
Na,Ir,300.0,Na14Ir1H85,188.65009,15.599497,182.82513,No
Ca,Co,300.0,Ca10Co1H89,189.94415,19.413366,182.69508,No
B,Cs,300.0,B6Cs6H88,187.73126,13.508096,182.68726,Yes
Gd,Er,300.0,Gd11Er2H87,186.60466,10.7781925,182.58002,No
Ca,Pt,300.0,Ca9Pt1H90,189.51683,18.623932,182.56255,No
B,Fr,300.0,B4Fr7H89,187.06937,12.146579,182.53375,No
Lu,Ta,300.0,Lu10Ta4H86,187.5872,14.24694,182.2673,No
Ca,In,300.0,Ca5In6H89,190.89948,23.121565,182.26575,No
Ca,Ba,300.0,Ca9Ba2H89,185.78912,9.546019,182.22458,No
Al,Lu,300.0,Al4Lu9H87,187.89822,15.392068,182.15073,No
Fe,Fr,300.0,Fe3Fr7H90,188.01016,15.90006,182.07298,No
S,Zr,300.0,S24Zr1H75,185.78267,10.033903,182.03595,No
Mo,Cs,300.0,Mo3Cs7H90,186.55101,12.8968725,181.73524,No
Mg,Ac,300.0,Mg5Ac5H90,185.98521,11.636635,181.64003,No
Ca,Cd,300.0,Ca10Cd1H89,190.68196,24.276955,181.61679,No
S,Lu,300.0,S24Lu1H75,186.64928,13.738113,181.51938,No
Na,Bi,300.0,Na14Bi1H85,190.92502,25.516161,181.39713,No
Na,Si,300.0,Na14Si1H85,189.58035,22.436764,181.20233,No
K,W,300.0,K9W2H89,186.24693,13.780139,181.10135,No
S,Mn,300.0,S24Mn1H75,184.73233,10.014255,180.99295,No
Y,Ho,300.0,Y12Ho2H86,187.48207,17.4868,180.9524,No
Sr,Os,300.0,Sr8Os2H90,187.9673,18.837643,180.93321,No
Tc,La,300.0,Tc1La8H91,185.65498,13.035215,180.78755,No
Tc,Lu,300.0,Tc3Lu10H87,184.96591,11.416626,180.70288,No
Eu,Lu,300.0,Eu2Lu10H88,185.27957,12.296684,180.68791,No
Sr,Ru,300.0,Sr8Ru2H90,186.06541,14.820296,180.53142,No
Gd,Ho,300.0,Gd11Ho2H87,184.75214,11.361712,180.5096,No
K,Rh,300.0,K10Rh2H88,186.09586,15.488637,180.3123,No
La,Pr,300.0,La7Pr2H91,184.57382,11.545983,180.26248,No
K,Ho,300.0,K10Ho2H88,187.51318,19.431334,180.2574,No
Ta,Ac,300.0,Ta2Ac7H91,184.856,12.338778,180.24863,No
Li,Os,300.0,Li14Os1H85,187.03922,18.308075,180.20287,No
Li,Tm,300.0,Li14Tm1H85,187.55573,19.728712,180.1889,No
Rb,Nd,300.0,Rb9Nd2H89,185.88007,15.315699,180.16109,No
Rb,Pm,300.0,Rb8Pm2H90,185.40642,14.147024,180.12384,No
Cs,Pr,300.0,Cs12Pr2H86,188.10153,21.78502,179.96687,No
Re,Fr,300.0,Re2Fr9H89,185.839,16.158972,179.80515,No
Sm,Fr,300.0,Sm2Fr8H90,185.47212,15.216442,179.7902,No
Eu,Fr,300.0,Eu2Fr8H90,185.5967,15.707662,179.73135,No
Ho,Hf,300.0,Ho2Hf9H89,184.45483,12.785174,179.68077,No
Al,S,300.0,Al1S24H75,182.88759,8.652784,179.65659,No
Na,Sn,300.0,Na14Sn1H85,188.42325,23.563543,179.62448,No
Sr,Nd,300.0,Sr8Nd2H90,183.54729,10.967845,179.45183,No
S,Tm,300.0,S24Tm1H75,184.2344,12.839701,179.43999,No
Mn,Cs,300.0,Mn3Cs7H90,185.0237,15.016182,179.41656,No
Nb,Ra,300.0,Nb3Ra6H91,182.7586,9.040689,179.38275,No
Cs,Sm,300.0,Cs7Sm2H91,183.4794,11.168607,179.30898,No
Ca,Ra,300.0,Ca9Ra2H89,183.18124,10.67032,179.19688,No
Li,Si,300.0,Li14Si1H85,186.51459,19.608107,179.1928,Yes
S,V,300.0,S24V1H75,182.9903,10.38841,179.1112,No
Cr,Ra,300.0,Cr3Ra7H90,183.56354,11.937201,179.10611,No
Sc,Cr,300.0,Sc10Cr2H88,185.20706,16.368958,179.09479,No
Ce,Ra,300.0,Ce6Ra3H91,182.54291,9.248299,179.08954,No
Co,Rb,300.0,Co2Rb8H90,184.94089,16.07311,178.93909,No
Li,N,300.0,Li14N1H85,186.954,21.803808,178.81232,No
Sr,Ra,300.0,Sr9Ra2H89,182.33192,9.795529,178.67421,No
Fe,Sr,300.0,Fe2Sr8H90,184.05806,14.998187,178.45764,No
Cr,Lu,300.0,Cr2Lu9H89,182.83946,12.055958,178.33769,No
Li,Sn,300.0,Li14Sn1H85,185.87723,20.327633,178.28676,No
Nb,Fr,300.0,Nb2Fr9H89,186.89114,23.119986,178.258,No
Ce,Lu,300.0,Ce2Lu8H90,181.73999,9.639926,178.14038,No
N,Na,300.0,N1Na13H86,186.48755,22.42784,178.11285,No
Li,Bi,300.0,Li14Bi1H85,186.17961,21.672588,178.08693,No
Sc,Tb,300.0,Sc10Tb2H88,185.03024,18.676687,178.05626,No
S,Pt,300.0,S24Pt1H75,182.73244,12.534077,178.05214,No
Mo,Ra,300.0,Mo3Ra7H90,182.67871,12.463052,178.02493,No
Mn,Fr,300.0,Mn3Fr9H88,183.9855,15.975579,178.02013,No
K,Cd,300.0,K14Cd1H85,186.64941,23.304827,177.94725,Yes
Tc,Fr,300.0,Tc3Fr8H89,182.51755,12.453506,177.86732,No
Sc,Tl,300.0,Sc10Tl1H89,186.14645,22.260496,177.83424,No
Na,Sb,300.0,Na14Sb1H85,186.19724,22.58919,177.7623,Yes
Na,Zn,300.0,Na14Zn1H85,186.81082,24.289751,177.74088,No
Dy,Hf,300.0,Dy2Hf9H89,182.80786,13.581646,177.73639,No
Ca,Eu,300.0,Ca8Eu2H90,184.97954,19.500343,177.698,No
Y,Tb,300.0,Y12Tb2H86,184.5828,18.694712,177.60208,No
Gd,Yb,300.0,Gd11Yb2H87,182.34863,12.725861,177.59673,No
Sc,In,300.0,Sc10In1H89,185.38377,21.3804,177.4002,No
Yb,Hf,300.0,Yb7Hf7H86,182.4111,13.47703,177.3787,No
S,Au,300.0,S24Au1H75,181.64677,11.437544,177.37593,No
Na,P,300.0,Na11P2H87,183.74359,17.206806,177.31847,Yes
Sr,Er,300.0,Sr8Er1H91,182.69443,14.724157,177.19633,No
Rb,Ho,300.0,Rb7Ho2H91,182.29279,13.649288,177.19606,No
Sc,Mo,300.0,Sc11Mo1H88,181.24355,10.876211,177.1823,No
S,Er,300.0,S24Er1H75,181.99847,13.069284,177.11832,No
Li,Ge,300.0,Li14Ge1H85,184.81505,20.690367,177.08914,No
Zr,Hf,300.0,Zr7Hf7H86,181.92851,12.995204,177.07602,Yes
Li,Pd,300.0,Li14Pd1H85,186.17159,24.369139,177.072,Yes
Sr,Tb,300.0,Sr10Tb1H89,182.59624,14.859691,177.04753,No
Sr,Eu,300.0,Sr7Eu2H91,181.62393,12.296973,177.03217,No
B,Ca,300.0,B6Ca5H89,180.66988,10.41834,176.7796,Yes
Na,As,300.0,Na14As1H85,185.72952,24.084427,176.73625,No
S,Br,300.0,S24Br1H75,180.98198,11.4177065,176.71854,Yes
Na,Ni,300.0,Na13Ni2H85,184.07991,19.95852,176.62727,No
Y,Nb,300.0,Y9Nb1H90,183.19574,17.749956,176.5678,No
Gd,Hf,300.0,Gd10Hf4H86,180.39192,10.350837,176.52686,No
K,Er,300.0,K13Er1H86,184.73837,22.287115,176.41623,No
Lu,Re,300.0,Lu9Re2H89,180.01799,9.666547,176.40845,No
Nd,Fr,300.0,Nd2Fr8H90,182.56255,16.608435,176.36086,No
Sr,Yb,300.0,Sr4Yb6H90,181.10968,12.85691,176.30884,No
S,Ti,300.0,S24Ti1H75,179.52786,8.808308,176.23878,Yes
Sr,Pr,300.0,Sr8Pr2H90,180.58495,11.745858,176.19897,No
Li,Co,300.0,Li13Co2H85,186.14383,26.735178,176.16075,No
Y,Dy,300.0,Y12Dy2H86,182.75223,18.02758,176.02061,No
Y,Mo,300.0,Y9Mo1H90,180.50708,12.099093,175.9892,No
Ca,Ir,300.0,Ca9Ir1H90,183.74779,20.85705,175.95964,No
K,Os,300.0,K10Os2H88,182.18694,16.696726,175.95227,No
Ba,Ra,300.0,Ba8Ra2H90,180.63768,12.65247,175.91318,No
K,In,300.0,K13In1H86,186.8325,29.676386,175.75116,Yes
K,Xe,300.0,K9Xe2H89,183.91621,21.887665,175.74323,No
S,Ho,300.0,S24Ho1H75,180.42233,12.663631,175.69365,No
Cs,Eu,300.0,Cs7Eu2H91,180.2885,12.345944,175.67845,No
K,Ru,300.0,K11Ru1H88,184.33421,23.312212,175.62929,No
Rb,W,300.0,Rb11W1H88,184.26628,23.131989,175.62866,No
Ca,Au,300.0,Ca10Au1H89,182.45804,19.158789,175.30403,No
La,Yb,300.0,La8Yb2H90,180.51105,14.035931,175.26994,No
Mo,Lu,300.0,Mo2Lu9H89,179.57254,11.6963825,175.20503,No
Sc,Dy,300.0,Sc10Dy2H88,182.13066,18.581818,175.1921,No
Sr,Gd,300.0,Sr10Gd1H89,180.67447,14.900018,175.11072,No
Ca,Ni,300.0,Ca10Ni1H89,182.24136,19.120146,175.10178,No
Sm,Lu,300.0,Sm2Lu12H86,179.78961,12.669708,175.05867,No
K,Pd,300.0,K12Pd1H87,184.42082,25.182232,175.01762,No
Gd,Dy,300.0,Gd11Dy2H87,179.78659,12.982311,174.93892,No
Sr,Dy,300.0,Sr10Dy1H89,180.1083,14.158576,174.82141,No
Li,Ni,300.0,Li13Ni2H85,183.15416,22.387814,174.79442,No
He,Na,300.0,He1Na14H85,183.47934,23.568687,174.67865,No
Li,Ag,300.0,Li13Ag1H86,183.15938,22.763288,174.65942,No
Sc,Rn,300.0,Sc11Rn1H88,183.29933,23.287712,174.60356,No
Cs,Re,300.0,Cs7Re3H90,180.231,15.145801,174.57547,No
Sr,Pd,300.0,Sr9Pd1H90,182.33188,20.775822,174.57407,No
Pm,Fr,300.0,Pm2Fr8H90,180.44719,15.835653,174.53406,No
Yb,Ac,300.0,Yb2Ac8H90,179.8855,14.401361,174.50793,No
Y,W,300.0,Y9W1H90,179.82344,14.493167,174.4116,No
S,Sc,300.0,S24Sc1H75,177.8476,9.314063,174.36966,No
Mo,Fr,300.0,Mo3Fr8H89,179.05185,12.888356,174.23926,No
Ba,Lu,300.0,Ba2Lu12H86,180.85928,17.734507,174.2371,No
B,S,300.0,B2S23H75,176.51099,6.231833,174.18398,Yes
Ca,Zn,300.0,Ca10Zn1H89,183.5313,25.34789,174.06624,No
Pm,Lu,300.0,Pm2Lu12H86,180.09721,16.192564,174.05081,No
Sc,W,300.0,Sc11W1H88,178.6804,12.447883,174.03229,No
Al,Zr,300.0,Al7Zr3H90,180.5495,17.60527,173.97559,Yes
Li,Sb,300.0,Li14Sb1H85,181.34944,20.018246,173.87451,No
Ti,Hf,300.0,Ti3Hf8H89,179.09703,14.244738,173.77795,Yes
Mg,Ru,300.0,Mg8Ru2H90,181.80365,21.55,173.75674,Yes
Tc,Ba,300.0,Tc2Ba7H91,178.57066,13.021774,173.70825,No
Nd,Lu,300.0,Nd2Lu12H86,180.11545,17.202658,173.69186,No
Ar,K,300.0,Ar2K11H87,183.46484,26.23965,173.6668,No
Cr,Y,300.0,Cr2Y6H92,178.37154,13.13439,173.46707,No
Ca,Ga,300.0,Ca5Ga8H87,181.84476,22.72867,173.35773,No
Na,Cu,300.0,Na13Cu1H86,181.5074,21.902245,173.32896,Yes
Rb,Ru,300.0,Rb11Ru1H88,181.81177,22.858976,173.2761,No
Rb,Cd,300.0,Rb11Cd1H88,181.98192,23.653793,173.14944,No
Al,Ac,300.0,Al4Ac6H90,176.95045,10.469631,173.04103,Yes
B,La,300.0,B5La5H90,174.16075,3.086158,173.00836,Yes
Mg,S,300.0,Mg1S24H75,176.05731,8.249099,172.97705,No
Ca,Tl,300.0,Ca9Tl1H90,181.1666,22.201828,172.8763,No
Ca,Cu,300.0,Ca10Cu1H89,180.63568,20.804504,172.86716,No
K,Rn,300.0,K14Rn1H85,183.39226,28.33224,172.81282,No
Rb,Er,300.0,Rb13Er1H86,180.90216,21.693176,172.80179,No
Tb,Ta,300.0,Tb10Ta4H86,176.79556,10.706081,172.79785,No
Li,Ne,300.0,Li14Ne1H85,181.47777,23.314005,172.77217,No
K,Yb,300.0,K10Yb1H89,178.67667,15.833593,172.76431,No
Zr,Ce,300.0,Zr3Ce4H93,175.95224,8.722193,172.69531,No
Cs,Nd,300.0,Cs5Nd4H91,175.1865,6.7226424,172.67622,No
Nb,Lu,300.0,Nb2Lu9H89,177.57022,13.13863,172.66417,No
Ba,Sm,300.0,Ba7Sm2H91,176.55516,10.522316,172.62607,No
Sr,Tm,300.0,Sr8Tm1H91,177.41556,12.865726,172.61142,No
Al,Ba,300.0,Al5Ba5H90,175.80112,8.722799,172.54398,No
Be,Er,300.0,Be10Er10H80,178.06961,14.936938,172.49207,No
Rb,Pd,300.0,Rb12Pd1H87,181.92519,25.375204,172.44994,No
La,Re,300.0,La8Re1H91,177.14554,12.597626,172.44151,No
Ca,Hg,300.0,Ca10Hg1H89,180.94258,22.826117,172.41917,No
Ba,Ta,300.0,Ba6Ta4H90,175.84811,9.458855,172.31612,No
Be,Yb,300.0,Be10Yb10H80,181.80103,25.42564,172.30693,No
Li,Ir,300.0,Li14Ir1H85,179.33983,19.184395,172.17625,No
S,Yb,300.0,S24Yb1H75,177.71214,15.348771,171.98082,No
K,Ni,300.0,K10Ni2H88,177.68596,15.543753,171.88182,No
S,Y,300.0,S24Y1H75,176.04343,11.17704,171.86986,Yes
Ne,Na,300.0,Ne1Na13H86,180.58716,23.441181,171.83408,No
K,Ag,300.0,K12Ag1H87,181.21855,25.221209,171.8008,No
Ca,Rn,300.0,Ca10Rn1H89,180.94966,24.608992,171.76051,No
Lu,Ra,300.0,Lu12Ra2H86,178.02596,16.818985,171.74564,No
Cs,Ho,300.0,Cs7Ho2H91,176.91255,14.005998,171.68263,No
Na,Po,300.0,Na14Po1H85,180.84187,24.846235,171.56413,No
Rb,Rh,300.0,Rb11Rh1H88,180.62418,24.265528,171.56328,No
Mg,Ba,300.0,Mg5Ba5H90,175.82707,11.476118,171.54182,No
K,Tl,300.0,K13Tl1H86,183.2599,31.560894,171.47487,No
Sr,Ho,300.0,Sr8Ho1H91,177.03499,14.924764,171.46199,No
K,Ga,300.0,K13Ga1H86,182.49641,29.554686,171.46051,Yes
P,K,300.0,P3K7H90,177.13983,15.629312,171.30376,No
Rb,Os,300.0,Rb11Os1H88,179.7935,22.748116,171.29921,No
S,Cl,300.0,S23Cl2H75,172.74089,4.478266,171.06868,Yes
Rb,Yb,300.0,Rb3Yb7H90,176.46306,14.450352,171.06721,No
Rb,In,300.0,Rb11In1H88,181.93254,29.313581,170.98666,Yes
K,Hg,300.0,K14Hg1H85,180.987,27.133463,170.8552,No
Si,Ca,300.0,Si2Ca8H90,176.31331,15.204546,170.63583,No
Fe,Lu,300.0,Fe3Lu11H86,175.4512,13.11452,170.55415,No
Cs,Pm,300.0,Cs6Pm3H91,172.96011,6.552207,170.51347,No
S,Gd,300.0,S24Gd1H75,175.66728,14.093072,170.40485,No
C,Na,300.0,C1Na14H85,180.20833,26.359629,170.36548,Yes
Ho,Fr,300.0,Ho2Fr7H91,175.5896,14.2029505,170.28613,No
Ba,Pr,300.0,Ba8Pr2H90,175.92564,15.23938,170.23517,No
Sr,Rh,300.0,Sr9Rh1H90,177.71759,20.446331,170.08281,No
Ti,Zr,300.0,Ti7Zr3H90,176.19157,16.489952,170.03412,No
Ti,Ce,300.0,Ti3Ce4H93,173.45131,9.157878,170.03171,No
Al,Hf,300.0,Al5Hf4H91,176.31056,16.89817,170.00069,Yes
Y,Tc,300.0,Y8Tc1H91,175.88774,15.958073,169.9289,No
Y,Re,300.0,Y9Re1H90,175.72809,15.5543995,169.91998,No
Pr,Lu,300.0,Pr3Lu11H86,175.96945,16.512705,169.80351,No
Dy,Er,300.0,Dy10Er2H88,175.03467,14.057331,169.78557,No
K,Bi,300.0,K13Bi1H86,181.38922,31.292463,169.70442,No
K,Ir,300.0,K11Ir1H88,178.08751,22.514566,169.68044,No
Yb,Fr,300.0,Yb9Fr2H89,174.18661,12.135144,169.65527,No
Sc,Nd,300.0,Sc6Nd2H92,174.62428,13.61054,169.54202,No
Sc,Pr,300.0,Sc7Pr2H91,175.17404,15.087452,169.5403,No
Si,Rb,300.0,Si5Rb6H89,173.3531,10.336116,169.49353,No
Mo,La,300.0,Mo1La8H91,176.45706,18.926525,169.38979,No
K,Kr,300.0,K11Kr2H87,178.8735,25.433064,169.37665,No
Mg,Tc,300.0,Mg8Tc2H90,177.98154,23.174894,169.3279,No
Ba,Pm,300.0,Ba8Pm2H90,174.50375,13.893303,169.3159,No
Tb,Tm,300.0,Tb10Tm2H88,174.6205,14.529687,169.19502,No
Eu,Gd,300.0,Eu2Gd11H87,174.20271,13.418017,169.19234,No
S,Ca,300.0,S24Ca1H75,173.13762,10.570452,169.19055,No
Na,Pt,300.0,Na14Pt1H85,175.76959,17.660976,169.17488,Yes
Co,Fr,300.0,Co2Fr8H90,174.52156,14.699216,169.03278,No
P,Ca,300.0,P3Ca8H89,174.22858,14.034386,168.98805,No
Tb,Yb,300.0,Tb10Yb2H88,173.0619,11.155679,168.8963,No
V,Hf,300.0,V5Hf8H87,174.35844,14.968516,168.7691,No
Ca,Pb,300.0,Ca9Pb1H90,177.19278,22.680815,168.72362,No
S,Tb,300.0,S24Tb1H75,173.90408,13.968536,168.68814,No
Dy,Ho,300.0,Dy10Ho2H88,174.09326,14.483934,168.68488,No
K,Ge,300.0,K12Ge1H87,179.9444,30.198454,168.6681,No
V,Zr,300.0,V3Zr5H92,172.73701,10.973219,168.63954,No
Cs,W,300.0,Cs7W4H89,174.32063,15.285409,168.61296,No
Ho,Er,300.0,Ho11Er2H87,172.7502,11.668015,168.3933,No
Sc,Tc,300.0,Sc11Tc1H88,173.75668,14.36346,168.39328,No
K,Pb,300.0,K14Pb1H85,178.51437,27.136736,168.38135,No
He,Li,300.0,He1Li14H85,176.15926,20.881094,168.36212,Yes
Ca,Bi,300.0,Ca9Bi1H90,177.35028,24.137213,168.3373,No
Zr,Tb,300.0,Zr3Tb8H89,177.84236,25.540894,168.30524,No
Si,K,300.0,Si4K6H90,172.8902,12.362197,168.27408,No
Zr,Er,300.0,Zr3Er8H89,177.37508,24.402338,168.26309,No
Nb,La,300.0,Nb1La8H91,175.74115,20.6236,168.04018,No
Sc,Xe,300.0,Sc11Xe1H88,176.37764,22.636354,167.92508,No
Co,Cs,300.0,Co2Cs7H91,172.67076,12.880825,167.86098,No
Y,In,300.0,Y9In1H90,175.74527,21.159752,167.84409,No
N,K,300.0,N1K14H85,176.94064,24.554663,167.77179,No
In,Cs,300.0,In1Cs11H88,178.83887,29.720947,167.74088,Yes
Ga,Rb,300.0,Ga1Rb11H88,178.66226,29.443296,167.66795,Yes
P,Rb,300.0,P3Rb7H90,173.33286,15.190969,167.66046,No
Sm,Ra,300.0,Sm2Ra7H91,172.25635,12.313328,167.65848,No
Mg,Re,300.0,Mg8Re2H90,177.49261,26.458626,167.61281,No
Mg,Tm,300.0,Mg7Tm4H89,177.10771,25.706022,167.50893,No
P,Te,300.0,P23Te1H76,170.63974,8.580731,167.43564,No
K,Tm,300.0,K13Tm1H86,176.42223,24.07445,167.43268,No
Cd,Cs,300.0,Cd1Cs11H88,177.13423,26.018894,167.41861,No
Sc,Re,300.0,Sc11Re1H88,173.63345,16.672958,167.40767,No
Mo,Ac,300.0,Mo1Ac8H91,171.99672,12.355843,167.38297,No
Y,Tl,300.0,Y9Tl1H90,174.51459,19.128216,167.372,No
Ba,Nd,300.0,Ba8Nd2H90,172.46869,13.792269,167.31857,No
Mg,Yb,300.0,Mg7Yb7H86,172.92427,15.100677,167.28558,No
S,Dy,300.0,S24Dy1H75,172.04953,12.786511,167.27496,No
Cr,Ac,300.0,Cr2Ac6H92,171.98166,12.640353,167.26167,No
Sc,Ru,300.0,Sc11Ru1H88,173.00356,15.522322,167.20743,No
Ta,Ra,300.0,Ta3Ra7H90,171.69478,12.0982485,167.17722,No
Sc,Tm,300.0,Sc10Tm2H88,174.20834,18.831245,167.17664,No
Mg,Ra,300.0,Mg5Ra5H90,171.48885,11.736045,167.10654,No
Pd,Cs,300.0,Pd1Cs11H88,177.51506,27.885046,167.10262,No
Li,Pt,300.0,Li14Pt1H85,174.49559,19.897333,167.06581,Yes
Pr,Ra,300.0,Pr2Ra8H90,172.58604,15.070409,166.95866,No
Sc,Ga,300.0,Sc10Ga1H89,175.24796,22.28284,166.9274,Yes
Y,Rn,300.0,Y10Rn1H89,176.0541,24.624146,166.85928,No
Tc,Ra,300.0,Tc2Ra7H91,171.52608,12.505239,166.85654,No
Gd,Ac,300.0,Gd10Ac3H87,174.26479,19.982584,166.80316,No
Cs,Yb,300.0,Cs3Yb7H90,171.46239,12.566365,166.77003,No
V,Tb,300.0,V3Tb8H89,174.61346,21.030048,166.76071,No
W,Fr,300.0,W1Fr9H90,173.2848,17.551167,166.7311,No
Tc,Ac,300.0,Tc1Ac8H91,170.70497,10.76323,166.68591,No
Er,Ta,300.0,Er10Ta4H86,171.38431,12.781104,166.61177,No
Pr,Ac,300.0,Pr2Ac7H91,172.03888,14.702513,166.54887,No
In,Fr,300.0,In1Fr9H90,174.5156,21.639133,166.43541,No
Si,Cs,300.0,Si4Cs6H90,170.9019,12.087139,166.38849,No
Be,S,300.0,Be1S24H75,169.73672,8.9759,166.38507,Yes
Nb,Ac,300.0,Nb2Ac7H91,172.31866,15.899108,166.38184,No
S,Kr,300.0,S24Kr1H75,170.54225,11.282843,166.32916,Yes
Rb,Ag,300.0,Rb11Ag1H88,176.4761,27.1938,166.32178,No
Mg,Er,300.0,Mg6Er5H89,173.49571,19.411898,166.2472,No
La,Nd,300.0,La6Nd2H92,170.37564,11.130269,166.21953,No
K,Cu,300.0,K12Cu1H87,176.25961,26.905788,166.21283,No
Pm,Ra,300.0,Pm2Ra8H90,171.42944,13.996127,166.2032,No
Mn,Lu,300.0,Mn2Lu10H88,169.85872,9.934142,166.14925,No
Tb,Re,300.0,Tb9Re2H89,170.4354,11.606963,166.10129,No
P,Se,300.0,P23Se1H76,168.87035,7.5181117,166.06303,No
Rb,Bi,300.0,Rb13Bi1H86,177.63469,31.10092,166.02141,No
Co,Sr,300.0,Co1Sr9H90,172.38152,17.110815,165.99223,No
Zr,Ho,300.0,Zr7Ho4H89,173.42107,20.394886,165.8055,No
Sc,Pm,300.0,Sc8Pm2H90,170.38876,12.359751,165.77356,No
B,Sr,300.0,B3Sr8H89,170.6628,13.114676,165.7657,Yes
Er,Fr,300.0,Er1Fr9H90,171.867,16.606047,165.6662,No
Mg,Os,300.0,Mg8Os2H90,174.86093,24.783104,165.60677,No
Li,Cu,300.0,Li13Cu1H86,173.79459,21.98399,165.58563,Yes
Rb,Tl,300.0,Rb11Tl1H88,176.75172,30.153086,165.49237,Yes
Na,Au,300.0,Na11Au1H88,173.13841,20.797262,165.37259,Yes
Kr,Rb,300.0,Kr2Rb7H91,174.4426,24.548695,165.27597,No
Ca,Sn,300.0,Ca9Sn1H90,173.26534,21.969067,165.06195,Yes
Ca,Xe,300.0,Ca10Xe1H89,173.50075,22.77474,164.99652,No
Ni,Rb,300.0,Ni1Rb11H88,174.40178,25.229471,164.98094,No
Lu,W,300.0,Lu9W2H89,169.31963,11.785416,164.91888,No
Sr,Ag,300.0,Sr9Ag1H90,171.67609,18.27188,164.85326,No
Sr,Cd,300.0,Sr10Cd1H89,171.9222,19.076414,164.79895,No
N,S,300.0,N1S24H75,167.87419,8.29578,164.77649,No
W,Ac,300.0,W1Ac8H91,169.82768,13.621189,164.74144,No
V,Yb,300.0,V5Yb9H86,169.07072,11.77703,164.67311,No
Si,Fr,300.0,Si4Fr6H90,169.48947,12.927004,164.66245,No
B,Y,300.0,B5Y5H90,168.84601,11.278055,164.63472,Yes
Nd,Ra,300.0,Nd2Ra8H90,169.86559,14.198834,164.56366,No
Tl,Fr,300.0,Tl1Fr8H91,171.49513,18.624872,164.5405,No
Li,As,300.0,Li14As1H85,171.78004,19.434856,164.52295,No
P,Rn,300.0,P23Rn1H76,167.74661,8.8336935,164.44806,No
Rb,Ir,300.0,Rb11Ir1H88,172.69296,22.359009,164.34398,No
Cs,Er,300.0,Cs7Er2H91,169.01808,12.57426,164.32277,No
Sc,Kr,300.0,Sc11Kr1H88,171.95583,20.597275,164.26468,No
K,Sb,300.0,K13Sb1H86,175.40805,29.960558,164.2206,No
P,Cs,300.0,P4Cs7H89,169.64139,14.804648,164.11324,No
P,Fr,300.0,P3Fr7H90,170.21432,16.428926,164.07967,No
Zr,Gd,300.0,Zr3Gd11H86,172.8755,23.773788,163.99823,No
Ar,Rb,300.0,Ar2Rb8H90,172.84514,23.942078,163.90501,No
Rb,Xe,300.0,Rb8Xe3H89,171.0029,19.040348,163.89311,No
Rb,Tm,300.0,Rb13Tm1H86,172.80142,23.973078,163.84973,No
Ti,Er,300.0,Ti3Er11H86,173.45558,25.846571,163.80432,No
Na,Te,300.0,Na14Te1H85,171.63686,21.00488,163.7935,No
Ge,Rb,300.0,Ge1Rb12H87,175.15811,30.563555,163.7455,No
Cr,La,300.0,Cr1La8H91,170.81752,19.008764,163.71953,No
Cs,Os,300.0,Cs10Os1H89,173.17702,25.337837,163.71571,No
Ce,Hf,300.0,Ce2Hf7H91,169.93561,16.793633,163.66476,No
Zr,Dy,300.0,Zr4Dy10H86,171.86172,22.01653,163.64062,No
K,Sn,300.0,K13Sn1H86,175.28345,31.242464,163.61732,No
Cu,Rb,300.0,Cu1Rb11H88,173.67073,26.974419,163.59831,No
Rb,Rn,300.0,Rb13Rn1H86,175.022,30.635798,163.58241,No
P,At,300.0,P23At1H76,166.44604,7.7804704,163.54077,No
Ru,Cs,300.0,Ru1Cs11H88,173.15082,25.817019,163.51059,No
Cs,Tl,300.0,Cs11Tl1H88,175.02681,30.88246,163.49512,Yes
Eu,Tb,300.0,Eu8Tb2H90,168.06793,12.353758,163.45496,No
Ba,Re,300.0,Ba8Re2H90,169.20926,15.54751,163.40372,No
Rb,Hg,300.0,Rb12Hg1H87,173.82585,27.92362,163.399,No
La,Gd,300.0,La7Gd2H91,168.67256,14.264556,163.34608,No
W,Ra,300.0,W2Ra7H91,168.06242,12.804058,163.28131,No
Na,S,300.0,Na1S24H75,167.15169,10.56803,163.20552,Yes
Ba,W,300.0,Ba7W2H91,168.45174,14.188201,163.15378,No
Ho,Ac,300.0,Ho2Ac7H91,169.00558,15.694984,163.14499,No
Zr,Ta,300.0,Zr7Ta6H87,167.7718,12.527259,163.09406,No
P,Po,300.0,P23Po1H76,166.19136,8.43799,163.04056,No
Ca,As,300.0,Ca9As1H90,171.14409,21.717627,163.03459,No
K,Zn,300.0,K14Zn1H85,173.31242,27.762531,162.94572,No
Cs,Rn,300.0,Cs13Rn1H86,174.69165,31.68946,162.85861,No
Ga,Y,300.0,Ga1Y9H90,170.186,19.674805,162.83931,No
Ti,Ho,300.0,Ti3Ho11H86,172.0334,24.700426,162.8101,No
Li,C,300.0,Li15C1H84,173.19563,28.028599,162.72958,No
Li,Au,300.0,Li14Au1H85,170.52554,20.93644,162.70775,Yes
Sc,Fe,300.0,Sc11Fe1H88,167.89174,13.9235935,162.69258,No
Rh,Cs,300.0,Rh1Cs10H89,172.79387,27.487524,162.52986,No
Be,Ti,300.0,Be8Ti7H85,167.12767,12.326624,162.52483,No
Mg,Fe,300.0,Mg8Fe2H90,170.72655,22.017971,162.5049,No
Al,Ra,300.0,Al5Ra6H89,166.37555,11.257857,162.1718,No
Os,Fr,300.0,Os2Fr9H89,168.06833,15.952302,162.11165,No
Ti,Yb,300.0,Ti7Yb7H86,166.05252,11.127506,161.89745,No
La,Sm,300.0,La7Sm2H91,167.42015,14.946162,161.83916,No
Re,Ra,300.0,Re2Ra8H90,167.34962,14.763425,161.83687,No
Rb,Pb,300.0,Rb13Pb1H86,173.42133,31.252045,161.75162,No
Li,S,300.0,Li15S1H84,168.38066,17.891575,161.69984,No
K,Pt,300.0,K11Pt1H88,171.03531,25.011189,161.69598,No
La,Pm,300.0,La5Pm2H93,166.69766,13.603683,161.61797,No
K,Po,300.0,K13Po1H86,172.90457,30.287846,161.59491,No
S,Ce,300.0,S24Ce1H75,166.8829,14.243959,161.56412,No
Er,Ac,300.0,Er2Ac7H91,167.45082,15.999028,161.47668,No
Ga,Cs,300.0,Ga1Cs11H88,172.44464,29.37528,161.47574,No
Be,Ho,300.0,Be10Ho10H80,167.07037,14.998987,161.46967,No
K,As,300.0,K13As1H86,172.398,29.32792,161.44676,No
He,K,300.0,He1K13H86,171.00148,25.666594,161.41742,No
Li,P,300.0,Li13P1H86,169.87256,22.723356,161.38751,Yes
Pd,Lu,300.0,Pd1Lu10H89,166.94783,14.932871,161.37181,No
Y,Pb,300.0,Y9Pb1H90,167.96666,17.788864,161.32419,No
In,La,300.0,In1La9H90,168.90771,20.484892,161.25853,No
Gd,Ta,300.0,Gd10Ta4H86,165.74042,12.017966,161.25284,No
Mg,Si,300.0,Mg7Si3H90,166.52132,14.21806,161.2122,Yes
Be,La,300.0,Be8La3H89,166.40181,13.94386,161.19508,Yes
Zn,Rb,300.0,Zn1Rb12H87,170.12724,23.921368,161.19485,No
Mg,Pm,300.0,Mg9Pm2H89,167.34938,16.516756,161.18192,No
Ti,Tb,300.0,Ti3Tb8H89,169.73705,23.20847,161.07086,No
Y,Xe,300.0,Y10Xe1H89,169.97163,23.937365,161.03328,No
Er,Yb,300.0,Er2Yb9H89,166.10007,13.619664,161.0144,No
Ru,Fr,300.0,Ru1Fr9H90,167.28777,17.07869,160.91048,No
Mn,Ba,300.0,Mn2Ba8H90,165.10469,11.6235485,160.76439,No
Sc,Os,300.0,Sc11Os1H88,166.58861,15.738873,160.71161,No
Mg,Ho,300.0,Mg4Ho10H86,170.33986,25.836246,160.69244,No
Rb,Pt,300.0,Rb11Pt1H88,169.86153,24.621181,160.66783,No
Sc,Pd,300.0,Sc10Pd1H89,167.53447,18.425377,160.65433,No
B,Sc,300.0,B7Sc4H89,165.11464,11.99838,160.63437,Yes
Co,Lu,300.0,Co2Lu10H88,165.24414,12.349405,160.6328,No
Ca,Sb,300.0,Ca9Sb1H90,169.33478,23.308779,160.63113,No
Mg,Rh,300.0,Mg11Rh1H88,168.46353,21.014475,160.6166,Yes
Ca,Kr,300.0,Ca10Kr1H89,168.99214,22.434198,160.61508,No
La,Ho,300.0,La7Ho2H91,166.47206,15.873455,160.54482,No
Li,Se,300.0,Li15Se1H84,168.65497,21.727394,160.54182,Yes
La,W,300.0,La8W1H91,167.62016,18.989153,160.5295,No
Be,Ce,300.0,Be8Ce3H89,165.6796,13.907791,160.48634,Yes
Sc,Pb,300.0,Sc10Pb1H89,168.18939,20.695799,160.46146,No
Mg,Ag,300.0,Mg11Ag1H88,167.92523,20.027084,160.44699,No
In,Lu,300.0,In1Lu9H90,166.91495,17.398613,160.4182,No
Mg,Mn,300.0,Mg8Mn2H90,168.74658,22.326012,160.40991,No
Rn,Fr,300.0,Rn2Fr8H90,168.88771,22.723316,160.40268,No
Li,Po,300.0,Li12Po1H87,169.16673,23.539137,160.37708,No
Mg,Hg,300.0,Mg11Hg1H88,168.93065,23.115332,160.29924,No
P,Sr,300.0,P3Sr7H90,165.37596,13.761304,160.23741,Yes
Lu,Tl,300.0,Lu9Tl1H90,166.5247,17.120468,160.13182,No
Lu,Pb,300.0,Lu9Pb1H90,165.48357,14.375307,160.11574,No
Eu,Dy,300.0,Eu8Dy2H90,164.50146,11.8094635,160.09174,No
B,Lu,300.0,B3Lu10H87,164.70728,12.375672,160.08612,Yes
Rb,Sb,300.0,Rb12Sb1H87,171.76015,31.290964,160.07591,No
Y,Pm,300.0,Y5Pm2H93,164.99289,13.371894,159.99974,No
Sr,Pt,300.0,Sr9Pt1H90,166.75345,18.104513,159.99312,No
Mg,P,300.0,Mg7P3H90,166.08871,16.43093,159.95331,Yes
Pd,Fr,300.0,Pd1Fr8H91,167.64673,20.706518,159.9148,No
Zn,Cs,300.0,Zn1Cs11H88,169.31679,25.194893,159.90886,No
Mn,La,300.0,Mn1La8H91,165.04733,13.884342,159.86284,No
Ce,Yb,300.0,Ce8Yb2H90,163.8523,10.712211,159.8523,No
Ho,Yb,300.0,Ho11Yb2H87,165.24503,14.504375,159.82901,No
P,I,300.0,P23I1H76,162.94966,8.526001,159.766,No
Xe,Cs,300.0,Xe1Cs13H86,170.94151,30.034117,159.7266,No
La,Er,300.0,La7Er2H91,165.65614,15.916458,159.71284,No
Sc,Mn,300.0,Sc10Mn2H88,164.81781,13.688152,159.70657,No
O,S,300.0,O1S24H75,162.9484,8.719336,159.69254,No
Mg,Sm,300.0,Mg8Sm2H90,165.44362,15.5572815,159.63443,No
He,Rb,300.0,He2Rb7H91,166.22092,17.69366,159.614,No
Y,Nd,300.0,Y6Nd2H92,164.14297,12.194805,159.58936,No
Ca,At,300.0,Ca9At1H90,168.031,22.610418,159.58813,No
V,Dy,300.0,V3Dy11H86,167.73466,21.847559,159.57666,No
Kr,Cs,300.0,Kr2Cs8H90,169.54521,26.719028,159.56816,No
Rh,Fr,300.0,Rh1Fr9H90,165.86957,16.930532,159.5476,No
S,La,300.0,S22La2H76,164.96191,14.594464,159.51225,Yes
Ne,K,300.0,Ne1K13H86,168.88959,25.135288,159.50392,No
Ru,La,300.0,Ru1La8H91,165.25809,15.508955,159.46695,No
S,Eu,300.0,S24Eu1H75,164.70885,14.04876,159.46295,No
Cs,Pb,300.0,Cs13Pb1H86,170.74794,30.365597,159.40924,No
Mg,Cd,300.0,Mg11Cd1H88,167.21848,21.075571,159.34872,No
Dy,Ta,300.0,Dy10Ta4H86,164.37775,13.613897,159.29424,No
Rb,Sn,300.0,Rb12Sn1H87,170.873,31.030931,159.28586,No
Eu,Hf,300.0,Eu2Hf9H89,165.11482,15.6825075,159.25888,No
Ar,Cs,300.0,Ar2Cs11H87,168.095,23.745882,159.22815,No
Li,Te,300.0,Li12Te1H87,167.32011,21.70436,159.21558,No
Ho,Ta,300.0,Ho10Ta4H86,164.51607,14.212948,159.20886,No
Mg,Nd,300.0,Mg9Nd2H89,164.06638,13.261249,159.11455,No
S,Ar,300.0,S24Ar1H75,162.63907,9.605553,159.05229,Yes
Ag,Cs,300.0,Ag1Cs11H88,169.97812,29.645334,158.90837,No
B,Ac,300.0,B5Ac5H90,161.24083,6.250129,158.907,Yes
Sr,Au,300.0,Sr9Au1H90,165.37466,17.504723,158.83829,No
N,Rb,300.0,N1Rb13H86,167.19246,22.40846,158.825,No
Al,Ce,300.0,Al3Ce5H92,162.38153,9.696056,158.76097,No
Sc,Rh,300.0,Sc7Rh1H92,165.46822,18.074505,158.71909,No
Ba,Eu,300.0,Ba7Eu2H91,163.20241,12.020756,158.71379,No
La,Eu,300.0,La3Eu2H95,164.99017,16.966547,158.65475,No
K,Au,300.0,K11Au1H88,168.53172,26.490917,158.63985,Yes
Sr,Rn,300.0,Sr10Rn1H89,167.30055,23.290485,158.60374,No
La,Tl,300.0,La9Tl1H90,165.34976,18.15786,158.5695,No
S,Sm,300.0,S22Sm2H76,163.7164,13.806477,158.56097,No
Nb,Hf,300.0,Nb4Hf7H89,164.25874,15.262417,158.55966,No
Mg,Ga,300.0,Mg6Ga7H87,167.31143,23.477783,158.54468,No
Mg,In,300.0,Mg6In7H87,166.60849,21.622038,158.53468,Yes
Na,Se,300.0,Na15Se1H84,166.2427,20.785105,158.48141,No
C,K,300.0,C1K13H86,169.52338,29.583015,158.4769,Yes
Mg,Tb,300.0,Mg11Tb1H88,165.71144,19.45801,158.4457,No
Si,Sr,300.0,Si3Sr8H89,163.94417,14.795672,158.41937,Yes
P,Xe,300.0,P23Xe1H76,161.83807,9.277212,158.3739,No
Eu,Er,300.0,Eu8Er2H90,163.04343,12.505428,158.37383,No
Cs,Ir,300.0,Cs10Ir1H89,167.54655,24.61814,158.35399,No
Mg,Pd,300.0,Mg12Pd1H87,166.39731,21.571579,158.34235,Yes
As,Rb,300.0,As1Rb12H87,169.35771,29.501156,158.3418,No
La,Tb,300.0,La6Tb1H93,163.74005,14.530277,158.31436,No
Ni,Sr,300.0,Ni1Sr9H90,165.68582,19.74943,158.31126,No
Ni,Cs,300.0,Ni2Cs10H88,166.24136,21.238527,158.31076,No
Eu,Ho,300.0,Eu8Ho2H90,162.9654,12.579926,158.26797,No
Ca,Ge,300.0,Ca9Ge1H90,167.73761,25.381096,158.26015,No
Ar,Fr,300.0,Ar2Fr8H90,166.8951,23.161325,158.24652,No
Mg,Tl,300.0,Mg6Tl7H87,166.12885,21.160574,158.22736,No
Hf,Ta,300.0,Hf7Ta6H87,162.57207,11.758412,158.1814,No
Kr,Fr,300.0,Kr2Fr8H90,167.20204,24.183863,158.17163,No
Ba,Gd,300.0,Ba3Gd2H95,165.0302,18.466908,158.13454,No
Mg,Ir,300.0,Mg7Ir2H91,166.2657,21.982004,158.05748,Yes
Rb,Po,300.0,Rb13Po1H86,169.70279,31.387068,157.98267,No
S,Ac,300.0,S24Ac1H75,164.45651,17.35658,157.97546,No
Eu,Ra,300.0,Eu2Ra7H91,162.7756,12.905853,157.95648,No
Sc,Co,300.0,Sc7Co1H92,164.65178,17.932114,157.95581,No
Ru,Lu,300.0,Ru1Lu10H89,163.24387,14.169943,157.95273,No
Sc,Eu,300.0,Sc10Eu1H89,163.67317,15.329493,157.94905,No
Mg,Co,300.0,Mg7Co2H91,165.65353,20.657892,157.93976,No
Pb,Fr,300.0,Pb1Fr8H91,166.31343,22.672407,157.84741,No
Y,Pr,300.0,Y7Pr2H91,163.31572,14.82853,157.77866,Yes
Ge,Cs,300.0,Ge1Cs11H88,169.24278,30.734907,157.76617,No
Y,Sm,300.0,Y3Sm2H95,163.94194,16.540474,157.76562,No
Cs,Bi,300.0,Cs13Bi1H86,169.83073,32.45324,157.7125,No
P,Ge,300.0,P23Ge1H76,161.07587,9.033637,157.70265,No
Ga,La,300.0,Ga1La9H90,165.1459,20.009668,157.67418,Yes
S,Pm,300.0,S22Pm2H76,162.89038,14.1019335,157.62463,No
Cd,Lu,300.0,Cd1Lu10H89,163.96036,16.988625,157.6167,No
Os,Ra,300.0,Os2Ra7H91,162.43694,12.938588,157.60559,No
Sr,Hg,300.0,Sr9Hg1H90,165.1692,20.30779,157.58615,No
Zr,Pr,300.0,Zr3Pr3H94,162.37425,13.125934,157.47295,No
V,Ce,300.0,V3Ce3H94,161.52226,10.8856125,157.4575,No
Cr,Yb,300.0,Cr3Yb11H86,160.97203,9.558761,157.40273,No
Mg,Dy,300.0,Mg11Dy1H88,164.36258,18.685997,157.38512,No
Rh,Lu,300.0,Rh1Lu10H89,161.7372,11.691887,157.37137,No
Ga,Lu,300.0,Ga1Lu10H89,163.38802,16.195118,157.34065,No
Y,Eu,300.0,Y6Eu1H93,162.29124,13.436754,157.27388,No
Be,Ac,300.0,Be8Ac6H86,160.34152,8.336454,157.22864,Yes
Sr,Ir,300.0,Sr9Ir1H90,164.06583,18.481962,157.16455,No
P,Cu,300.0,P24Cu1H75,160.72707,9.543359,157.16351,No
Zr,Nd,300.0,Zr3Nd2H95,163.11476,15.939508,157.16286,No
N,Ca,300.0,N1Ca9H90,164.0473,18.437809,157.1625,No
Y,Pd,300.0,Y10Pd1H89,163.44943,16.854502,157.15585,No
O,Na,300.0,O1Na16H83,164.24055,19.067133,157.12077,No
Xe,Fr,300.0,Xe2Fr8H90,166.11345,24.19115,157.08032,No
Mn,Ra,300.0,Mn2Ra8H90,161.39203,11.698492,157.02374,No
Ga,Fr,300.0,Ga7Fr5H88,165.16585,22.227135,156.8661,No
Tm,Hf,300.0,Tm2Hf9H89,162.52806,15.177343,156.86075,No
Sm,Tb,300.0,Sm2Tb8H90,161.31717,11.963146,156.85005,No
Tm,Lu,300.0,Tm2Lu9H89,162.49356,15.177665,156.82613,Yes
P,Ag,300.0,P23Ag1H76,160.49553,9.90274,156.79779,No
Sb,Cs,300.0,Sb1Cs11H88,168.11603,30.351374,156.78264,No
Tb,W,300.0,Tb10W2H88,161.59421,12.983903,156.74594,No
Ca,Po,300.0,Ca9Po1H90,166.78505,26.953562,156.72043,No
Ru,Ra,300.0,Ru1Ra8H91,161.31215,12.321641,156.71117,No
Cs,Pt,300.0,Cs11Pt1H88,166.80429,27.10066,156.68474,No
He,Cs,300.0,He1Cs12H87,165.13898,22.741686,156.6471,No
Sn,Cs,300.0,Sn1Cs11H88,168.12189,30.869923,156.59486,No
Kr,Y,300.0,Kr1Y10H89,165.38054,23.576597,156.57689,No
Re,Ac,300.0,Re1Ac8H91,160.42734,10.4468565,156.52641,No
B,Ba,300.0,B7Ba4H89,159.7083,8.581401,156.50395,Yes
La,Pb,300.0,La9Pb1H90,162.7601,16.81138,156.48264,No
Y,Ru,300.0,Y7Ru1H92,163.64143,19.476418,156.36882,No
Rb,Au,300.0,Rb11Au1H88,166.11665,26.15087,156.35176,No
Be,Nb,300.0,Be8Nb3H89,166.45221,27.10907,156.32951,No
Pd,Ba,300.0,Pd1Ba8H91,163.74733,19.875975,156.32552,Yes
Y,Tm,300.0,Y9Tm2H89,162.04077,15.324675,156.31845,Yes
Sc,Sm,300.0,Sc7Sm2H91,160.82668,12.184912,156.27675,No
Fe,Ba,300.0,Fe2Ba7H91,160.33958,11.059261,156.20999,No
Y,Rh,300.0,Y7Rh1H92,164.0981,21.130505,156.20784,No
Be,Dy,300.0,Be10Dy10H80,161.12622,13.208361,156.19414,No
Sr,In,300.0,Sr4In6H90,165.6404,25.500105,156.1185,No
Sm,Ho,300.0,Sm2Ho8H90,160.2734,11.145839,156.11148,No
Mg,Pr,300.0,Mg8Pr3H89,161.30853,14.041499,156.06535,No
Cs,Tm,300.0,Cs10Tm1H89,166.16507,27.096418,156.0471,No
Dy,Tm,300.0,Dy10Tm2H88,162.31767,16.80763,156.0416,No
Ar,Ca,300.0,Ar1Ca10H89,163.90547,21.235573,155.97598,No
Cr,Tb,300.0,Cr3Tb9H88,161.94905,16.096636,155.93846,No
Fe,La,300.0,Fe1La7H92,162.5108,17.610004,155.93512,No
Cr,Hf,300.0,Cr3Hf9H88,161.64409,15.301163,155.93054,No
Mg,Gd,300.0,Mg6Gd2H92,161.31967,14.506255,155.90295,No
Nb,Yb,300.0,Nb4Yb10H86,160.73315,12.949486,155.89774,No
Sc,Bi,300.0,Sc8Bi1H91,164.04248,21.901222,155.86443,No
S,Fr,300.0,S24Fr1H75,162.22957,17.177307,155.81546,No
Sm,Ac,300.0,Sm2Ac7H91,160.77681,13.341417,155.79504,No
Mo,Yb,300.0,Mo3Yb11H86,159.42009,9.761934,155.77492,No
Ba,Yb,300.0,Ba2Yb8H90,160.32402,12.219756,155.7611,No
S,Sr,300.0,S24Sr1H75,161.58757,15.623378,155.75371,Yes
He,S,300.0,He1S25H74,160.32948,12.292957,155.73921,No
Ag,Lu,300.0,Ag1Lu10H89,159.79353,11.267554,155.58617,No
Nd,Ac,300.0,Nd2Ac6H92,160.71965,13.807411,155.56387,No
Yb,Ta,300.0,Yb8Ta6H86,160.1609,12.392413,155.53351,No
Zn,Lu,300.0,Zn1Lu10H89,162.01413,17.452503,155.49725,No
Gd,Re,300.0,Gd11Re3H86,159.91997,11.924369,155.46733,No
Ce,Ta,300.0,Ce4Ta1H95,161.3549,15.786259,155.46022,No
S,Nd,300.0,S22Nd2H76,160.95874,14.730278,155.45836,No
Dy,Yb,300.0,Dy10Yb2H88,160.10208,12.600616,155.39693,No
Be,Tm,300.0,Be10Tm10H80,160.95306,14.9126005,155.38461,No
P,Ni,300.0,P23Ni1H76,158.54272,8.461536,155.38313,No
P,As,300.0,P23As1H76,158.68944,8.868703,155.3778,No
Er,Re,300.0,Er12Re2H86,159.71527,11.857804,155.28749,No
Sm,Hf,300.0,Sm2Hf8H90,160.25749,13.339995,155.27626,No
Tb,Ac,300.0,Tb2Ac8H90,161.77065,17.422338,155.26503,No
Sr,Tl,300.0,Sr8Tl1H91,162.44508,19.2482,155.25769,No
P,Sb,300.0,P23Sb1H76,158.26932,8.098951,155.24512,No
Ir,Fr,300.0,Ir2Fr9H89,161.92776,17.912323,155.2392,No
Ru,Ba,300.0,Ru2Ba7H91,162.06563,18.779736,155.05316,No
P,Pt,300.0,P22Pt1H77,158.71617,9.919368,155.01222,No
Mg,Cu,300.0,Mg10Cu1H89,163.30257,22.23194,155.00102,Yes
Nd,Hf,300.0,Nd2Hf3H95,160.47124,14.722026,154.97394,No
P,Au,300.0,P22Au1H77,158.7092,10.034574,154.96222,No
Eu,Yb,300.0,Eu2Yb8H90,158.78728,10.495236,154.86829,No
P,Kr,300.0,P23Kr1H76,158.71353,10.396646,154.83136,No
Mg,Zn,300.0,Mg10Zn1H89,163.76909,24.08047,154.7773,No
V,Er,300.0,V3Er10H87,163.74503,24.026012,154.77356,No
Cu,Sr,300.0,Cu1Sr9H90,161.6391,18.450853,154.74944,No
N,Cs,300.0,N4Cs7H89,160.45354,15.335094,154.72733,No
Be,Gd,300.0,Be10Gd10H80,161.08408,17.243153,154.64537,No
Pm,Tb,300.0,Pm2Tb8H90,159.98766,14.338893,154.63342,No
Mg,Eu,300.0,Mg6Eu2H92,161.45511,18.274296,154.63138,No
Co,Y,300.0,Co1Y7H92,161.28171,17.94921,154.57936,No
P,Hg,300.0,P22Hg1H77,157.9858,9.27454,154.52263,No
Ho,Re,300.0,Ho11Re3H86,158.64952,11.064878,154.51782,No
Yb,Ra,300.0,Yb9Ra2H89,159.30962,12.873126,154.50272,No
Sc,As,300.0,Sc9As1H90,162.6246,21.766678,154.4968,No
Ca,Te,300.0,Ca9Te1H90,163.53285,24.292072,154.46204,No
As,Se,300.0,As2Se23H75,159.71507,14.072953,154.46014,No
Mg,Ni,300.0,Mg10Ni1H89,162.65489,21.997906,154.44073,Yes
N,Fr,300.0,N2Fr8H90,161.79565,19.915258,154.35918,No
Na,At,300.0,Na14At1H85,160.82791,17.394585,154.33267,No
S,K,300.0,S1K13H86,162.24341,21.210249,154.32336,Yes
Li,O,300.0,Li13O1H86,160.36055,16.25861,154.28949,No
Cu,Cs,300.0,Cu1Cs11H88,164.7427,28.060131,154.26488,No
Cr,Zr,300.0,Cr2Zr9H89,159.3993,13.838262,154.23201,No
Be,Al,300.0,Be7Al5H88,160.2879,16.236118,154.22523,No
Gd,Ra,300.0,Gd2Ra3H95,161.20724,18.74483,154.20781,No
Rh,Ba,300.0,Rh1Ba8H91,161.24937,18.931515,154.18024,No
As,Cs,300.0,As1Cs13H86,165.30716,29.888458,154.14662,No
Pr,Ta,300.0,Pr3Ta2H95,158.22394,11.050359,154.09767,No
Ne,Rb,300.0,Ne1Rb11H88,163.3388,24.752356,154.09613,No
Ti,Gd,300.0,Ti3Gd11H86,161.98216,21.146,154.08612,No
Sc,Pt,300.0,Sc7Pt1H92,161.45772,19.870441,154.03798,No
Zr,Pm,300.0,Zr3Pm2H95,159.84732,15.5694685,154.03358,No
Mg,Pb,300.0,Mg11Pb1H88,162.14116,22.063906,153.90236,No
S,Rb,300.0,S3Rb7H90,160.28955,17.47418,153.76459,Yes
Al,Ga,300.0,Al5Ga6H89,161.08409,19.725468,153.71848,No
Mo,Hf,300.0,Mo3Hf8H89,157.85416,11.079068,153.71716,No
Zr,Tl,300.0,Zr7Tl1H92,161.08255,19.852472,153.66951,No
Nd,Er,300.0,Nd2Er11H87,159.2548,15.1809025,153.58617,No
O,K,300.0,O1K11H88,161.70772,21.823053,153.55885,No
Sm,Er,300.0,Sm2Er8H90,157.70238,11.208408,153.51709,No
Pm,Dy,300.0,Pm2Dy8H90,158.6132,13.668949,153.50914,No
Al,Yb,300.0,Al5Yb9H86,159.84422,17.09597,153.46048,No
Fe,Ra,300.0,Fe2Ra7H91,157.36676,10.489866,153.44978,No
C,Ca,300.0,C2Ca10H88,159.57106,16.430527,153.4358,Yes
Si,Sc,300.0,Si2Sc8H90,158.29053,13.079616,153.40652,Yes
Rh,La,300.0,Rh1La7H92,161.37433,21.392029,153.38641,No
Sc,Ir,300.0,Sc7Ir1H92,161.24423,21.06279,153.37926,No
Zn,Sr,300.0,Zn1Sr9H90,161.03424,20.930649,153.21861,No
Pm,Hf,300.0,Pm2Hf3H95,158.89816,15.317225,153.17862,No
Sr,Bi,300.0,Sr9Bi1H90,161.73744,22.937208,153.17255,No
Cu,Lu,300.0,Cu1Lu10H89,158.00705,13.05724,153.1314,No
Cs,Hg,300.0,Cs10Hg1H89,163.85396,28.754124,153.11699,No
Pr,Hf,300.0,Pr2Hf3H95,158.67665,15.015565,153.06975,No
Mg,Au,300.0,Mg11Au1H88,161.92606,23.829111,153.02812,No
Tc,Yb,300.0,Tc3Yb9H88,156.41353,9.098072,153.01625,No
V,Nd,300.0,V3Nd2H95,159.08833,16.306314,152.99945,No
As,Sr,300.0,As1Sr9H90,161.2035,22.007637,152.98572,No
Ca,I,300.0,Ca9I1H90,161.33357,22.361183,152.98376,No
Y,Os,300.0,Y7Os1H92,160.41646,19.97268,152.95854,No
Tm,Fr,300.0,Tm1Fr9H90,160.37271,19.966003,152.91728,No
Al,Kr,300.0,Al12Kr2H86,159.87029,18.69033,152.8912,No
Sm,Yb,300.0,Sm8Yb2H90,157.67377,12.823472,152.8854,No
Zr,In,300.0,Zr7In1H92,160.24138,19.73319,152.87288,No
P,Lu,300.0,P21Lu2H77,157.38832,12.100057,152.87009,No
P,Rh,300.0,P23Rh1H76,156.18678,8.912053,152.85896,No
S,Cs,300.0,S24Cs1H75,158.86838,16.097965,152.8573,Yes
Mg,Sn,300.0,Mg11Sn1H88,160.64262,20.897364,152.83942,No
La,Os,300.0,La8Os1H91,158.85284,16.112913,152.83618,No
Ba,Ho,300.0,Ba4Ho1H95,159.13153,16.8781,152.82915,No
La,Rn,300.0,La9Rn1H90,159.90373,18.985357,152.81448,No
Be,Mo,300.0,Be7Mo3H90,161.81096,24.129492,152.80086,No
C,Rb,300.0,C1Rb12H87,164.05972,30.306973,152.74292,Yes
Co,Ba,300.0,Co1Ba8H91,159.18279,17.390278,152.68915,No
B,Zr,300.0,B5Zr4H91,157.2172,12.188488,152.66594,No
Sm,Dy,300.0,Sm2Dy10H88,157.56306,13.210773,152.63008,No
V,Ho,300.0,V3Ho9H88,160.8694,22.075298,152.62634,No
Pm,Ho,300.0,Pm7Ho2H91,157.18819,12.307465,152.5925,No
Ca,Se,300.0,Ca9Se1H90,160.66872,21.719414,152.55855,No
Ba,Os,300.0,Ba7Os2H91,159.40813,18.55496,152.47958,No
Mn,Y,300.0,Mn2Y9H89,157.4018,13.256741,152.45164,No
P,Br,300.0,P23Br1H76,156.52602,10.973394,152.42848,No
S,Ba,300.0,S24Ba1H75,158.7665,16.980646,152.42581,Yes
Sr,Xe,300.0,Sr9Xe1H90,159.7517,19.620216,152.42538,No
Tl,Ac,300.0,Tl1Ac8H91,158.65692,16.746664,152.40361,No
P,Mn,300.0,P21Mn2H77,156.55981,11.274942,152.34969,No
Sr,Pb,300.0,Sr8Pb1H91,159.95717,20.398935,152.34009,No
Ga,Zr,300.0,Ga1Zr7H92,158.63506,16.929636,152.31343,Yes
Nd,Ho,300.0,Nd2Ho8H90,157.27214,13.341162,152.29047,No
Be,Cr,300.0,Be7Cr3H90,161.60416,25.0089,152.26569,No
Zr,Mo,300.0,Zr8Mo3H89,156.64777,11.766453,152.2541,No
S,Ra,300.0,S24Ra1H75,159.23172,18.829102,152.20082,No
K,Te,300.0,K13Te1H86,162.05243,26.384954,152.20012,No
He,Ca,300.0,He1Ca10H89,159.81618,20.401295,152.19821,No
Ne,Cs,300.0,Ne1Cs11H88,161.25941,24.268484,152.19742,No
Pm,Er,300.0,Pm2Er11H87,158.15492,15.989276,152.18443,No
Al,Xe,300.0,Al11Xe1H88,159.91008,20.791285,152.14648,No
V,Pr,300.0,V3Pr2H95,158.19049,16.203827,152.13988,No
S,Pr,300.0,S24Pr1H75,158.34067,16.76787,152.07944,No
Ba,Er,300.0,Ba4Er1H95,158.38197,16.972233,152.04443,No
Cs,Po,300.0,Cs12Po1H87,163.87459,31.775192,152.00954,No
Kr,Sr,300.0,Kr1Sr9H90,159.52934,20.158411,152.00208,No
Ni,Lu,300.0,Ni1Lu10H89,156.94604,13.418255,151.9356,No
La,Dy,300.0,La7Dy2H91,157.89575,16.05924,151.89914,No
Sr,Sn,300.0,Sr9Sn1H90,160.25902,22.419403,151.88748,No
B,Mg,300.0,B8Mg5H87,157.13364,14.184176,151.83717,Yes
P,Zn,300.0,P24Zn1H75,155.91629,11.037004,151.795,No
Lu,Hg,300.0,Lu10Hg1H89,157.47096,15.291143,151.76115,No
Ti,Pr,300.0,Ti3Pr3H94,156.33617,12.367423,151.7181,No
Ne,S,300.0,Ne1S25H74,156.78906,13.593416,151.7132,Yes
Fe,Hf,300.0,Fe3Hf9H88,156.58989,13.063489,151.7119,No
Tc,Tb,300.0,Tc3Tb11H86,158.13672,17.248482,151.69603,No
Mg,Rn,300.0,Mg7Rn5H88,158.69168,18.784979,151.67726,No
P,Pb,300.0,P23Pb1H76,154.37546,7.279328,151.65732,No
Sc,Ni,300.0,Sc7Ni1H92,158.50798,18.357628,151.65314,No
Be,Ba,300.0,Be8Ba6H86,155.50117,10.367249,151.62997,No
Fe,Y,300.0,Fe1Y10H89,157.28006,15.237158,151.59041,No
P,Cd,300.0,P24Cd1H75,155.63646,10.913733,151.5612,No
Lu,Bi,300.0,Lu13Bi1H86,156.60922,13.551453,151.54903,No
Lu,Os,300.0,Lu10Os1H89,155.93056,11.970802,151.46059,No
Pm,Ac,300.0,Pm2Ac5H93,156.48074,13.484017,151.44572,No
Bi,Fr,300.0,Bi1Fr8H91,161.28784,26.439867,151.41504,No
Si,Lu,300.0,Si2Lu10H88,155.84833,12.302146,151.25464,No
P,Sn,300.0,P23Sn1H76,154.39935,8.465555,151.23827,No
As,Y,300.0,As1Y8H91,159.50078,22.156923,151.22725,No
Zr,Nb,300.0,Zr8Nb3H89,153.87447,7.150801,151.20432,No
P,Os,300.0,P22Os1H77,154.49075,8.828195,151.19424,No
Be,V,300.0,Be8V3H89,160.3132,24.50802,151.16176,No
Ti,Nd,300.0,Ti3Nd2H95,157.8303,17.913599,151.14127,No
Nb,Pr,300.0,Nb2Pr3H95,156.27106,13.784487,151.12384,No
Gd,Tm,300.0,Gd11Tm2H87,157.26842,16.535494,151.09396,No
Co,Ac,300.0,Co1Ac7H92,157.45874,17.148699,151.05531,No
Tc,Hf,300.0,Tc3Hf9H88,155.3987,11.732509,151.0177,No
Sc,Hg,300.0,Sc11Hg1H88,157.32002,16.909657,151.00586,No
Si,Y,300.0,Si2Y8H90,156.603,14.997108,151.00299,No
Sc,Sn,300.0,Sc10Sn1H89,158.1647,19.584469,150.85175,No
Pr,W,300.0,Pr3W2H95,155.20744,11.839474,150.78651,No
Y,Bi,300.0,Y9Bi1H90,158.65239,21.13678,150.75978,No
Pt,Fr,300.0,Pt1Fr8H91,157.32217,17.583351,150.75644,No
B,Ra,300.0,B7Ra4H89,153.97336,8.6234045,150.75333,No
Dy,Ac,300.0,Dy2Ac8H90,157.57861,18.3411,150.72993,No
Rb,Te,300.0,Rb12Te1H87,161.06676,27.860456,150.6635,No
Mg,Bi,300.0,Mg13Bi1H86,158.29288,20.491716,150.64114,No
P,Tl,300.0,P23Tl1H76,153.66508,8.119225,150.63332,No
P,Ir,300.0,P24Ir1H75,154.5195,10.450826,150.6171,No
He,Sc,300.0,He1Sc11H88,157.78183,19.210262,150.6086,No
P,Bi,300.0,P23Bi1H76,153.70657,8.353094,150.58748,No
Be,Ra,300.0,Be7Ra4H89,154.95222,11.778875,150.55392,No
Mg,Xe,300.0,Mg5Xe15H80,155.97429,14.529289,150.54897,No
K,Se,300.0,K13Se1H86,159.91643,25.135244,150.53078,No
K,At,300.0,K13At1H86,159.74321,24.753916,150.49994,No
Y,Sn,300.0,Y9Sn1H90,158.15135,20.651562,150.43993,No
Mo,Pr,300.0,Mo2Pr3H95,155.19939,12.867882,150.39444,No
Pr,Er,300.0,Pr2Er11H87,155.55888,13.894569,150.37056,No
Nb,Nd,300.0,Nb3Nd2H95,155.8293,14.6448145,150.36084,No
Mo,Tb,300.0,Mo2Tb9H89,157.28458,18.555635,150.35579,No
P,Ta,300.0,P22Ta1H77,153.94685,9.688786,150.329,No
Tb,Ra,300.0,Tb2Ra3H95,157.48444,19.222204,150.30675,No
Pd,Ac,300.0,Pd1Ac6H93,156.49811,16.62628,150.28975,No
Si,Se,300.0,Si2Se23H75,154.364,10.977817,150.26482,No
Sc,Cd,300.0,Sc11Cd1H88,156.1928,15.999772,150.21838,No
Be,Tb,300.0,Be10Tb10H80,155.19781,13.404529,150.19247,No
P,Ga,300.0,P23Ga1H76,153.45186,8.797167,150.16695,No
Ge,Se,300.0,Ge2Se23H75,154.12746,10.679739,150.13957,No
P,Ti,300.0,P21Ti2H77,155.06279,13.620637,149.97676,Yes
Ni,Fr,300.0,Ni1Fr8H91,157.14072,19.22455,149.96216,No
Sb,Fr,300.0,Sb1Fr8H91,159.75768,26.29126,149.94035,No
Si,P,300.0,Si2P21H77,155.70851,15.484988,149.92632,No
P,Sc,300.0,P2Sc7H91,154.1268,11.323379,149.89857,No
P,Hf,300.0,P22Hf1H77,153.79485,10.501619,149.87347,No
Ba,Tb,300.0,Ba3Tb2H95,156.08592,16.656221,149.8664,No
Ti,Pm,300.0,Ti3Pm2H95,156.45317,17.720634,149.83618,No
Ce,Re,300.0,Ce3Re2H95,154.0715,11.4039135,149.81322,No
Zr,Sm,300.0,Zr3Sm2H95,155.04533,14.098147,149.781,No
Ag,Fr,300.0,Ag1Fr8H91,157.28346,20.119423,149.77075,No
Hg,Fr,300.0,Hg1Fr8H91,156.4458,17.877035,149.7704,No
Ce,Pr,300.0,Ce3Pr2H95,154.67572,13.221399,149.73877,No
Ce,Pm,300.0,Ce3Pm2H95,154.69792,13.322756,149.72313,No
Si,Ba,300.0,Si3Ba7H90,155.39543,15.252398,149.70009,Yes
Tc,Ce,300.0,Tc2Ce3H95,153.98009,11.480297,149.69327,No
Pd,Ra,300.0,Pd1Ra8H91,157.47495,20.952438,149.65118,No
Ca,Br,300.0,Ca9Br1H90,157.19212,20.218779,149.6423,No
Ba,Tm,300.0,Ba4Tm1H95,155.43803,15.543695,149.63393,No
Ge,Fr,300.0,Ge1Fr8H91,158.78427,24.808563,149.5206,No
Be,Ta,300.0,Be7Ta4H89,157.42741,21.179691,149.51878,No
As,Lu,300.0,As1Lu10H89,154.72855,14.023544,149.49207,No
P,Zr,300.0,P21Zr2H77,153.21028,10.0359,149.46281,No
Ru,Ac,300.0,Ru1Ac8H91,155.21889,15.598824,149.3942,No
P,Re,300.0,P22Re1H77,152.83846,9.602398,149.25287,No
Sc,Ge,300.0,Sc9Ge1H90,158.00241,23.445963,149.24754,No
Pm,Yb,300.0,Pm2Yb8H90,153.79346,12.273724,149.21037,No
P,Ar,300.0,P22Ar2H76,153.37982,11.231745,149.18582,No
Sc,Ag,300.0,Sc11Ag1H88,154.22527,13.504917,149.18245,No
Ce,Nd,300.0,Ce3Nd2H95,154.31853,13.781004,149.17262,No
Zr,Re,300.0,Zr9Re2H89,154.60358,14.644746,149.13513,No
C,Fr,300.0,C2Fr8H90,156.20427,18.981712,149.11638,No
Sc,Zn,300.0,Sc9Zn1H90,155.6511,17.744074,149.02534,No
O,Bi,300.0,O24Bi1H75,155.96732,18.61062,149.01799,No
C,Cs,300.0,C5Cs6H89,153.73392,12.659751,149.00668,Yes
Pr,Ho,300.0,Pr7Ho2H91,153.98882,13.349467,149.00404,No
Ce,Gd,300.0,Ce4Gd1H95,154.56444,15.041508,148.94785,No
Cr,Dy,300.0,Cr3Dy11H86,156.42201,20.10721,148.91385,No
Tm,Ra,300.0,Tm1Ra4H95,155.02939,16.415289,148.89983,No
P,Ru,300.0,P23Ru1H76,152.25436,9.078586,148.86436,No
Tb,Tl,300.0,Tb9Tl1H90,154.26492,14.472276,148.86089,No
Ar,Y,300.0,Ar1Y11H88,156.2794,19.914564,148.84319,No
Ne,Fr,300.0,Ne1Fr9H90,157.19655,22.592094,148.76053,No
Li,At,300.0,Li14At1H85,154.00955,14.076306,148.75337,No
Cs,Au,300.0,Cs11Au1H88,159.22551,28.076292,148.74165,No
Rh,Ra,300.0,Rh1Ra8H91,154.93533,16.619293,148.72958,No
Yb,W,300.0,Yb9W2H89,152.66388,10.5958395,148.70732,No
F,S,300.0,F1S24H75,151.77199,8.224706,148.70084,Yes
Nd,Yb,300.0,Nd2Yb8H90,153.06636,11.751664,148.67822,No
P,Co,300.0,P23Co1H76,152.14873,9.437186,148.62482,No
O,Sb,300.0,O24Sb1H75,154.60455,16.01734,148.62358,No
Ar,Sc,300.0,Ar1Sc12H87,155.19136,17.669163,148.59358,No
Si,Ra,300.0,Si3Ra7H90,154.63254,16.416195,148.50262,No
Ce,Tb,300.0,Ce4Tb1H95,154.06563,15.058976,148.44252,No
Ho,Ra,300.0,Ho1Ra4H95,154.72916,16.86765,148.43068,No
Xe,La,300.0,Xe1La9H90,155.32872,18.511942,148.41624,No
Eu,Ta,300.0,Eu10Ta4H86,153.49203,13.697333,148.37737,No
Nd,Ta,300.0,Nd3Ta2H95,152.60747,11.33063,148.37654,No
Ga,Sr,300.0,Ga1Sr9H90,156.131,20.856482,148.34306,No
O,Po,300.0,O24Po1H75,155.16948,18.340923,148.32086,No
Os,Ac,300.0,Os1Ac8H91,154.14268,15.64473,148.30084,No
Sn,Fr,300.0,Sn1Fr8H91,157.91185,25.749666,148.29677,No
Pb,Ac,300.0,Pb1Ac8H91,154.36671,16.274014,148.2899,No
Ti,Dy,300.0,Ti3Dy8H89,158.25093,26.741386,148.26553,No
P,Pd,300.0,P23Pd1H76,151.21844,7.9557743,148.24771,No
Mg,Pt,300.0,Mg9Pt1H90,157.06172,23.755846,148.19115,Yes
Yb,Re,300.0,Yb9Re2H89,152.81125,12.414328,148.17566,No
Sc,Sb,300.0,Sc8Sb1H91,156.97968,23.593552,148.1697,No
Y,Ir,300.0,Y7Ir1H92,156.14983,21.470499,148.13261,No
V,Gd,300.0,V3Gd10H87,156.9035,23.51698,148.12212,No
P,V,300.0,P21V2H77,151.748,9.732165,148.11395,No
Se,Rb,300.0,Se1Rb13H86,157.73573,25.792513,148.10464,No
Tm,Yb,300.0,Tm2Yb9H89,154.10085,16.182962,148.05803,Yes
As,Fr,300.0,As1Fr8H91,156.69844,23.19601,148.03691,No
Eu,Ac,300.0,Eu2Ac8H90,155.15475,19.068987,148.03427,No
He,Fr,300.0,He1Fr8H91,154.45459,17.235312,148.01881,No
Be,Nd,300.0,Be7Nd3H90,153.68279,15.225959,147.99731,No
Si,La,300.0,Si2La8H90,152.14069,11.096894,147.99704,Yes
Cd,Fr,300.0,Cd2Fr9H89,154.43506,17.258472,147.99065,No
Cu,Fr,300.0,Cu1Fr8H91,155.06618,19.11653,147.92795,No
O,Ge,300.0,O24Ge1H75,153.7388,15.582339,147.92026,No
Cl,Ca,300.0,Cl1Ca9H90,153.78445,15.772034,147.89508,No
Ag,Ba,300.0,Ag1Ba8H91,154.91298,18.795591,147.89459,No
Sr,Sb,300.0,Sr9Sb1H90,156.01825,21.79874,147.87846,No
Zr,Pb,300.0,Zr7Pb1H92,154.00943,16.424389,147.87646,No
Nb,Tb,300.0,Nb2Tb8H90,154.67236,18.32328,147.83034,No
P,Cl,300.0,P2Cl19H79,152.67055,13.004693,147.81451,No
Be,Rn,300.0,Be9Rn11H80,153.8156,16.112188,147.79921,No
Eu,Tm,300.0,Eu8Tm2H90,152.9298,13.83629,147.76324,No
Te,Cs,300.0,Te1Cs12H87,158.38731,28.738504,147.65617,No
Sb,La,300.0,Sb1La8H91,155.92213,22.215775,147.62663,No
Pd,La,300.0,Pd1La6H93,154.63017,18.80987,147.60645,No
O,Sn,300.0,O24Sn1H75,153.48749,15.817966,147.58096,No
Lu,Ir,300.0,Lu10Ir1H89,152.59763,13.475787,147.56569,No
C,Sr,300.0,C2Sr9H89,153.08495,14.8618355,147.53545,No
O,Pb,300.0,O24Pb1H75,154.0842,17.629534,147.50122,No
As,La,300.0,As1La8H91,155.57668,21.693287,147.47627,No
Na,I,300.0,Na10I1H89,157.323,26.37933,147.4728,No
Ti,Tm,300.0,Ti3Tm11H86,158.22185,28.83691,147.45396,No
Nb,Dy,300.0,Nb4Dy10H86,155.69518,22.09406,147.44511,No
O,Rb,300.0,O1Rb10H89,155.57707,21.790758,147.44028,No
Se,Sn,300.0,Se23Sn2H75,151.55026,11.016895,147.4365,No
P,In,300.0,P23In1H76,150.7516,8.894128,147.43048,No
Be,W,300.0,Be7W3H90,156.12433,23.463327,147.36298,No
Co,Ra,300.0,Co1Ra8H91,153.70483,17.035896,147.34352,No
O,As,300.0,O24As1H75,153.00172,15.197627,147.32684,No
Sn,La,300.0,Sn1La8H91,155.38359,21.601683,147.31738,No
In,Ac,300.0,In2Ac8H90,154.13713,18.341303,147.28838,No
Mg,Ar,300.0,Mg18Ar2H80,156.43881,24.516018,147.28438,No
Lu,Po,300.0,Lu13Po1H86,151.75992,12.012029,147.27455,No
Al,Nb,300.0,Al10Nb2H88,152.82901,14.884001,147.27124,No
Er,Tl,300.0,Er13Tl1H86,152.31963,13.520209,147.2711,No
Rb,At,300.0,Rb13At1H86,156.69118,25.258148,147.25963,No
O,P,300.0,O23P2H75,152.75772,14.788909,147.23546,No
Er,Ra,300.0,Er1Ra4H95,153.54805,16.971228,147.21089,No
Tc,Pr,300.0,Tc2Pr2H96,152.82619,15.121898,147.17958,No
Se,Cs,300.0,Se1Cs12H87,156.48553,24.930716,147.17625,No
Mg,Cl,300.0,Mg8Cl2H90,153.7346,17.668224,147.13718,No
Mg,Kr,300.0,Mg18Kr2H80,156.31851,24.618158,147.12595,No
Kr,La,300.0,Kr1La9H90,153.90712,18.177858,147.1194,No
P,Tc,300.0,P23Tc1H76,150.21104,8.30092,147.11143,No
Mg,Ge,300.0,Mg11Ge1H88,155.75302,23.323124,147.04402,Yes
Sc,Cu,300.0,Sc11Cu1H88,152.069,13.50051,147.02783,No
Rh,Ac,300.0,Rh1Ac7H92,154.53537,20.226376,146.98271,No
He,Y,300.0,He1Y10H89,153.94301,18.821148,146.91507,No
Ge,Y,300.0,Ge1Y9H90,156.1458,24.792019,146.8883,No
Al,Rn,300.0,Al11Rn1H88,155.37653,22.740662,146.88503,No
Ge,La,300.0,Ge1La8H91,154.56973,20.699377,146.84045,No
Se,Sb,300.0,Se24Sb1H75,153.12862,16.899149,146.81837,No
Lu,Pt,300.0,Lu10Pt1H89,151.17719,11.690515,146.81187,No
Fe,Ac,300.0,Fe12Ac2H86,152.35997,15.046314,146.74158,No
Ge,Sr,300.0,Ge1Sr9H90,155.8978,24.520918,146.74153,No
Fe,Yb,300.0,Fe3Yb8H89,150.82533,10.983299,146.7241,No
Cr,Pr,300.0,Cr2Pr3H95,151.58278,13.121354,146.68318,No
Mo,Dy,300.0,Mo3Dy11H86,154.04994,19.763472,146.67014,No
Cl,K,300.0,Cl2K8H90,154.77046,21.72204,146.65932,No
La,Bi,300.0,La8Bi1H91,154.80147,21.83824,146.64694,No
Y,Sb,300.0,Y9Sb1H90,154.73592,21.70916,146.62958,No
Al,P,300.0,Al9P2H89,151.30476,12.601885,146.59914,No
Ba,Dy,300.0,Ba4Dy1H95,152.90427,17.014196,146.55106,No
Zr,W,300.0,Zr8W1H91,154.84535,22.229725,146.54463,No
Po,Fr,300.0,Po1Fr12H87,156.52548,26.79953,146.51837,No
O,Ta,300.0,O24Ta1H75,152.66148,16.508816,146.497,No
Tc,Nd,300.0,Tc2Nd2H96,152.28062,15.589341,146.45947,No
Hf,Re,300.0,Hf9Re2H89,152.1205,15.177475,146.45314,No
Ce,Sm,300.0,Ce4Sm1H95,151.27081,12.993302,146.41904,No
Zr,Tc,300.0,Zr9Tc2H89,151.21092,12.96961,146.368,No
C,Al,300.0,C2Al8H90,150.79587,11.902996,146.35121,Yes
Ce,Eu,300.0,Ce4Eu1H95,151.54575,13.938144,146.34116,No
Au,Fr,300.0,Au1Fr8H91,153.3207,18.764147,146.31404,No
Ne,Ca,300.0,Ne1Ca9H90,153.71307,19.87233,146.29262,No
Mn,Ac,300.0,Mn2Ac5H93,150.52219,11.334923,146.28966,No
Cd,Ba,300.0,Cd1Ba10H89,151.9775,15.33404,146.25166,No
Ni,Y,300.0,Ni1Y7H92,152.95703,18.047443,146.218,No
Ti,Ta,300.0,Ti8Ta6H86,151.43234,14.0950775,146.16916,No
Li,I,300.0,Li12I1H87,153.87138,20.689802,146.14569,No
Al,Er,300.0,Al12Er2H86,155.20836,24.41727,146.0908,No
F,Na,300.0,F1Na13H86,151.1548,13.602245,146.07564,No
P,Cr,300.0,P21Cr2H77,149.15137,8.311959,146.04764,Yes
O,Ag,300.0,O24Ag1H75,151.5954,14.870667,146.0426,No
Ar,Sr,300.0,Ar1Sr9H90,152.669,17.858627,146.00049,No
Fe,Tb,300.0,Fe3Tb11H86,151.22453,13.995472,145.99854,No
Sn,Lu,300.0,Sn1Lu9H90,151.00206,13.52267,145.9526,No
Tb,Os,300.0,Tb11Os2H87,151.73193,15.483796,145.9502,No
Ne,P,300.0,Ne1P22H77,150.53989,12.526407,145.86244,No
As,Ac,300.0,As1Ac8H91,152.19139,17.054403,145.82317,No
Si,Rn,300.0,Si22Rn1H77,149.96515,11.122736,145.81186,No
O,Hf,300.0,O24Hf1H75,151.95695,16.47828,145.80386,No
Dy,Re,300.0,Dy10Re2H88,151.54308,15.385395,145.79808,No
Sr,At,300.0,Sr9At1H90,154.55849,23.512413,145.77881,No
Na,Br,300.0,Na10Br1H89,154.87953,24.376818,145.77708,No
C,P,300.0,C2P22H76,150.73027,13.307677,145.76111,Yes
Se,Po,300.0,Se24Po1H75,152.75343,18.822378,145.72504,No
O,Cs,300.0,O1Cs11H88,154.09663,22.434603,145.71942,No
O,W,300.0,O24W1H75,151.64598,15.928875,145.69804,No
Y,Pt,300.0,Y10Pt1H89,150.79027,13.657739,145.69038,No
Y,Cd,300.0,Y9Cd1H90,151.54158,15.872026,145.61487,No
Y,Ag,300.0,Y9Ag1H90,150.96153,14.352247,145.60231,No
Al,Ho,300.0,Al12Ho2H86,154.09636,22.753302,145.60014,No
O,Tl,300.0,O24Tl1H75,151.36435,15.581802,145.546,No
O,Rh,300.0,O24Rh1H75,150.82748,14.166552,145.53761,No
Ge,Lu,300.0,Ge1Lu10H89,150.34946,12.927605,145.52222,No
Be,Pr,300.0,Be8Pr3H89,150.07376,12.332034,145.4689,Yes
Al,Ar,300.0,Al12Ar2H86,153.27849,20.936922,145.46051,No
Sc,Po,300.0,Sc8Po1H91,155.21992,26.179197,145.44446,No
Ho,Tl,300.0,Ho13Tl1H86,149.99738,12.394975,145.36902,No
Si,Ac,300.0,Si10Ac10H80,147.44028,5.5509505,145.36752,Yes
In,Ba,300.0,In9Ba2H89,155.25047,26.500006,145.35521,No
La,Pt,300.0,La6Pt1H93,152.7121,19.803692,145.31728,Yes
O,Ca,300.0,O1Ca10H89,151.79312,17.516582,145.25232,No
Zn,Fr,300.0,Zn1Fr8H91,151.99448,18.076534,145.24458,No
Hf,Tl,300.0,Hf7Tl1H92,153.6921,22.63158,145.24132,No
Dy,Ra,300.0,Dy1Ra4H95,151.76308,17.524181,145.21944,No
Dy,W,300.0,Dy10W4H86,150.86992,15.172891,145.20427,No
C,Sc,300.0,C2Sc8H90,150.68057,14.765094,145.16719,Yes
Sb,Lu,300.0,Sb1Lu9H90,150.13799,13.412046,145.12985,No
Na,Cl,300.0,Na11Cl2H87,150.35013,13.986082,145.12764,No
P,Fe,300.0,P24Fe1H75,148.40439,8.848303,145.10037,No
F,K,300.0,F1K9H90,153.1163,21.544907,145.0713,No
O,Os,300.0,O24Os1H75,150.93237,15.7013645,145.06938,No
P,Y,300.0,P2Y6H92,150.7672,15.344151,145.0376,No
B,P,300.0,B2P22H76,149.38857,11.697355,145.0207,No
B,Rn,300.0,B5Rn16H79,151.15497,16.444443,145.01451,No
Ti,Nb,300.0,Ti7Nb2H91,150.55998,14.862599,145.0102,No
C,Mg,300.0,C5Mg5H90,150.0889,13.6856,144.9786,Yes
P,W,300.0,P22W1H77,148.04318,8.235163,144.96812,No
O,Ru,300.0,O24Ru1H75,150.27464,14.232141,144.96028,No
Ru,Ce,300.0,Ru1Ce4H95,150.61792,15.189324,144.94614,No
Se,Te,300.0,Se24Te1H75,150.72763,15.566587,144.91498,No
He,Sr,300.0,He1Sr9H90,152.02316,19.230927,144.84222,No
Tc,Dy,300.0,Tc3Dy11H86,151.10963,16.794527,144.83846,No
He,Mg,300.0,He1Mg19H80,152.75462,21.20172,144.83777,No
Hf,W,300.0,Hf8W1H91,152.46379,20.4599,144.82394,No
Nd,Dy,300.0,Nd2Dy8H90,151.05057,16.69228,144.81757,No
O,Co,300.0,O24Co1H75,149.87862,13.572612,144.81052,No
La,Po,300.0,La8Po1H91,153.18582,22.43828,144.80724,No
Co,La,300.0,Co1La7H92,152.6486,21.011917,144.80263,No
Cl,Rb,300.0,Cl2Rb8H90,152.29213,20.078308,144.79477,No
Pm,Ta,300.0,Pm2Ta2H96,150.84622,16.321533,144.75166,No
Tb,Pb,300.0,Tb9Pb1H90,149.9811,14.006426,144.751,No
Sc,Te,300.0,Sc8Te1H91,153.55167,23.57339,144.74922,No
O,Lu,300.0,O24Lu1H75,150.90419,16.511137,144.73883,No
O,Ni,300.0,O24Ni1H75,150.11641,14.547209,144.68439,No
Li,F,300.0,Li14F1H85,149.80429,13.717164,144.68222,No
O,Te,300.0,O24Te1H75,149.93748,14.184539,144.64088,No
O,Cu,300.0,O24Cu1H75,150.35216,15.352724,144.61935,No
In,Hf,300.0,In1Hf7H92,153.16818,23.060251,144.55734,No
Ba,Rn,300.0,Ba10Rn1H89,153.0523,22.89262,144.50406,No
Gd,W,300.0,Gd11W2H87,149.88478,14.422603,144.4993,No
Be,Si,300.0,Be8Si3H89,150.21907,15.340421,144.49086,No
Nd,W,300.0,Nd2W2H96,150.7051,16.70419,144.46765,No
P,Ba,300.0,P3Ba7H90,149.13689,12.614782,144.42645,Yes
Nd,Tm,300.0,Nd7Tm2H91,149.05388,12.454683,144.40323,No
Si,Cl,300.0,Si3Cl19H78,148.37193,10.650449,144.39499,No
Y,Po,300.0,Y9Po1H90,151.65918,19.521833,144.36961,No
Be,Hg,300.0,Be10Hg1H89,154.77086,27.984137,144.32141,No
Zr,Tm,300.0,Zr9Tm2H89,149.69981,14.406971,144.32016,No
Fe,Zr,300.0,Fe3Zr9H88,149.73048,14.588776,144.28294,No
Y,Hg,300.0,Y9Hg1H90,150.67592,17.138346,144.27635,No
Se,Bi,300.0,Se24Bi1H75,151.14386,18.419199,144.26602,No
Be,Pd,300.0,Be10Pd1H89,155.35,29.72707,144.24974,Yes
Ag,La,300.0,Ag1La6H93,152.04735,20.893116,144.24573,No
Eu,Re,300.0,Eu11Re2H87,148.46515,11.3509865,144.22662,No
Nb,Ce,300.0,Nb2Ce5H93,150.4803,16.832582,144.19492,No
O,Tc,300.0,O24Tc1H75,149.43881,14.207462,144.13365,No
O,Pd,300.0,O24Pd1H75,149.74619,15.03699,144.13129,No
Ne,Sc,300.0,Ne1Sc11H88,151.64047,20.258478,144.07584,No
Er,W,300.0,Er13W1H86,149.01173,13.281809,144.05223,No
O,Nb,300.0,O24Nb1H75,149.66986,15.116004,144.02545,No
Se,Rn,300.0,Se25Rn1H74,151.63177,20.40953,144.01073,No
K,I,300.0,K10I1H89,153.46823,25.35144,144.00185,No
Ag,Ra,300.0,Ag1Ra8H91,150.89342,18.462906,143.99925,No
Yb,Os,300.0,Yb9Os2H89,148.65019,12.708657,143.90471,No
Ni,La,300.0,Ni1La6H93,151.78763,21.159615,143.8865,No
Sm,Ta,300.0,Sm10Ta4H86,148.1706,11.517473,143.8699,No
Bi,Ac,300.0,Bi1Ac8H91,152.38496,22.849537,143.85281,No
Er,Pb,300.0,Er13Pb1H86,149.25613,14.471682,143.85233,No
Lu,Rn,300.0,Lu14Rn1H85,148.46112,12.356306,143.8472,No
Sc,Au,300.0,Sc11Au1H88,149.29843,14.702801,143.80832,No
Cr,Ce,300.0,Cr3Ce2H95,150.0827,16.809736,143.80585,No
Al,Ge,300.0,Al9Ge1H90,149.95157,16.471472,143.80103,No
Lu,Au,300.0,Lu10Au1H89,148.51219,12.793037,143.7352,No
P,Tm,300.0,P23Tm1H76,147.0835,9.096886,143.68666,No
O,In,300.0,O24In1H75,149.12018,14.648413,143.65038,No
Zr,Rn,300.0,Zr8Rn4H88,149.07677,14.571936,143.63551,No
Al,Pb,300.0,Al9Pb1H90,150.91624,19.530916,143.62328,No
Ba,Au,300.0,Ba8Au1H91,150.63344,18.859102,143.59134,No
O,Mo,300.0,O24Mo1H75,148.87827,14.187262,143.58066,No
F,P,300.0,F1P21H78,146.55418,7.972548,143.57718,No
Al,Pr,300.0,Al7Pr2H91,150.77533,19.351318,143.54942,No
Pr,Tm,300.0,Pr7Tm2H91,148.21544,12.556246,143.52686,No
Pr,Yb,300.0,Pr2Yb8H90,147.7675,11.40341,143.5094,No
Sr,Po,300.0,Sr9Po1H90,152.94357,25.321035,143.48854,No
Ti,Rn,300.0,Ti3Rn17H80,149.61644,16.438168,143.47833,No
Ba,Pt,300.0,Ba8Pt1H91,150.2527,18.173397,143.46664,No
Ne,Mg,300.0,Ne3Mg17H80,151.23232,20.828398,143.45486,No
N,La,300.0,N1La9H90,149.71306,16.831562,143.42805,Yes
F,Ca,300.0,F1Ca9H90,149.62326,16.613373,143.41972,No
Pt,Ac,300.0,Pt1Ac6H93,151.09204,20.574354,143.40945,No
Ga,Ac,300.0,Ga1Ac8H91,149.62518,16.724567,143.38013,No
Pd,Tb,300.0,Pd1Tb11H88,149.55368,16.551693,143.37317,No
P,Er,300.0,P23Er1H76,147.11174,10.246447,143.28566,No
Al,Cl,300.0,Al3Cl19H78,147.23784,10.642973,143.26369,No
N,Sr,300.0,N1Sr9H90,149.00656,15.43254,143.24396,No
Pr,Nd,300.0,Pr3Nd2H95,148.2499,13.40807,143.24324,No
B,Hf,300.0,B5Hf4H91,147.8765,12.460143,143.2238,Yes
Sr,I,300.0,Sr9I1H90,151.46161,22.109442,143.20581,No
La,Ir,300.0,La7Ir1H92,150.74428,20.310175,143.16034,No
Pr,Re,300.0,Pr2Re2H96,150.26053,19.097284,143.12949,No
Be,Xe,300.0,Be8Xe12H80,148.23503,13.680379,143.1267,No
Cl,Zr,300.0,Cl19Zr3H78,148.54459,14.568821,143.10449,No
In,Yb,300.0,In1Yb9H90,148.34764,14.082882,143.089,No
Be,Ru,300.0,Be8Ru2H90,152.45534,25.121302,143.07489,No
Ba,Tl,300.0,Ba4Tl1H95,150.27477,19.303856,143.06659,No
O,Re,300.0,O24Re1H75,148.43231,14.448878,143.03702,No
O,Ga,300.0,O24Ga1H75,148.56929,14.925193,142.99612,No
P,Ho,300.0,P21Ho2H77,146.71068,9.968035,142.98856,No
He,La,300.0,He1La9H90,149.32112,16.99608,142.97469,No
P,Mo,300.0,P21Mo2H77,146.34117,9.157041,142.92188,No
O,Se,300.0,O24Se1H75,147.93945,13.563939,142.87459,No
Tb,Bi,300.0,Tb13Bi1H86,148.95891,16.300856,142.87207,No
Se,Sr,300.0,Se1Sr9H90,151.36024,22.750048,142.86523,No
Br,Sr,300.0,Br1Sr9H90,150.62338,20.826115,142.84679,No
Mg,Po,300.0,Mg14Po1H85,150.9312,21.747707,142.81047,No
Nd,Re,300.0,Nd2Re2H96,149.77934,18.680885,142.80379,No
Si,At,300.0,Si21At1H78,146.72513,10.587822,142.77158,No
Zr,Eu,300.0,Zr8Eu2H90,148.60477,15.628328,142.76906,No
Ga,Hf,300.0,Ga1Hf7H92,150.08261,19.659666,142.74158,Yes
Rb,I,300.0,Rb10I1H89,152.56767,26.316969,142.74075,No
Sc,Se,300.0,Sc9Se1H90,149.26662,17.53723,142.71811,No
N,P,300.0,N2P23H75,146.11314,9.123301,142.70645,No
Cu,Y,300.0,Cu1Y6H93,150.07466,19.75174,142.69923,No
Ce,Ho,300.0,Ce7Ho2H91,147.34123,12.502044,142.6729,No
Mg,Sb,300.0,Mg12Sb1H87,150.38383,20.73424,142.64154,No
Br,Rb,300.0,Br1Rb10H89,151.48766,23.701567,142.63734,No
Cs,At,300.0,Cs11At1H88,151.6534,24.160328,142.63177,No
N,Y,300.0,N1Y9H90,150.0945,20.135244,142.57587,No
Y,Te,300.0,Y9Te1H90,149.45296,18.44726,142.56464,No
C,Se,300.0,C2Se23H75,147.99178,14.547162,142.55977,No
Be,Cl,300.0,Be8Cl2H90,148.83133,16.805529,142.55605,No
Lu,At,300.0,Lu9At1H90,146.49059,10.637217,142.51859,No
Ce,Dy,300.0,Ce4Dy1H95,148.2609,15.482126,142.47977,No
Si,Xe,300.0,Si3Xe20H77,147.41316,13.353986,142.4267,No
Mo,Ce,300.0,Mo1Ce4H95,147.70992,14.17555,142.41667,No
Te,La,300.0,Te1La8H91,150.07954,20.572962,142.39748,No
Al,Ta,300.0,Al9Ta1H90,150.54048,21.86954,142.37427,No
Be,Re,300.0,Be9Re2H89,151.87813,25.531185,142.34464,No
Cl,Cs,300.0,Cl2Cs8H90,150.3691,21.830603,142.2174,No
Rh,Yb,300.0,Rh2Yb9H89,147.33267,13.7553005,142.19637,No
O,Zr,300.0,O24Zr1H75,148.25513,16.231121,142.19432,No
Ce,Tl,300.0,Ce6Tl1H93,148.8895,18.26759,142.06827,No
Ni,Ba,300.0,Ni1Ba8H91,149.7471,20.597755,142.05577,No
Ho,W,300.0,Ho11W2H87,146.89418,13.060852,142.01718,No
O,Rn,300.0,O25Rn1H74,148.09105,16.458899,141.94519,No
Ce,Er,300.0,Ce7Er2H91,146.41486,12.020576,141.9263,No
Sc,At,300.0,Sc7At1H92,150.00821,21.648186,141.92465,No
Pm,Tm,300.0,Pm7Tm2H91,146.6726,12.724875,141.92107,No
Cr,Ho,300.0,Cr2Ho10H88,149.14499,19.34916,141.91989,No
Bi,Ra,300.0,Bi1Ra8H91,150.74072,23.631416,141.91661,No
Li,Br,300.0,Li14Br1H85,146.57036,12.516075,141.89677,No
Pm,W,300.0,Pm2W2H96,147.7545,15.711981,141.88756,No
Tc,Er,300.0,Tc2Er12H86,148.53156,17.819635,141.8776,No
Mo,Nd,300.0,Mo1Nd3H96,147.37764,14.817287,141.84477,No
I,La,300.0,I1La8H91,149.04689,19.327606,141.82985,No
Al,Pd,300.0,Al10Pd1H89,148.31343,17.474512,141.78835,No
P,Yb,300.0,P20Yb2H78,145.52655,10.041513,141.777,No
Ba,Bi,300.0,Ba8Bi1H91,150.59439,23.687378,141.74937,No
Ag,Ac,300.0,Ag1Ac6H93,149.02591,19.502523,141.74355,No
P,Nb,300.0,P21Nb2H77,144.78061,8.294181,141.68352,No
Ba,Hg,300.0,Ba8Hg1H91,147.54437,15.718175,141.67511,No
P,Gd,300.0,P21Gd2H77,145.1252,9.332896,141.64024,No
Ge,Ac,300.0,Ge10Ac10H80,146.22638,12.372996,141.60623,Yes
Cu,Se,300.0,Cu1Se23H76,147.35025,15.445356,141.58286,No
Ce,Pb,300.0,Ce6Pb1H93,148.2316,17.820475,141.57732,No
In,Ra,300.0,In9Ra2H89,150.85834,24.86299,141.57434,No
Au,Ra,300.0,Au1Ra8H91,148.92111,19.703278,141.56378,No
Ru,Yb,300.0,Ru2Yb9H89,146.52321,13.324485,141.54776,No
Zr,Ru,300.0,Zr7Ru1H92,147.96358,17.18976,141.54482,No
Mg,As,300.0,Mg14As1H85,148.07332,17.534292,141.52591,Yes
Ba,Pb,300.0,Ba4Pb1H95,149.0359,20.114695,141.52495,No
Ga,Se,300.0,Ga2Se23H75,145.30925,10.173785,141.5103,No
Be,Pm,300.0,Be8Pm2H90,148.24162,18.057007,141.49902,No
Ir,Ac,300.0,Ir1Ac7H92,148.52946,18.89782,141.4729,No
Ni,Ac,300.0,Ni1Ac6H93,148.96329,20.110111,141.45406,No
O,At,300.0,O24At1H75,147.24565,15.701937,141.38245,No
N,Rn,300.0,N4Rn18H78,147.80324,17.226496,141.37076,No
Be,Tc,300.0,Be9Tc2H89,148.97736,20.3739,141.36961,No
As,Ba,300.0,As1Ba8H91,149.18721,21.03396,141.33301,No
Se,Pb,300.0,Se24Pb1H75,147.91072,17.622267,141.33046,No
Be,Au,300.0,Be10Au1H89,151.63997,27.626831,141.32394,No
Zr,Pd,300.0,Zr4Pd1H95,146.50813,13.887346,141.32251,No
Ge,Zr,300.0,Ge1Zr7H92,148.13336,18.261126,141.31454,No
Sr,Te,300.0,Sr9Te1H90,150.42009,24.392344,141.31184,No
Ba,Ir,300.0,Ba8Ir1H91,148.00078,17.928955,141.306,No
P,Ac,300.0,P2Ac6H92,146.99411,15.277726,141.2893,No
Ho,Pb,300.0,Ho13Pb1H86,146.43903,13.805175,141.28409,No
Se,Lu,300.0,Se1Lu10H89,144.95445,9.853322,141.27516,No
La,At,300.0,La8At1H91,148.27931,18.83164,141.24747,No
Se,Y,300.0,Se1Y8H91,148.97746,20.720062,141.24046,No
Ar,La,300.0,Ar1La9H90,147.3789,16.453415,141.2351,No
Xe,Lu,300.0,Xe21Lu2H77,149.16374,21.32685,141.20016,No
Zr,Sn,300.0,Zr7Sn1H92,147.47458,16.882633,141.1705,No
Tb,Pt,300.0,Tb10Pt1H89,146.46626,14.326023,141.11684,No
K,Br,300.0,K9Br1H90,149.83055,23.460941,141.0701,No
Si,Te,300.0,Si21Te1H78,145.11102,10.823043,141.06963,No
Cd,Ra,300.0,Cd1Ra7H92,145.96341,13.116991,141.06544,No
Se,Ag,300.0,Se23Ag1H76,146.96596,15.887292,141.03354,No
O,Cr,300.0,O22Cr2H76,144.98112,10.630118,141.01178,No
F,Rb,300.0,F1Rb8H91,148.16876,19.174623,141.00883,No
Cu,Ba,300.0,Cu1Ba8H91,148.5467,20.293795,140.96887,No
Be,Tl,300.0,Be8Tl7H85,148.77132,20.897083,140.96822,No
O,Fe,300.0,O24Fe1H75,145.66463,12.599137,140.96004,No
O,Fr,300.0,O1Fr9H90,148.38715,19.965916,140.93175,No
Ir,Ra,300.0,Ir1Ra8H91,147.6436,18.008915,140.91896,No
Y,At,300.0,Y8At1H91,149.26341,22.365616,140.91196,No
Co,Zr,300.0,Co1Zr8H91,147.3599,17.278183,140.90811,No
Al,As,300.0,Al9As1H90,147.63194,18.101984,140.87256,No
O,Tm,300.0,O24Tm1H75,146.9302,16.30008,140.84366,No
Te,Lu,300.0,Te1Lu10H89,144.94029,10.978622,140.8408,No
Be,C,300.0,Be6C4H90,145.36327,12.170376,140.81877,Yes
Se,Xe,300.0,Se25Xe1H74,147.32005,17.537565,140.77142,No
Er,Bi,300.0,Er13Bi1H86,146.7791,16.104485,140.76558,No
Zn,Y,300.0,Zn1Y10H89,147.15434,17.306381,140.69203,No
Ce,W,300.0,Ce4W1H95,146.5423,15.693079,140.6824,No
Rn,Ac,300.0,Rn1Ac11H88,146.61949,15.9304905,140.67094,No
Cr,Se,300.0,Cr2Se23H75,145.65103,13.338726,140.67027,No
Dy,Os,300.0,Dy12Os2H86,146.68457,16.140703,140.65753,No
Yb,Tl,300.0,Yb9Tl1H90,145.41849,12.852084,140.61945,No
Se,La,300.0,Se1La8H91,147.53929,18.54648,140.61392,No
Pb,Ra,300.0,Pb1Ra8H91,148.5523,21.310707,140.59476,No
Tl,Ra,300.0,Tl1Ra8H91,147.52098,18.649906,140.55699,No
O,Ir,300.0,O24Ir1H75,145.47667,13.257023,140.52641,No
Se,Fr,300.0,Se1Fr8H91,147.80373,19.502806,140.52126,No
Al,Mo,300.0,Al8Mo1H91,148.22617,20.684591,140.50241,Yes
Br,Cs,300.0,Br1Cs10H89,149.58302,24.332193,140.49724,No
He,P,300.0,He1P22H77,144.37677,10.433986,140.48065,No
Pt,Ra,300.0,Pt1Ra8H91,147.18251,18.037376,140.44725,No
P,Tb,300.0,P20Tb2H78,145.33928,13.115325,140.44194,No
Pd,Yb,300.0,Pd1Yb9H90,146.26653,15.629703,140.4303,No
Ga,Ba,300.0,Ga9Ba2H89,150.6347,27.374292,140.41298,No
Al,Bi,300.0,Al13Bi1H86,145.8676,14.610096,140.4121,No
Xe,Rn,300.0,Xe20Rn1H79,147.82576,19.876036,140.40393,No
B,Ce,300.0,B5Ce4H91,144.88235,12.033952,140.38881,Yes
Cl,V,300.0,Cl19V3H78,146.26196,15.790537,140.36568,No
B,Xe,300.0,B5Xe16H79,145.55545,13.932142,140.3531,No
N,Sc,300.0,N1Sc10H89,147.09102,18.049715,140.35115,No
P,La,300.0,P2La6H92,146.17526,15.598403,140.35072,Yes
Pd,Hf,300.0,Pd1Hf9H90,148.07109,20.677177,140.35011,No
V,Pm,300.0,V3Pm2H95,146.57437,16.678493,140.34653,No
Al,Tb,300.0,Al12Tb2H86,149.47437,24.510036,140.32217,No
Li,Cl,300.0,Li13Cl1H86,144.64206,11.604532,140.30885,No
I,Cs,300.0,I1Cs10H89,149.94069,25.865946,140.28218,No
Al,Sn,300.0,Al9Sn1H90,146.44156,16.511198,140.27617,No
C,Rn,300.0,C5Rn15H80,144.76457,12.020301,140.27612,No
Kr,Rn,300.0,Kr2Rn20H78,147.87645,20.36091,140.27356,No
Se,I,300.0,Se24I1H75,145.23521,13.365109,140.2446,No
Be,Rh,300.0,Be10Rh1H89,151.60278,30.458853,140.22926,No
Nd,Gd,300.0,Nd2Gd11H87,148.49895,22.25188,140.18996,No
Te,Fr,300.0,Te1Fr8H91,149.28447,24.440887,140.1581,No
Ru,Pr,300.0,Ru1Pr3H96,145.52335,14.424943,140.13698,No
Co,Hf,300.0,Co2Hf8H90,146.68521,17.541054,140.13527,No
In,Ce,300.0,In1Ce6H93,146.43999,16.91742,140.12292,No
Hg,Ra,300.0,Hg1Ra8H91,145.66211,14.951318,140.0792,No
Be,Zn,300.0,Be10Zn1H89,148.88858,23.667917,140.05084,No
Si,Po,300.0,Si21Po1H78,144.2853,11.382505,140.035,No
Se,Rh,300.0,Se24Rh1H75,146.4128,17.187872,139.99474,No
Ho,Tm,300.0,Ho11Tm2H87,145.38199,14.439682,139.99013,No
Rn,Ra,300.0,Rn1Ra7H92,147.51022,20.145884,139.98763,No
O,Er,300.0,O24Er1H75,145.90138,15.877629,139.97258,No
Pd,Ce,300.0,Pd1Ce4H95,145.40364,14.545548,139.97224,No
Ni,Se,300.0,Ni1Se24H75,146.56844,17.721241,139.95122,No
Ti,Xe,300.0,Ti3Xe18H79,146.16286,16.65145,139.9451,No
Ar,Rn,300.0,Ar2Rn19H79,146.79834,18.390526,139.9312,No
C,La,300.0,C2La8H90,144.79594,13.059287,139.91953,Yes
Se,Tl,300.0,Se24Tl1H75,145.6784,15.577553,139.86165,No
Po,Ac,300.0,Po1Ac8H91,148.04173,22.043686,139.81049,No
Rh,Ce,300.0,Rh1Ce4H95,144.74579,13.232665,139.80463,No
Al,Dy,300.0,Al4Dy10H86,150.45961,28.582397,139.78677,No
F,Cs,300.0,F1Cs10H89,147.18617,19.908657,139.75215,No
Sc,I,300.0,Sc7I1H92,147.40094,20.553797,139.72603,No
Mn,Hf,300.0,Mn3Hf9H88,143.82945,11.014672,139.7165,No
Si,Br,300.0,Si21Br1H78,142.97993,8.775865,139.70297,No
Cl,Cr,300.0,Cl19Cr2H79,144.85152,13.844813,139.68178,No
Se,At,300.0,Se23At1H76,144.92313,14.119573,139.65079,No
Nd,Os,300.0,Nd3Os1H96,145.33046,15.394337,139.58212,No
At,Fr,300.0,At1Fr8H91,147.40288,20.983345,139.56757,No
Ti,Pd,300.0,Ti9Pd1H90,145.61351,16.238373,139.55,No
Zr,Xe,300.0,Zr2Xe21H77,146.43593,18.533895,139.51526,No
Cl,Ti,300.0,Cl18Ti3H79,144.49239,13.35905,139.50403,No
Al,Sb,300.0,Al9Sb1H90,145.88129,17.11587,139.49011,No
N,Lu,300.0,N9Lu2H89,145.44693,16.085514,139.4405,Yes
Fe,Ce,300.0,Fe1Ce4H95,144.06819,12.410054,139.4342,No
Cl,Rn,300.0,Cl3Rn19H78,145.03604,15.009197,139.43152,No
Co,Tb,300.0,Co2Tb10H88,144.6524,14.019548,139.41742,No
O,Si,300.0,O24Si1H75,144.94449,14.814889,139.41252,No
Cl,Fr,300.0,Cl2Fr8H90,147.15411,20.870497,139.36095,No
Cd,La,300.0,Cd1La6H93,146.62567,19.467852,139.35626,No
Ce,Rn,300.0,Ce7Rn1H92,145.05489,15.309546,139.33821,No
Cu,Ra,300.0,Cu1Ra8H91,147.01456,20.668604,139.29677,No
Al,Nd,300.0,Al6Nd2H92,144.88843,15.075828,139.25902,No
Gd,Tl,300.0,Gd9Tl1H90,143.89655,12.41981,139.25891,No
P,Ra,300.0,P3Ra7H90,145.30205,16.358406,139.19373,No
V,Xe,300.0,V3Xe20H77,146.10478,18.897993,139.04816,No
Ne,Y,300.0,Ne1Y10H89,145.99466,18.60485,139.0475,No
Ce,Os,300.0,Ce4Os1H95,145.40323,17.032917,139.04303,No
Cr,Er,300.0,Cr2Er9H89,145.86128,18.32614,139.01819,No
F,Fr,300.0,F1Fr9H90,146.43929,19.913754,139.00337,No
Se,Mo,300.0,Se23Mo2H75,144.24733,14.080693,138.98952,No
Co,Se,300.0,Co1Se24H75,145.6108,17.736124,138.98802,No
Cl,Sc,300.0,Cl18Sc3H79,143.77176,12.843239,138.97601,No
Xe,Tl,300.0,Xe21Tl1H78,147.30943,22.330658,138.97102,No
Se,In,300.0,Se23In2H75,142.37558,9.216165,138.9342,No
Al,Ti,300.0,Al7Ti3H90,146.22304,19.566957,138.91661,Yes
Co,Yb,300.0,Co1Yb9H90,144.01068,13.667017,138.90733,No
O,Ho,300.0,O24Ho1H75,144.7044,15.6458845,138.86214,No
Cl,Sr,300.0,Cl1Sr9H90,144.71701,15.714732,138.84903,No
Sb,Ac,300.0,Sb1Ac8H91,146.38602,20.354713,138.78545,No
O,Au,300.0,O23Au1H76,144.10689,14.281886,138.77394,No
Zr,Bi,300.0,Zr8Bi1H91,146.15233,19.853653,138.73885,No
Hf,Rn,300.0,Hf8Rn3H89,144.58354,15.678161,138.72922,No
Y,I,300.0,Y8I1H91,146.48836,20.794405,138.7236,No
As,Ra,300.0,As1Ra8H91,146.04297,19.67871,138.69482,No
O,Xe,300.0,O25Xe1H74,143.85083,13.942565,138.64459,No
O,Pt,300.0,O23Pt1H76,143.69867,13.535925,138.64427,No
Fe,Ho,300.0,Fe3Ho11H86,144.61002,16.069,138.60976,No
Pr,Pm,300.0,Pr4Pm1H95,143.82681,13.998533,138.59967,No
V,Eu,300.0,V3Eu11H86,146.46484,21.07983,138.5935,No
La,Tm,300.0,La4Tm1H95,144.85161,17.098831,138.4668,Yes
Xe,Ba,300.0,Xe1Ba10H89,145.90118,20.08686,138.40063,No
V,Se,300.0,V2Se23H75,143.62436,14.011897,138.39223,No
Si,Hf,300.0,Si21Hf1H78,144.05829,15.215318,138.3768,No
Cu,La,300.0,Cu1La6H93,146.30806,21.24746,138.37413,No
Cl,Mo,300.0,Cl19Mo2H79,143.48412,13.689417,138.3724,No
O,V,300.0,O22V2H76,142.66118,11.629056,138.31882,No
Si,I,300.0,Si21I1H78,141.74199,9.191711,138.30975,No
Ga,Ce,300.0,Ga1Ce6H93,144.73886,17.242428,138.30043,No
Te,Rn,300.0,Te19Rn16H65,142.78784,12.030253,138.29567,No
Ni,Ra,300.0,Ni1Ra8H91,145.6948,19.836145,138.28786,No
Kr,Xe,300.0,Kr2Xe20H78,146.36307,21.683767,138.26622,No
Sm,Gd,300.0,Sm2Gd11H87,145.92711,20.524368,138.26318,No
Cl,Ag,300.0,Cl19Ag1H80,143.43346,13.897715,138.24396,No
B,Ge,300.0,B10Ge1H89,144.34848,16.362091,138.23877,No
I,Lu,300.0,I1Lu9H90,141.87529,9.799549,138.21608,No
La,Au,300.0,La6Au1H93,146.24138,21.49999,138.21315,No
Si,Zr,300.0,Si11Zr3H86,142.5569,11.735695,138.17471,No
Ne,Al,300.0,Ne1Al11H88,144.86237,18.087225,138.10849,No
Nb,Pm,300.0,Nb3Pm2H95,143.73979,15.108169,138.09831,No
Mg,At,300.0,Mg9At1H90,146.60292,22.796766,138.09047,No
Pm,Gd,300.0,Pm2Gd11H87,146.57234,22.95106,138.00227,No
N,Al,300.0,N1Al9H90,143.1228,13.714169,138.00185,Yes
Sc,Br,300.0,Sc8Br1H91,144.30006,16.963207,137.9659,No
La,Hg,300.0,La4Hg1H95,143.55397,15.028462,137.94225,No
Sn,Ba,300.0,Sn1Ba8H91,147.37907,25.319986,137.92444,No
O,I,300.0,O24I1H75,143.26312,14.326121,137.91367,No
Ga,Ra,300.0,Ga9Ra3H88,145.72627,20.940022,137.90714,No
Be,In,300.0,Be8In7H85,144.89523,18.749971,137.89388,No
Er,Tm,300.0,Er2Tm8H90,142.9083,13.439967,137.88972,No
Ti,Sm,300.0,Ti3Sm2H95,143.91026,16.183792,137.86714,No
As,I,300.0,As2I19H79,142.4793,12.410113,137.84528,No
Mo,Er,300.0,Mo2Er8H90,144.98903,19.184036,137.82559,No
B,Yb,300.0,B12Yb2H86,142.56293,12.689772,137.8245,Yes
Nb,Er,300.0,Nb2Er11H87,145.37459,20.256765,137.8106,No
B,C,300.0,B8C2H90,142.42528,12.396553,137.79633,No
Be,Br,300.0,Be10Br1H89,146.14229,22.364632,137.7912,No
P,Dy,300.0,P20Dy2H78,142.41602,12.386806,137.79071,No
Mn,Yb,300.0,Mn2Yb10H88,142.42767,12.453743,137.77737,No
Al,Se,300.0,Al3Se20H77,141.87419,11.039756,137.75188,No
Al,Tl,300.0,Al5Tl6H89,147.04962,24.900646,137.75157,No
C,Ar,300.0,C8Ar2H90,143.96849,16.699888,137.73265,No
As,Zr,300.0,As1Zr8H91,144.8906,19.179945,137.72868,No
Ru,Nd,300.0,Ru1Nd3H96,143.28847,14.914396,137.71935,No
Be,Os,300.0,Be9Os2H89,145.47237,20.805315,137.70354,No
Ho,Bi,300.0,Ho13Bi1H86,143.19032,14.760271,137.67874,No
Cr,Gd,300.0,Cr2Gd11H87,144.86523,19.24918,137.67747,No
Be,Kr,300.0,Be20Kr2H78,146.0467,22.443584,137.66614,No
B,Al,300.0,B3Al8H89,143.42393,15.444095,137.65701,Yes
He,Al,300.0,He1Al12H87,143.97508,16.944658,137.64784,No
Cl,Lu,300.0,Cl18Lu1H81,142.98996,14.397231,137.61395,No
B,I,300.0,B4I19H77,141.75595,11.128721,137.60042,No
Dy,Tl,300.0,Dy11Tl1H88,143.46083,15.775343,137.57022,No
Cl,Po,300.0,Cl19Po1H80,144.27066,17.96262,137.56331,No
C,Zr,300.0,C5Zr3H92,140.2002,7.13221,137.53699,No
Ti,Tl,300.0,Ti9Tl1H90,144.01276,17.381638,137.52234,No
C,Lu,300.0,C2Lu7H91,140.49911,8.053427,137.49191,No
Xe,Po,300.0,Xe21Po1H78,144.75684,19.494875,137.47733,No
Ar,Xe,300.0,Ar2Xe19H79,144.33936,18.60879,137.39072,No
Y,Au,300.0,Y9Au1H90,143.01968,15.089722,137.38509,No
Xe,Er,300.0,Xe21Er2H77,145.36806,21.387054,137.382,No
Tc,Gd,300.0,Tc2Gd10H88,143.98367,17.71049,137.37047,No
O,Ti,300.0,O22Ti2H76,141.9498,12.280069,137.36435,No
B,Ar,300.0,B6Ar3H91,145.52774,21.89063,137.35364,No
N,Mg,300.0,N4Mg5H91,143.01643,15.170497,137.35168,Yes
C,O,300.0,C2O2H96,140.0588,7.293656,137.33531,No
Yb,Pb,300.0,Yb9Pb1H90,142.54568,13.99517,137.31981,No
Xe,Hf,300.0,Xe21Hf2H77,144.51881,19.319405,137.30482,No
In,Er,300.0,In1Er13H86,141.9697,12.624807,137.25551,No
B,Cl,300.0,B4Cl18H78,140.04068,7.459213,137.25537,No
Xe,Ho,300.0,Xe20Ho2H78,145.22816,21.366453,137.2498,No
Sn,Ac,300.0,Sn1Ac8H91,144.80032,20.26049,137.23494,No
Gd,Pb,300.0,Gd11Pb1H88,141.83025,12.364241,137.21336,No
Xe,Hg,300.0,Xe22Hg1H77,146.29509,24.351944,137.20192,No
O,Al,300.0,O20Al3H77,141.09566,10.503755,137.1735,No
B,As,300.0,B9As1H90,143.1707,16.150616,137.13995,No
Tb,Po,300.0,Tb13Po1H86,142.87624,15.36334,137.13947,No
Br,Lu,300.0,Br1Lu10H89,140.82321,9.898702,137.12698,No
B,Se,300.0,B2Se23H75,142.74168,15.060461,137.11801,No
Kr,Zr,300.0,Kr19Zr3H78,143.88593,18.135595,137.11398,No
Cl,Nb,300.0,Cl19Nb2H79,142.46768,14.359271,137.10583,No
Tc,Ho,300.0,Tc2Ho12H86,143.57709,17.34012,137.10217,No
Hf,Pb,300.0,Hf8Pb1H91,144.39725,19.539782,137.10097,No
Be,Ag,300.0,Be10Ag1H89,147.22743,27.16721,137.08302,No
B,Po,300.0,B7Po1H92,142.41351,14.295106,137.07564,No
Kr,Lu,300.0,Kr21Lu2H77,145.13004,21.57246,137.07475,No
O,Tb,300.0,O24Tb1H75,143.0466,16.014357,137.06674,No
Ge,Ba,300.0,Ge1Ba8H91,146.37323,25.090576,137.00426,No
Be,P,300.0,Be7P3H90,142.08063,13.608901,136.99898,Yes
Se,Ru,300.0,Se24Ru1H75,143.11737,16.436676,136.97981,No
Er,Os,300.0,Er9Os1H90,141.07039,10.963958,136.97638,No
Xe,Pb,300.0,Xe21Pb1H78,144.96391,21.432613,136.96085,No
C,Y,300.0,C2Y7H91,142.84416,15.78009,136.95178,Yes
O,Sr,300.0,O1Sr9H90,143.37436,17.335571,136.90115,No
Cl,Cu,300.0,Cl19Cu1H80,142.54196,15.15287,136.88379,No
Pd,Er,300.0,Pd1Er9H90,142.24582,14.364587,136.88199,No
Ti,Eu,300.0,Ti8Eu2H90,143.67488,18.216919,136.87257,No
Ti,Kr,300.0,Ti3Kr19H78,143.56425,17.925016,136.87094,No
V,Kr,300.0,V3Kr20H77,143.4426,17.61892,136.86359,No
Cu,Ac,300.0,Cu1Ac6H93,144.40509,20.222515,136.85388,No
Tm,Re,300.0,Tm9Re1H90,141.88022,13.473472,136.84914,No
Be,Ga,300.0,Be8Ga7H85,144.82275,21.415073,136.82623,No
Br,La,300.0,Br1La8H91,143.72728,18.482363,136.82585,No
Cl,Sn,300.0,Cl19Sn1H80,142.58511,15.430023,136.82346,No
Eu,W,300.0,Eu10W2H88,141.42894,12.339783,136.82118,No
Mo,Ho,300.0,Mo2Ho10H88,144.26753,20.023378,136.79068,No
I,Ba,300.0,I1Ba8H91,145.17334,22.518982,136.76462,No
Zr,Os,300.0,Zr9Os2H89,140.87328,11.026932,136.75575,No
Zr,Sb,300.0,Zr8Sb1H91,144.00206,19.406103,136.7557,No
Pd,Gd,300.0,Pd1Gd11H88,143.40065,17.82835,136.74344,No
Se,Pd,300.0,Se24Pd1H75,143.364,17.832657,136.70517,No
Cl,Y,300.0,Cl19Y3H78,141.33928,12.4242735,136.69998,No
Nd,Pm,300.0,Nd2Pm2H96,142.33565,15.120734,136.68947,No
Au,Ac,300.0,Au1Ac6H93,144.32652,20.530096,136.66046,No
Kr,Ho,300.0,Kr21Ho2H77,144.5845,21.24822,136.65028,No
O,Gd,300.0,O22Gd2H76,142.71436,16.30747,136.62505,No
As,Te,300.0,As21Te1H78,140.96938,11.657521,136.61638,No
Tb,Au,300.0,Tb11Au1H88,142.10031,14.712565,136.60655,No
Se,Os,300.0,Se24Os1H75,143.70456,19.05018,136.59111,No
Cr,Nd,300.0,Cr2Nd2H96,142.83232,16.724941,136.58713,No
V,Rn,300.0,V3Rn17H80,142.04234,14.635182,136.57748,No
C,Si,300.0,C2Si2H96,139.69722,8.367739,136.57266,No
Cl,Ge,300.0,Cl20Ge1H79,143.21484,17.824738,136.55898,No
Cl,Pb,300.0,Cl18Pb1H81,142.80838,16.78214,136.54182,No
Si,Ta,300.0,Si21Ta1H78,141.28969,12.724937,136.53812,No
Xe,Ra,300.0,Xe1Ra7H92,143.33716,18.284576,136.50958,No
Al,I,300.0,Al3I18H79,140.35295,10.329244,136.49594,No
Sm,Tm,300.0,Sm8Tm2H90,141.9533,14.621644,136.49348,No
O,Sc,300.0,O22Sc2H76,140.55809,10.899414,136.48819,No
Cl,Bi,300.0,Cl19Bi1H80,143.17265,17.985094,136.45691,No
Si,Kr,300.0,Si22Kr1H77,140.17798,10.068165,136.41846,No
Al,V,300.0,Al8V3H89,141.9546,14.83629,136.41464,No
Cl,Ta,300.0,Cl19Ta2H79,141.80998,14.457435,136.41148,No
Al,Po,300.0,Al9Po1H90,142.3539,15.947189,136.39912,No
C,Te,300.0,C2Te1H97,140.28905,10.439614,136.39084,No
C,Xe,300.0,C5Xe16H79,140.35814,10.6352825,136.38686,No
Be,Ne,300.0,Be8Ne7H85,144.54837,21.857347,136.3867,No
C,I,300.0,C2I1H97,139.62408,8.677903,136.3837,No
C,As,300.0,C10As1H89,141.14888,12.771574,136.3799,No
Cl,Tc,300.0,Cl19Tc2H79,141.35677,13.369396,136.36455,No
Ho,Rn,300.0,Ho2Rn20H78,143.5789,19.352354,136.35262,No
As,Po,300.0,As20Po1H79,140.72672,11.794288,136.32266,No
Al,Pm,300.0,Al5Pm2H93,141.99,15.199391,136.31445,No
F,Sr,300.0,F1Sr9H90,142.20381,15.790687,136.30748,No
Sb,Ra,300.0,Sb1Ra8H91,144.24062,21.251698,136.3051,No
Ne,Sr,300.0,Ne1Sr12H87,142.93095,17.746643,136.30424,No
Pd,Xe,300.0,Pd1Xe22H77,144.36081,21.599287,136.2955,No
Kr,Er,300.0,Kr21Er2H77,144.10153,20.947332,136.27966,No
Al,In,300.0,Al5In6H89,145.21248,23.922928,136.27951,No
Ru,Tb,300.0,Ru1Tb10H89,143.22783,18.614618,136.27702,No
Xe,At,300.0,Xe21At1H78,142.40193,16.478785,136.24866,No
Cl,Sb,300.0,Cl19Sb1H80,141.9253,15.254917,136.22902,No
Mg,I,300.0,Mg9I1H90,144.26317,21.51618,136.2289,No
B,Nb,300.0,B6Nb2H92,141.89366,15.181016,136.22498,No
Zr,Rh,300.0,Zr8Rh1H91,142.67285,17.332165,136.20091,No
N,Xe,300.0,N4Xe18H78,143.069,18.515348,136.15526,No
Mo,Pm,300.0,Mo2Pm2H96,142.25078,16.356102,136.14331,No
Ti,In,300.0,Ti9In1H90,142.7261,17.660917,136.13141,No
Se,Tc,300.0,Se23Tc2H75,141.1483,13.478484,136.11536,No
Fe,Er,300.0,Fe3Er12H85,141.00562,13.103186,136.11281,No
Se,Br,300.0,Se23Br2H75,140.49286,11.799079,136.087,No
Ni,Yb,300.0,Ni1Yb9H90,141.52614,14.582286,136.08102,No
Cl,Xe,300.0,Cl3Xe19H78,142.21089,16.435604,136.07373,No
Pr,Sm,300.0,Pr2Sm2H96,141.46428,14.533016,136.03757,No
Al,Gd,300.0,Al12Gd2H86,144.14833,21.745186,136.02855,No
At,Ac,300.0,At1Ac8H91,142.6663,17.826225,136.00989,No
Zr,Hg,300.0,Zr9Hg1H90,141.24966,14.057098,136.00066,No
Be,Ar,300.0,Be21Ar2H77,143.98587,21.48195,135.96439,No
Dy,Pb,300.0,Dy11Pb1H88,142.16776,16.714573,135.92644,No
Sb,Ba,300.0,Sb1Ba8H91,145.05159,24.442633,135.92456,No
Cl,Ni,300.0,Cl19Ni1H80,141.09465,13.865365,135.91724,No
O,Hg,300.0,O24Hg1H75,142.19025,16.805681,135.9149,No
Ti,Mo,300.0,Ti9Mo2H89,140.2836,11.704526,135.91306,No
Kr,Ba,300.0,Kr1Ba9H90,143.16252,19.417253,135.912,No
Cd,Xe,300.0,Cd1Xe22H77,145.2779,25.091171,135.90869,No
Si,Sb,300.0,Si21Sb1H78,139.74516,10.439627,135.84694,No
Ga,Yb,300.0,Ga1Yb9H90,140.88359,13.552373,135.82306,No
Xe,Ta,300.0,Xe21Ta1H78,143.39726,20.446108,135.76256,No
Br,Fr,300.0,Br1Fr8H91,143.10783,19.701931,135.751,No
Cl,Pd,300.0,Cl19Pd1H80,141.48639,15.39354,135.73834,No
O,Cd,300.0,O24Cd1H75,140.90828,13.850277,135.7365,No
Tm,Ac,300.0,Tm1Ac4H95,142.71922,18.700644,135.73628,No
C,Br,300.0,C2Br1H97,139.29301,9.553742,135.72559,No
Pr,Os,300.0,Pr3Os1H96,141.51747,15.527689,135.71933,No
B,At,300.0,B7At1H92,139.85736,11.091156,135.71585,No
C,Nb,300.0,C5Nb2H93,140.68716,13.332106,135.70888,No
Si,Bi,300.0,Si21Bi1H78,139.9549,11.383161,135.70435,No
Tb,At,300.0,Tb13At1H86,140.96318,14.164391,135.6741,No
Tb,Hg,300.0,Tb11Hg1H88,142.04062,17.051685,135.67342,No
F,Mg,300.0,F1Mg9H90,143.31451,20.51539,135.65395,No
Se,W,300.0,Se24W1H75,142.64592,18.829472,135.61488,No
Ag,Yb,300.0,Ag1Yb9H90,141.52856,15.85519,135.60814,No
Dy,At,300.0,Dy13At1H86,141.77792,16.5247,135.6075,No
B,Sb,300.0,B6Sb1H93,140.46819,13.074086,135.58624,No
Mn,Rn,300.0,Mn2Rn19H79,142.24217,17.84264,135.57962,No
B,N,300.0,B5N3H92,139.72656,11.119094,135.57463,Yes
O,Mg,300.0,O3Mg6H91,140.45232,13.106838,135.55814,No
Ru,Hf,300.0,Ru1Hf8H91,143.08049,20.157305,135.55363,Yes
O,Zn,300.0,O24Zn1H75,140.79076,14.073556,135.5356,No
Zn,Xe,300.0,Zn1Xe22H77,144.30557,23.490246,135.53416,No
I,Fr,300.0,I1Fr8H91,143.79028,22.172064,135.5111,No
Se,Au,300.0,Se23Au1H76,140.67714,13.874182,135.49643,No
Ar,Ba,300.0,Ar2Ba7H91,144.17766,23.32065,135.46959,No
Sn,Ra,300.0,Sn1Ra8H91,144.6718,24.716848,135.44238,No
O,Y,300.0,O24Y1H75,141.25961,15.65433,135.41418,No
Gd,Bi,300.0,Gd13Bi1H86,140.76117,14.333321,135.40903,No
Er,Po,300.0,Er13Po1H86,141.24284,15.651494,135.39848,No
Se,Nb,300.0,Se23Nb2H75,140.75616,14.43099,135.36754,No
Xe,Ce,300.0,Xe1Ce7H92,141.01,15.144847,135.35481,No
Mn,Ce,300.0,Mn2Ce3H95,139.92032,12.2356,135.35147,No
Nb,Ho,300.0,Nb2Ho10H88,142.82579,20.18238,135.28957,No
Pr,Tb,300.0,Pr3Tb1H96,140.91737,15.072494,135.28922,No
Al,Si,300.0,Al8Si2H90,141.09161,15.666057,135.2418,Yes
Se,Ac,300.0,Se1Ac8H91,141.12448,15.771868,135.23517,No
Ge,Ra,300.0,Ge1Ra8H91,143.98088,23.427805,135.23279,No
Zn,Ba,300.0,Zn1Ba10H89,143.18497,21.334755,135.21844,No
C,Cr,300.0,C2Cr2H96,138.48975,8.763428,135.21742,No
Se,Cd,300.0,Se23Cd1H76,141.1167,15.923541,135.17075,No
Sn,I,300.0,Sn2I19H79,139.22075,10.896641,135.15187,No
Nb,Re,300.0,Nb3Re11H86,139.66164,12.216665,135.09985,No
Kr,Ta,300.0,Kr23Ta1H76,142.83676,20.735521,135.094,No
Tb,Ir,300.0,Tb10Ir1H89,141.18224,16.321165,135.08781,No
Mg,Br,300.0,Mg9Br1H90,142.17633,18.987328,135.08635,No
He,Be,300.0,He1Be20H79,141.56288,17.347187,135.08534,No
Yb,Bi,300.0,Yb9Bi1H90,140.14267,13.554838,135.0812,No
O,Yb,300.0,O24Yb1H75,141.69255,17.739506,135.06851,No
Kr,Pb,300.0,Kr23Pb1H76,143.43382,22.406258,135.06718,No
Cl,Rh,300.0,Cl19Rh1H80,140.10498,13.498257,135.06465,No
Ce,Bi,300.0,Ce6Bi1H93,142.3453,19.506287,135.06154,No
Sn,Ce,300.0,Sn1Ce6H93,142.62424,20.262238,135.0582,No
C,Ba,300.0,C2Ba8H90,141.44247,17.19171,135.02298,Yes
V,Ta,300.0,V6Ta6H88,139.06552,10.829918,135.02156,No
Hf,Os,300.0,Hf9Os2H89,138.85294,10.26629,135.01944,No
Ba,At,300.0,Ba8At1H91,143.6954,23.282784,135.00146,No
He,Ba,300.0,He1Ba9H90,141.85732,18.37254,134.9969,No
Zn,Se,300.0,Zn1Se23H76,140.94112,15.920056,134.99648,No
Pd,Dy,300.0,Pd1Dy9H90,140.991,16.059101,134.99443,No
Fe,Pr,300.0,Fe2Pr2H96,140.96043,16.034908,134.9729,No
Be,Ir,300.0,Be9Ir1H90,143.61832,23.254587,134.9349,No
O,Br,300.0,O24Br1H75,140.21332,14.171743,134.92151,No
Mo,Gd,300.0,Mo2Gd8H90,141.68419,18.136232,134.912,No
Zn,La,300.0,Zn1La6H93,142.19102,19.576588,134.88101,No
Ni,Zr,300.0,Ni1Zr8H91,140.52295,15.113139,134.87961,No
C,Ge,300.0,C6Ge1H93,139.8234,13.243191,134.87831,No
Se,Zr,300.0,Se23Zr2H75,140.3548,14.670044,134.8769,No
Kr,Tl,300.0,Kr23Tl1H76,143.53053,23.196367,134.86887,No
Cl,As,300.0,Cl20As1H79,141.11388,16.751469,134.85878,No
Xe,Yb,300.0,Xe21Yb2H77,142.88722,21.501284,134.8585,No
C,Cu,300.0,C10Cu1H89,138.35448,9.51109,134.80298,No
Mn,Xe,300.0,Mn2Xe21H77,142.05644,19.431795,134.80049,No
Pd,Pr,300.0,Pd1Pr3H96,139.88686,13.639782,134.79367,No
Ho,Po,300.0,Ho13Po1H86,140.19127,14.467354,134.78906,No
Si,As,300.0,Si21As1H78,138.76286,10.6674385,134.77957,No
Cl,Os,300.0,Cl19Os1H80,139.9207,13.855247,134.74707,No
B,Ga,300.0,B10Ga1H89,142.80833,21.623829,134.73386,No
B,Te,300.0,B7Te1H92,139.7289,13.394734,134.72722,No
Si,Ti,300.0,Si12Ti3H85,140.12857,14.5358715,134.70079,No
Pr,Gd,300.0,Pr3Gd1H96,140.24097,14.881653,134.68407,No
Se,Ir,300.0,Se24Ir1H75,140.88698,16.621971,134.68024,No
I,Rn,300.0,I16Rn20H64,139.89984,14.034774,134.65916,No
Nd,Sm,300.0,Nd3Sm1H96,140.57988,15.883306,134.64896,No
Be,Mn,300.0,Be19Mn2H79,142.08151,19.95999,134.62833,No
In,Ho,300.0,In1Ho13H86,139.51375,13.150914,134.60312,No
At,Ra,300.0,At1Ra8H91,143.41454,23.605373,134.60014,No
Te,Po,300.0,Te20Po1H79,138.67506,10.920984,134.5971,No
Cl,Se,300.0,Cl3Se22H75,138.01056,9.170577,134.58621,No
Nd,Tl,300.0,Nd4Tl1H95,140.31354,15.405726,134.56094,No
Ge,Ce,300.0,Ge1Ce6H93,141.89313,19.691694,134.54013,No
Yb,Pt,300.0,Yb9Pt1H90,138.95486,11.834154,134.53592,No
Fe,Gd,300.0,Fe3Gd11H86,140.93388,17.165379,134.52423,No
O,Mn,300.0,O22Mn2H76,138.58025,10.892398,134.51295,No
Xe,Bi,300.0,Xe21Bi1H78,141.08565,17.615158,134.50804,No
Tm,Os,300.0,Tm9Os1H90,138.5443,10.8772,134.48268,No
He,C,300.0,He6C3H91,142.51227,21.515713,134.47816,No
Pm,Re,300.0,Pm8Re2H90,139.61691,13.7993145,134.46416,No
Br,Ba,300.0,Br1Ba8H91,141.7374,19.632355,134.40656,No
Dy,Bi,300.0,Dy11Bi1H88,140.78351,17.15971,134.37596,No
Se,Pt,300.0,Se23Pt1H76,140.04088,15.27368,134.33759,No
B,Mo,300.0,B6Mo2H92,138.89453,12.37793,134.27254,Yes
Si,Pd,300.0,Si21Pd1H78,138.32953,10.870694,134.27034,No
F,Al,300.0,F20Al3H77,140.62569,17.070152,134.25159,No
Tm,Ta,300.0,Tm9Ta1H90,138.5101,11.470564,134.22693,No
C,Cl,300.0,C1Cl1H98,139.07692,13.001751,134.22198,No
Er,Pt,300.0,Er9Pt1H90,139.16205,13.311923,134.1913,No
Zr,Ag,300.0,Zr4Ag1H95,138.7765,12.307942,134.18065,No
Rh,Tb,300.0,Rh1Tb10H89,141.16293,18.707354,134.17749,No
Ge,I,300.0,Ge2I19H79,138.31142,11.084245,134.17249,No
Be,Ni,300.0,Be9Ni1H90,141.95782,20.88587,134.15892,No
Se,Ba,300.0,Se1Ba8H91,141.94833,20.880733,134.15134,No
Nb,Xe,300.0,Nb2Xe21H77,139.82414,15.239087,134.13377,No
Kr,Hf,300.0,Kr21Hf2H77,141.98679,21.067951,134.11989,No
Ga,I,300.0,Ga3I19H78,137.64934,9.482496,134.10852,No
Te,Ac,300.0,Te1Ac8H91,141.06253,18.67101,134.09067,No
Cu,Zr,300.0,Cu1Zr8H91,139.75325,15.169045,134.08904,No
Si,Ge,300.0,Si21Ge1H78,138.1683,10.981733,134.06766,No
He,Rn,300.0,He2Rn19H79,140.93022,18.445465,134.04257,No
In,Tb,300.0,In1Tb9H90,138.90227,13.05376,134.02791,No
Xe,Au,300.0,Xe22Au1H77,141.50996,20.041182,134.02646,No
Cl,Au,300.0,Cl19Au1H80,139.40512,14.440902,134.0128,No
C,At,300.0,C2At1H97,137.6778,9.827582,134.00812,No
Be,Cu,300.0,Be10Cu1H89,142.66066,23.2002,133.99756,No
C,Ag,300.0,C2Ag1H97,138.42897,11.90075,133.98515,No
Cd,Yb,300.0,Cd1Yb10H89,140.2298,16.76348,133.97021,No
Cl,Tl,300.0,Cl18Tl1H81,139.99762,16.160082,133.96335,No
Pr,Tl,300.0,Pr4Tl1H95,139.73494,15.47148,133.9578,No
Be,Sm,300.0,Be8Sm2H90,141.46855,20.134968,133.95003,No
Hg,Rn,300.0,Hg1Rn20H79,142.91898,24.0229,133.94868,No
Rh,Hf,300.0,Rh1Hf8H91,142.11115,21.874989,133.94289,No
Ta,Rn,300.0,Ta2Rn19H79,140.41457,17.381021,133.9244,No
B,Bi,300.0,B8Bi1H91,140.32027,17.139595,133.92024,No
Mg,Se,300.0,Mg10Se1H89,140.99438,18.971022,133.91049,No
Al,Te,300.0,Al9Te1H90,139.5276,15.04996,133.90785,No
Ce,Tm,300.0,Ce2Tm11H87,138.94319,13.510749,133.8982,No
Be,Cd,300.0,Be10Cd1H89,143.73267,26.36094,133.88933,No
Cr,Pm,300.0,Cr3Pm2H95,138.31139,11.842941,133.88916,No
Kr,Gd,300.0,Kr21Gd2H77,141.85722,21.415241,133.86064,No
Ti,Ga,300.0,Ti9Ga1H90,139.52736,15.208008,133.8486,Yes
B,Pd,300.0,B6Pd1H93,139.18121,14.3958645,133.80571,No
Ag,Ce,300.0,Ag1Ce4H95,139.17345,14.39418,133.79857,No
C,Sn,300.0,C6Sn1H93,139.26538,14.656073,133.79271,No
Pd,Ho,300.0,Pd1Ho13H86,139.36548,14.944942,133.78494,No
Zn,Ra,300.0,Zn1Ra7H92,140.78049,18.758577,133.77592,No
Nd,Tb,300.0,Nd2Tb8H90,141.45671,20.589983,133.76828,No
C,V,300.0,C2V2H96,137.11276,8.983413,133.7583,No
Pr,Eu,300.0,Pr3Eu1H96,139.27536,14.796465,133.75027,No
Co,Ce,300.0,Co1Ce4H95,138.83257,13.651462,133.73503,No
Er,Ir,300.0,Er9Ir1H90,138.5183,12.8297825,133.72757,No
Xe,Tm,300.0,Xe21Tm2H77,139.75436,16.154037,133.72235,No
Hf,Hg,300.0,Hf9Hg1H90,139.70485,16.03042,133.719,No
Se,Ta,300.0,Se24Ta1H75,140.5334,18.253244,133.71753,No
O,Ce,300.0,O24Ce1H75,140.1831,17.356522,133.70207,No
O,Dy,300.0,O24Dy1H75,138.93718,14.09855,133.6727,No
Ce,Ir,300.0,Ce4Ir1H95,139.77042,16.350094,133.66519,No
F,Sc,300.0,F1Sc8H91,138.86491,13.95425,133.65431,No
B,Ne,300.0,B11Ne1H88,141.01472,19.71703,133.65227,No
C,Ni,300.0,C10Ni1H89,137.43106,10.138964,133.64511,No
Zr,Po,300.0,Zr8Po1H91,140.73378,19.01592,133.63312,No
Co,Pr,300.0,Co1Pr3H96,138.79169,13.883651,133.60745,No
Xe,Gd,300.0,Xe20Gd2H78,142.03008,22.587246,133.59586,No
F,Y,300.0,F1Y8H91,140.53705,18.625109,133.58232,No
Cl,Ac,300.0,Cl10Ac10H80,135.97215,6.4108477,133.57831,No
Be,Pt,300.0,Be9Pt1H90,142.23395,23.196215,133.57234,Yes
P,Pm,300.0,P20Pm2H78,137.63474,10.933278,133.55219,No
O,Sm,300.0,O22Sm2H76,139.62921,16.290209,133.54634,No
Ne,Rn,300.0,Ne2Rn19H79,141.11012,20.306398,133.52759,No
Sb,Ce,300.0,Sb1Ce6H93,140.72174,19.274921,133.52437,No
Ge,As,300.0,Ge1As21H78,137.11444,9.6686,133.50412,No
B,Ta,300.0,B9Ta1H90,141.17976,20.650438,133.46877,No
Er,Rn,300.0,Er2Rn20H78,140.54855,18.98334,133.46005,No
Zr,Au,300.0,Zr4Au1H95,138.66933,13.954584,133.4586,No
Mg,Te,300.0,Mg14Te1H85,140.25478,18.242104,133.44307,No
Kr,Yb,300.0,Kr22Yb2H76,141.58398,21.80713,133.44107,No
Mn,Zr,300.0,Mn2Zr9H89,138.16144,12.684545,133.42496,No
Tc,Pm,300.0,Tc2Pm2H96,138.864,14.587408,133.41698,No
Ne,Xe,300.0,Ne1Xe20H79,140.11891,17.953548,133.41495,No
Mn,Se,300.0,Mn2Se23H75,138.03053,12.403018,133.39917,No
I,Po,300.0,I20Po1H79,139.59349,16.673689,133.36743,No
Cl,In,300.0,Cl18In1H81,138.56133,13.99324,133.33617,No
Cl,Br,300.0,Cl19Br1H80,137.3387,10.720703,133.33553,Yes
Tc,Xe,300.0,Tc2Xe21H77,140.45085,19.059479,133.33392,No
I,Xe,300.0,I1Xe21H78,140.10742,18.189426,133.31538,No
Sm,Re,300.0,Sm11Re3H86,137.81178,12.068217,133.30544,No
Cl,Co,300.0,Cl20Co1H79,139.49074,16.568785,133.30385,No
In,I,300.0,In2I19H79,136.80002,9.380626,133.29724,No
As,Br,300.0,As2Br20H78,138.50655,13.9912615,133.28212,No
Si,Cr,300.0,Si21Cr2H77,138.18413,13.14891,133.27425,No
Yb,At,300.0,Yb13At1H86,139.26976,16.067757,133.26996,No
C,N,300.0,C2N2H96,135.78595,6.7559676,133.26323,No
Cl,Pt,300.0,Cl19Pt1H80,138.4418,13.917453,133.24493,No
Br,Y,300.0,Br1Y7H92,140.06543,18.308832,133.2288,No
Cl,Ru,300.0,Cl19Ru1H80,138.1563,13.223959,133.21838,No
C,Mo,300.0,C2Mo2H96,137.19183,10.71564,133.19055,No
Gd,Rn,300.0,Gd2Rn20H78,140.86694,20.56407,133.18819,No
Al,Tm,300.0,Al11Tm2H87,139.35077,16.531313,133.17787,No
C,Ir,300.0,C2Ir1H97,138.00125,12.919191,133.17714,No
O,Ac,300.0,O24Ac1H75,140.5405,19.726164,133.17462,No
C,Au,300.0,C2Au1H97,138.36469,13.911569,133.17001,No
Be,Sn,300.0,Be9Sn1H90,141.92024,23.563463,133.1215,No
Kr,Po,300.0,Kr23Po1H76,139.76457,17.80228,133.1171,No
Pr,Pb,300.0,Pr4Pb1H95,138.72412,15.018609,133.11607,No
Cl,Hf,300.0,Cl19Hf2H79,138.94507,15.624599,133.11075,No
Be,I,300.0,Be9I1H90,140.9228,20.950655,133.0997,No
Gd,Os,300.0,Gd13Os1H86,138.18759,13.687452,133.07661,No
Nb,Gd,300.0,Nb2Gd9H89,141.09595,21.49548,133.0694,No
Xe,Pt,300.0,Xe22Pt1H77,140.56625,20.094027,133.06302,No
C,Po,300.0,C2Po1H97,137.58673,12.150523,133.04965,No
Dy,Pt,300.0,Dy12Pt2H86,137.96313,13.17901,133.042,No
Te,Xe,300.0,Te1Xe21H78,140.09763,18.942535,133.02437,No
Kr,Hg,300.0,Kr23Hg1H76,141.70766,23.38163,132.9768,No
Al,Br,300.0,Al8Br1H91,138.78639,15.584293,132.96712,No
Tm,Po,300.0,Tm9Po1H90,137.94382,13.332909,132.96523,No
Cr,Rn,300.0,Cr2Rn19H79,137.75548,12.866022,132.95123,No
Tm,Bi,300.0,Tm13Bi1H86,137.60368,12.461289,132.95056,No
Zr,Ir,300.0,Zr8Ir1H91,139.89388,18.713987,132.90596,No
I,Ra,300.0,I1Ra8H91,141.10587,21.984043,132.89688,No
P,Sm,300.0,P20Sm2H78,136.91719,10.778783,132.89233,No
B,Kr,300.0,B10Kr1H89,140.25699,19.755198,132.88028,No
In,Xe,300.0,In1Xe22H77,141.32208,22.621183,132.8752,No
Co,Er,300.0,Co1Er9H90,138.06805,13.923842,132.8688,No
C,Kr,300.0,C10Kr1H89,137.50116,12.432215,132.85889,No
As,At,300.0,As2At18H80,136.77852,10.499156,132.85806,No
C,F,300.0,C2F1H97,136.59567,10.018677,132.85464,No
Ti,Hg,300.0,Ti9Hg1H90,139.5336,17.912811,132.84485,No
Be,O,300.0,Be7O3H90,138.05078,13.994933,132.82498,No
Ga,Xe,300.0,Ga1Xe22H77,140.7291,21.208094,132.80986,No
He,Ti,300.0,He18Ti3H79,140.1105,19.623869,132.78284,No
Hg,Ac,300.0,Hg1Ac4H95,138.33125,14.905387,132.76549,No
He,Xe,300.0,He1Xe20H79,139.46063,17.945192,132.75978,No
Te,Bi,300.0,Te20Bi1H79,137.01932,11.41302,132.75763,No
Cl,I,300.0,Cl19I1H80,136.4219,9.834085,132.7498,No
Mn,Er,300.0,Mn3Er11H86,138.7776,16.197495,132.72935,No
Si,Ar,300.0,Si7Ar2H91,138.44551,15.3373165,132.71846,No
Te,Ba,300.0,Te1Ba8H91,141.61325,23.834015,132.71349,No
V,I,300.0,V3I18H79,137.84103,13.73242,132.71326,No
He,Ra,300.0,He1Ra8H91,139.67082,18.66982,132.6994,No
Kr,Bi,300.0,Kr23Bi1H76,139.6055,18.5053,132.69551,No
Rh,Pr,300.0,Rh1Pr3H96,138.13982,14.602739,132.68706,No
Ni,Hf,300.0,Ni1Hf8H91,139.71248,18.889765,132.65892,No
Sb,I,300.0,Sb2I19H79,136.3201,9.906078,132.62111,No
Ti,Pb,300.0,Ti9Pb1H90,139.0857,17.329449,132.61478,No
Sb,Te,300.0,Sb1Te20H79,136.64188,10.902194,132.57092,No
Si,Er,300.0,Si20Er2H78,137.34198,12.784217,132.56827,No
Fe,Se,300.0,Fe2Se23H75,136.73183,11.160281,132.56451,Yes
P,Nd,300.0,P20Nd2H78,136.36986,10.2200575,132.55362,No
Si,Ce,300.0,Si3Ce4H93,138.11104,14.922887,132.53874,Yes
Mn,Tb,300.0,Mn2Tb10H88,139.30745,18.128256,132.53825,No
P,Eu,300.0,P20Eu2H78,136.47981,10.558967,132.53703,No
Ho,Os,300.0,Ho12Os1H87,137.3533,12.907571,132.53354,No
Ti,Se,300.0,Ti2Se23H75,137.14134,12.409862,132.50742,Yes
Cl,W,300.0,Cl18W1H81,138.55295,16.221672,132.49568,No
Cl,At,300.0,Cl19At1H80,137.27962,12.821341,132.49205,No
Ne,La,300.0,Ne1La9H90,138.05078,14.891435,132.49023,No
Cl,Hg,300.0,Cl18Hg1H81,138.42079,15.895385,132.48535,No
B,F,300.0,B7F1H92,136.654,11.208865,132.46855,No
Mo,Rn,300.0,Mo2Rn19H79,136.9691,12.096541,132.45218,No
Ga,Kr,300.0,Ga1Kr23H76,140.31564,21.077967,132.445,No
C,Pd,300.0,C2Pd1H97,136.55429,11.014549,132.44139,No
C,Co,300.0,C2Co2H96,136.51445,10.922282,132.436,No
O,Pm,300.0,O22Pm2H76,138.12784,15.262228,132.42883,No
Tm,Pb,300.0,Tm9Pb1H90,137.37305,13.246075,132.42688,No
Cr,I,300.0,Cr2I19H79,137.57553,13.839034,132.40794,No
As,Xe,300.0,As1Xe21H78,138.72359,16.957626,132.39151,No
Si,Ho,300.0,Si20Ho2H78,136.98262,12.334422,132.37688,No
Se,Hg,300.0,Se23Hg1H76,137.80989,14.660031,132.33574,No
Xe,Ac,300.0,Xe1Ac11H88,137.50887,13.854295,132.33559,No
Ne,Si,300.0,Ne3Si6H91,139.32344,18.739304,132.32607,No
N,Pd,300.0,N10Pd1H89,138.17621,15.682478,132.32028,No
Ar,Zr,300.0,Ar2Zr7H91,138.99796,17.899841,132.31404,No
C,Rh,300.0,C2Rh1H97,136.75575,11.928263,132.30167,No
As,Sb,300.0,As21Sb1H78,136.37433,10.910958,132.30011,No
Ni,Ce,300.0,Ni1Ce4H95,137.05049,12.815466,132.26512,No
I,Ac,300.0,I1Ac8H91,138.57542,16.948359,132.2468,No
Mn,Ho,300.0,Mn3Ho11H86,138.55583,16.921892,132.23709,No
As,Yb,300.0,As1Yb9H90,137.37424,13.76394,132.2347,No
Ag,I,300.0,Ag2I19H79,136.7659,12.191618,132.21347,No
Sn,Hf,300.0,Sn1Hf7H92,138.92113,17.969988,132.21103,No
V,Sm,300.0,V3Sm7H90,139.52489,19.647907,132.18823,No
O,Kr,300.0,O25Kr1H74,139.46591,19.49063,132.18799,No
Ba,Po,300.0,Ba8Po1H91,141.69655,25.507847,132.17177,No
C,Ti,300.0,C5Ti2H93,135.78168,9.693713,132.16199,No
F,Zr,300.0,F19Zr3H78,138.53683,17.112331,132.14699,No
Be,Fe,300.0,Be14Fe1H85,138.81476,17.88564,132.13615,No
Be,At,300.0,Be9At1H90,140.4151,22.23024,132.1142,No
Ti,Zn,300.0,Ti9Zn1H90,137.15312,13.507434,132.10936,No
Kr,In,300.0,Kr23In1H76,140.37259,22.138252,132.10603,No
Al,Cd,300.0,Al21Cd1H78,138.82521,18.008738,132.10063,No
Po,Ra,300.0,Po1Ra8H91,141.71892,25.84363,132.06876,No
V,Tm,300.0,V3Tm11H86,138.99582,18.567007,132.06279,No
Kr,Mo,300.0,Kr22Mo2H76,138.99533,18.603352,132.04872,No
C,Ra,300.0,C2Ra8H90,138.17091,16.395601,132.04869,No
Ar,Ra,300.0,Ar2Ra7H91,141.11711,24.290382,132.04694,No
Cl,Ga,300.0,Cl20Ga1H79,138.62491,17.709194,132.01219,No
Ti,Co,300.0,Ti9Co1H90,136.95053,13.28782,131.98878,No
Ag,Xe,300.0,Ag1Xe22H77,139.67015,20.583754,131.98405,No
Al,Zn,300.0,Al14Zn1H85,136.80975,12.934142,131.98007,Yes
O,Eu,300.0,O24Eu1H75,138.2258,16.75422,131.96967,No
Cl,Te,300.0,Cl19Te1H80,136.69724,12.778008,131.92584,No
C,Pt,300.0,C2Pt1H97,136.91977,13.399621,131.91628,No
Xe,Re,300.0,Xe22Re1H77,140.14693,22.051058,131.91293,No
Zn,Hf,300.0,Zn1Hf9H90,137.72807,15.593822,131.90524,No
O,La,300.0,O24La1H75,138.51285,17.767143,131.8785,No
Cd,Hf,300.0,Cd1Hf9H90,137.34921,14.652268,131.87796,No
Ce,Pt,300.0,Ce4Pt1H95,137.41237,14.836301,131.8724,No
Xe,Os,300.0,Xe22Os1H77,138.61227,18.05177,131.87163,No
Ge,Te,300.0,Ge1Te20H79,135.85179,10.662219,131.87045,No
Rh,Dy,300.0,Rh2Dy12H86,138.04297,16.53912,131.86716,No
F,Ba,300.0,F1Ba9H90,138.51566,17.83738,131.85507,No
C,Ac,300.0,C2Ac8H90,136.78969,13.242346,131.84491,No
Mo,Xe,300.0,Mo2Xe21H77,137.42189,14.993624,131.82318,No
N,Yb,300.0,N9Yb2H89,137.70401,15.763158,131.81795,No
Hf,Ir,300.0,Hf7Ir1H92,138.63422,18.25631,131.8172,No
Pr,Ir,300.0,Pr3Ir1H96,136.85858,13.502404,131.8167,No
Gd,Hg,300.0,Gd11Hg1H88,137.59654,15.502949,131.80765,No
At,Rn,300.0,At15Rn20H65,136.33142,12.127048,131.8031,No
Be,Po,300.0,Be9Po1H90,141.1564,25.054014,131.80109,No
Nb,Rn,300.0,Nb2Rn19H79,136.81575,13.5001545,131.7747,No
He,Ar,300.0,He21Ar2H77,139.29831,20.191183,131.7588,No
Si,W,300.0,Si21W1H78,136.56573,12.918914,131.74173,No
Tm,Tl,300.0,Tm9Tl1H90,136.34624,12.3464985,131.73598,No
Tm,W,300.0,Tm9W1H90,135.40218,9.82803,131.73233,No
He,N,300.0,He16N4H80,139.01993,19.518885,131.73146,No
Sn,Te,300.0,Sn1Te20H79,135.72685,10.764487,131.70732,No
N,Tl,300.0,N10Tl1H89,137.94661,16.861124,131.65056,Yes
Kr,Re,300.0,Kr23Re1H76,139.38167,20.74099,131.63686,No
Kr,Ra,300.0,Kr1Ra7H92,137.96846,16.968533,131.63231,No
Te,I,300.0,Te1I20H79,136.89429,14.093955,131.63152,No
Al,Ni,300.0,Al10Ni1H89,137.34787,15.352862,131.61502,No
C,Sb,300.0,C6Sb1H93,136.76953,13.809761,131.61288,No
Sb,Xe,300.0,Sb1Xe22H77,138.48119,18.405958,131.60829,No
B,Br,300.0,B7Br1H92,136.1417,12.204624,131.58441,No
Zr,Pt,300.0,Zr8Pt1H91,138.50432,18.5605,131.57372,No
Al,Cr,300.0,Al9Cr2H89,137.28584,15.306853,131.57018,No
F,Si,300.0,F1Si21H78,135.1854,9.704669,131.56161,No
N,Zr,300.0,N10Zr2H88,136.22464,12.496157,131.5585,No
Cl,Cd,300.0,Cl24Cd1H75,138.21417,17.94408,131.51375,No
Be,N,300.0,Be6N3H91,136.72202,13.977466,131.50275,Yes
N,Ar,300.0,N6Ar3H91,138.12695,17.74465,131.50099,No
O,Cl,300.0,O23Cl2H75,136.2205,12.646422,131.49826,No
Fe,Dy,300.0,Fe3Dy11H86,136.36874,13.060663,131.4918,No
Br,Ra,300.0,Br1Ra8H91,138.51703,18.826807,131.48698,No
Cr,Xe,300.0,Cr2Xe21H77,137.07465,15.018244,131.46674,No
Ho,Hg,300.0,Ho10Hg1H89,136.87943,14.497934,131.4658,No
Tc,I,300.0,Tc2I19H79,136.33063,13.030244,131.46506,No
Kr,Tm,300.0,Kr21Tm2H77,137.33719,15.783608,131.4435,No
Br,Xe,300.0,Br1Xe23H76,138.53995,19.023607,131.43642,No
Nb,Sm,300.0,Nb2Sm2H96,137.49098,16.251524,131.42256,No
Yb,Ir,300.0,Yb12Ir2H86,136.66707,14.057504,131.41791,No
Te,At,300.0,Te20At1H79,134.89938,9.411045,131.38524,No
Hf,Bi,300.0,Hf4Bi1H95,136.07732,12.566738,131.38483,No
Al,At,300.0,Al8At1H91,137.48357,16.405855,131.35751,No
Dy,Ir,300.0,Dy12Ir2H86,136.46764,13.782939,131.321,No
I,Pb,300.0,I20Pb1H79,137.39346,16.455374,131.24893,No
Co,I,300.0,Co2I19H79,136.29636,13.601827,131.21735,No
C,Ru,300.0,C2Ru1H97,135.61475,11.78829,131.21292,No
Sb,Yb,300.0,Sb1Yb9H90,136.09099,13.067118,131.21164,No
Be,Bi,300.0,Be9Bi1H90,140.76627,25.607706,131.2042,No
Zr,Cd,300.0,Zr9Cd1H90,136.43059,14.005892,131.2007,No
V,Pb,300.0,V4Pb1H95,135.89145,12.585908,131.19179,No
Cl,Ir,300.0,Cl19Ir1H80,136.10992,13.179535,131.1886,No
Gd,Pt,300.0,Gd10Pt1H89,135.84015,12.499524,131.17274,No
C,W,300.0,C2W2H96,135.28046,11.03281,131.16074,No
Ti,Bi,300.0,Ti4Bi1H95,135.77242,12.426598,131.13225,No
B,O,300.0,B2O23H75,136.29234,13.821312,131.13138,No
Ne,Ba,300.0,Ne1Ba10H89,138.14212,18.79564,131.12372,No
F,Ti,300.0,F19Ti3H78,137.22966,16.381054,131.11287,No
Ge,Xe,300.0,Ge1Xe20H79,137.49745,17.106222,131.10988,No
V,In,300.0,V3In9H88,133.69131,7.0683126,131.05196,No
Ga,Tb,300.0,Ga1Tb9H90,135.99199,13.234493,131.05016,No
Cu,Yb,300.0,Cu1Yb9H90,136.53871,14.704515,131.04796,No
F,V,300.0,F19V3H78,137.20757,16.501554,131.04578,No
Nb,Hg,300.0,Nb14Hg1H85,137.94426,18.474745,131.04567,No
Se,Er,300.0,Se23Er2H75,136.96129,15.914737,131.01863,No
Mo,I,300.0,Mo2I19H79,135.90413,13.087717,131.01709,No
Gd,Po,300.0,Gd13Po1H86,135.99431,13.437211,130.97678,No
Cl,Re,300.0,Cl18Re1H81,136.049,13.65728,130.94928,No
Hf,Pt,300.0,Hf8Pt1H91,138.3715,19.907375,130.93797,No
Be,Ge,300.0,Be9Ge1H90,139.76093,23.628946,130.93773,No
Cu,Hf,300.0,Cu1Hf8H91,138.58658,20.489044,130.93584,No
Tm,Ir,300.0,Tm9Ir1H90,135.43365,12.052135,130.93332,No
Br,Ac,300.0,Br1Ac8H91,136.63768,15.328372,130.91397,No
Ta,Pb,300.0,Ta4Pb1H95,136.30054,14.436191,130.90997,No
Se,Ho,300.0,Se23Ho2H75,136.98526,16.318756,130.89174,No
Be,Pb,300.0,Be9Pb1H90,139.52019,23.114328,130.88916,No
Kr,Nb,300.0,Kr21Nb2H77,136.39957,14.823491,130.86438,No
Cu,Xe,300.0,Cu1Xe22H77,138.12675,19.454931,130.86217,No
C,Os,300.0,C2Os1H97,135.75551,13.165025,130.83961,No
B,Pb,300.0,B9Pb1H90,137.63116,18.188286,130.83955,No
Yb,Po,300.0,Yb9Po1H90,136.39886,14.906525,130.83267,No
Ar,Lu,300.0,Ar22Lu2H76,137.69016,18.373545,130.82936,No
Ge,Br,300.0,Ge2Br20H78,135.9289,13.671826,130.82375,No
As,Ce,300.0,As1Ce6H93,137.35323,17.576723,130.78996,No
Ga,Er,300.0,Ga1Er13H86,135.44008,12.454469,130.7895,No
I,Bi,300.0,I20Bi1H79,136.87279,16.31888,130.77922,No
In,Pr,300.0,In1Pr4H95,136.0212,14.050582,130.77463,No
I,At,300.0,I20At1H79,136.56146,15.511329,130.76944,No
Cl,Ho,300.0,Cl19Ho2H79,137.80283,18.84292,130.76677,No
Be,As,300.0,Be9As1H90,139.27011,22.795656,130.75807,No
Kr,W,300.0,Kr23W1H76,137.09541,16.978447,130.75555,No
Kr,Cd,300.0,Kr23Cd1H76,138.75795,21.442564,130.75116,No
N,Si,300.0,N1Si6H93,133.65257,7.781515,130.7469,No
Cd,I,300.0,Cd2I19H79,136.29277,14.900204,130.72894,No
Cd,Ac,300.0,Cd1Ac6H93,136.34134,15.049605,130.72173,No
Se,Kr,300.0,Se25Kr1H74,137.01761,16.883303,130.71329,No
Zn,Kr,300.0,Zn1Kr23H76,138.32303,20.418343,130.6987,No
Mn,Pr,300.0,Mn2Pr2H96,136.33443,15.099715,130.6961,No
Se,Tm,300.0,Se24Tm1H75,137.10378,17.162512,130.69519,No
As,Bi,300.0,As20Bi1H79,134.98528,11.504171,130.68954,No
Xe,Ir,300.0,Xe22Ir1H77,137.73824,18.88505,130.68645,No
Nd,Eu,300.0,Nd3Eu1H96,136.23163,14.8521595,130.68575,No
F,Rn,300.0,F3Rn19H78,136.81183,16.43977,130.67311,No
Dy,Po,300.0,Dy13Po1H86,137.14325,17.32964,130.67226,No
Cu,As,300.0,Cu1As20H79,134.0048,8.941421,130.66603,No
N,Cl,300.0,N9Cl2H89,134.52167,10.370883,130.64911,No
Yb,Rn,300.0,Yb2Rn20H78,138.27701,20.443829,130.64316,No
B,Nd,300.0,B6Nd2H92,134.93442,11.561825,130.61716,No
Hf,Au,300.0,Hf8Au1H91,138.05597,19.993418,130.5903,No
Be,Co,300.0,Be10Co1H89,138.53026,21.3148,130.57118,No
C,Zn,300.0,C9Zn1H90,134.29152,10.024282,130.54839,No
Ar,Ti,300.0,Ar2Ti8H90,137.44801,18.481321,130.54698,No
Br,Sb,300.0,Br20Sb2H78,135.85928,14.248414,130.53883,No
Ag,Hf,300.0,Ag1Hf8H91,138.56664,21.515696,130.53255,No
N,Ga,300.0,N10Ga1H89,136.34834,15.579606,130.53082,Yes
Zn,Zr,300.0,Zn1Zr9H90,135.14818,12.431288,130.50626,No
Kr,At,300.0,Kr23At1H76,136.6286,16.407188,130.50206,No
Zn,I,300.0,Zn3I18H79,136.26286,15.468138,130.48697,No
Zr,I,300.0,Zr4I1H95,134.14641,9.847427,130.46931,No
Ho,Pt,300.0,Ho9Pt1H90,135.2789,12.934153,130.4492,No
N,Bi,300.0,N11Bi1H88,137.07613,17.759813,130.4445,No
Cl,Zn,300.0,Cl20Zn1H79,137.20807,18.118126,130.44266,No
Ge,Kr,300.0,Ge1Kr23H76,136.10182,15.162892,130.43991,No
Yb,Hg,300.0,Yb10Hg1H89,136.19981,15.442013,130.43367,No
Si,Hg,300.0,Si21Hg1H78,134.29985,10.372033,130.42686,No
Cr,Kr,300.0,Cr2Kr22H76,137.1495,18.006603,130.42574,No
Ru,Dy,300.0,Ru1Dy11H88,137.31422,18.455687,130.42276,No
Ni,Xe,300.0,Ni1Xe22H77,137.46773,18.89389,130.41263,No
Pm,Eu,300.0,Pm2Eu11H87,138.18945,20.852398,130.40305,No
In,Nd,300.0,In1Nd4H95,135.47826,13.606879,130.39737,No
Te,Pb,300.0,Te20Pb1H79,134.50165,10.997272,130.3952,No
Se,Hf,300.0,Se24Hf1H75,136.37529,16.02171,130.39268,No
Mn,Nd,300.0,Mn2Nd2H96,136.43445,16.201017,130.38489,No
V,Bi,300.0,V4Bi1H95,134.8847,12.10999,130.36276,No
N,As,300.0,N10As1H89,136.19563,15.634323,130.35768,No
F,Po,300.0,F20Po1H79,138.42694,21.648073,130.34341,No
Mo,Hg,300.0,Mo14Hg1H85,136.26382,15.855346,130.34334,No
Kr,Dy,300.0,Kr21Dy2H77,137.34488,18.796238,130.32625,No
Tc,Rn,300.0,Tc2Rn19H79,135.11534,12.837287,130.32182,No
B,Si,300.0,B8Si2H90,135.16771,13.00937,130.30994,No
Cr,Eu,300.0,Cr3Eu10H87,138.34073,21.559916,130.29013,No
Xe,Dy,300.0,Xe20Dy2H78,137.02841,18.053596,130.2871,No
Si,Re,300.0,Si21Re1H78,134.09943,10.215718,130.28482,No
B,Pr,300.0,B7Pr2H91,135.72653,14.581915,130.28156,No
Ar,Hf,300.0,Ar2Hf8H90,138.22955,21.340633,130.26083,No
Se,Ra,300.0,Se1Ra8H91,137.79189,20.205786,130.24692,No
Sn,Yb,300.0,Sn1Yb9H90,135.28513,13.503886,130.24269,No
Mo,Sm,300.0,Mo3Sm2H95,134.53244,11.494772,130.24022,No
Si,Pb,300.0,Si21Pb1H78,133.75604,9.431019,130.23444,No
Kr,Pd,300.0,Kr24Pd1H75,138.75969,22.832806,130.23378,No
O,Nd,300.0,O22Nd2H76,136.48245,16.772648,130.21944,No
Ta,Po,300.0,Ta4Po1H95,135.29916,13.611313,130.21661,No
Be,Te,300.0,Be9Te1H90,138.54723,22.341202,130.20488,No
Pb,Rn,300.0,Pb1Rn21H78,138.49141,22.203026,130.20067,No
F,Lu,300.0,F1Lu10H89,133.96323,10.098938,130.19221,No
Ir,Po,300.0,Ir2Po1H97,135.36815,13.880935,130.18492,No
N,Cr,300.0,N10Cr2H88,135.03741,13.0237055,130.17429,No
Nb,Eu,300.0,Nb3Eu2H95,135.47179,14.195597,130.17107,No
Tm,Rn,300.0,Tm2Rn20H78,135.5423,14.387841,130.16978,No
In,Ta,300.0,In6Ta7H87,134.4467,11.492615,130.15529,No
Kr,Tc,300.0,Kr23Tc1H76,137.20099,18.882885,130.15001,No
V,Nb,300.0,V6Nb4H90,134.09598,10.588257,130.14226,No
I,Tl,300.0,I20Tl1H79,136.04709,15.82414,130.13826,No
Cl,Ba,300.0,Cl1Ba8H91,136.18695,16.209784,130.13412,No
Nd,Pb,300.0,Nd4Pb1H95,135.6124,14.689567,130.12723,No
F,La,300.0,F1La8H91,137.05063,18.545483,130.12563,No
Er,Au,300.0,Er9Au1H90,135.38773,14.151604,130.10342,No
Be,Sb,300.0,Be8Sb2H90,138.26845,21.882587,130.09735,No
Ga,Tl,300.0,Ga5Tl5H90,138.82413,23.386244,130.09155,No
Nb,Ta,300.0,Nb4Ta6H90,134.79985,12.622903,130.08638,No
Se,Re,300.0,Se24Re1H75,136.41878,16.966095,130.08353,No
C,Ta,300.0,C2Ta2H96,134.07394,10.693799,130.08081,Yes
As,Sn,300.0,As21Sn1H78,134.20943,11.071019,130.07544,No
N,Ac,300.0,N1Ac8H91,135.46147,14.425111,130.07504,No
Ce,Au,300.0,Ce4Au1H95,135.88966,15.572731,130.0747,No
Br,Sn,300.0,Br20Sn2H78,135.29182,14.021071,130.05627,No
He,Kr,300.0,He21Kr2H77,137.48518,19.900381,130.05426,No
Ga,In,300.0,Ga9In2H89,139.69469,25.884836,130.02913,No
Si,Au,300.0,Si21Au1H78,133.86299,10.282349,130.0235,No
Cr,Tl,300.0,Cr2Tl10H88,134.25766,11.34514,130.02132,No
Nb,Po,300.0,Nb4Po1H95,135.91121,15.77795,130.01962,No
C,Hf,300.0,C2Hf7H91,133.8158,10.187415,130.01175,No
O,F,300.0,O1F1H98,133.60419,9.64717,130.00188,No
Ce,Po,300.0,Ce6Po1H93,136.8535,18.362438,129.99686,No
He,V,300.0,He8V3H89,136.97362,18.732992,129.9786,No
Si,Mo,300.0,Si13Mo2H85,133.72922,10.110373,129.95395,No
Zr,At,300.0,Zr3At1H96,134.35437,11.81469,129.94269,No
Cl,Fe,300.0,Cl20Fe1H79,135.7969,15.69913,129.93475,No
Cu,Ce,300.0,Cu1Ce4H95,135.08513,13.828468,129.9215,No
Br,I,300.0,Br2I21H77,135.41914,14.761794,129.907,No
Kr,Au,300.0,Kr23Au1H76,136.38322,17.393002,129.88857,No
Be,B,300.0,Be8B3H89,135.36964,14.710666,129.87659,No
Yb,Au,300.0,Yb9Au1H90,134.41258,12.153062,129.87456,No
Ta,Bi,300.0,Ta4Bi1H95,134.79053,13.218307,129.85474,No
Si,Nb,300.0,Si3Nb3H94,134.45418,12.374932,129.8333,No
Xe,W,300.0,Xe22W1H77,136.37213,17.512926,129.8327,No
Br,Te,300.0,Br2Te19H79,134.1759,11.697205,129.80809,No
V,Po,300.0,V4Po1H95,134.87762,13.5878,129.80386,No
Cr,Ge,300.0,Cr2Ge1H97,134.37996,12.2647705,129.80022,No
Po,Rn,300.0,Po1Rn20H79,137.85674,21.581272,129.79816,No
He,Ce,300.0,He1Ce7H92,134.73415,13.247437,129.78748,No
Ag,Tm,300.0,Ag1Tm9H90,135.226,14.623814,129.76538,No
Ce,Hg,300.0,Ce4Hg1H95,134.75372,13.392317,129.75294,No
V,Sb,300.0,V4Sb1H95,133.86177,11.013512,129.74925,No
Al,Hg,300.0,Al14Hg1H85,136.55638,18.237932,129.74623,Yes
He,Lu,300.0,He1Lu10H89,134.80617,13.571895,129.73834,No
Si,Pt,300.0,Si21Pt1H78,133.51064,10.1208315,129.73146,No
Cr,Br,300.0,Cr2Br1H97,133.85757,11.098551,129.7133,No
Ho,At,300.0,Ho13At1H86,134.8243,13.730363,129.6973,No
Cr,Ta,300.0,Cr2Ta10H88,133.16415,9.298001,129.69223,No
C,Ne,300.0,C5Ne3H92,136.5079,18.264212,129.68794,No
Si,Yb,300.0,Si20Yb2H78,133.23883,9.516803,129.6852,No
Re,Rn,300.0,Re2Rn19H79,135.19742,14.791987,129.674,No
N,V,300.0,N9V3H88,133.12372,9.247908,129.67049,No
Co,Kr,300.0,Co1Kr23H76,136.93422,19.468828,129.66444,No
N,Ni,300.0,N11Ni1H88,134.52016,13.006122,129.66359,No
Br,Ag,300.0,Br1Ag1H98,134.38869,12.659199,129.66167,No
Kr,Sn,300.0,Kr23Sn1H76,135.92921,16.808836,129.6527,No
F,Xe,300.0,F1Xe20H79,134.39883,12.736028,129.64313,No
N,Sb,300.0,N11Sb1H88,134.83588,13.978377,129.61627,No
C,In,300.0,C6In1H93,134.06989,11.968897,129.60063,No
Mn,Kr,300.0,Mn2Kr22H76,136.5245,18.54345,129.60027,No
Ar,Tl,300.0,Ar25Tl1H74,137.72383,21.785572,129.58896,No
Cl,La,300.0,Cl1La8H91,135.93573,17.008068,129.58481,No
Gd,Au,300.0,Gd11Au1H88,134.78595,13.941137,129.58025,No
N,Po,300.0,N11Po1H88,136.58432,18.794756,129.56624,No
Cr,Sm,300.0,Cr3Sm2H95,134.00673,11.905049,129.56131,No
Er,Hg,300.0,Er10Hg1H89,134.64967,13.660889,129.54861,No
Ar,Pb,300.0,Ar25Pb1H74,137.56967,21.484186,129.54735,No
Er,At,300.0,Er13At1H86,135.04254,14.760627,129.53084,No
Al,Sm,300.0,Al7Sm2H91,135.93173,17.186487,129.51419,No
Rh,Xe,300.0,Rh1Xe22H77,135.99104,17.35953,129.50888,No
Dy,Rn,300.0,Dy2Rn20H78,135.61475,16.373041,129.50095,No
Nb,Pb,300.0,Nb4Pb1H95,134.97012,14.654745,129.49796,No
Se,Gd,300.0,Se22Gd2H76,135.56448,16.248528,129.49718,No
Be,Se,300.0,Be9Se1H90,136.99986,20.097807,129.49522,No
N,Ba,300.0,N1Ba9H90,134.95914,14.636139,129.49391,No
Kr,Ac,300.0,Kr1Ac11H88,134.21953,12.696888,129.47844,No
As,Rn,300.0,As1Rn20H79,136.37906,18.496508,129.47235,No
N,O,300.0,N1O24H75,135.98135,17.437647,129.47003,No
N,Nb,300.0,N10Nb2H88,134.7589,14.192273,129.45941,No
F,Nb,300.0,F1Nb2H97,134.50792,13.53915,129.45232,No
Kr,Tb,300.0,Kr21Tb2H77,136.5887,19.15757,129.43515,No
Nb,Sn,300.0,Nb4Sn1H95,134.16869,12.731648,129.41461,No
Cr,Po,300.0,Cr3Po1H96,135.07527,15.187181,129.40428,No
Ge,Hf,300.0,Ge1Hf7H92,135.22055,15.580928,129.40254,No
Sm,W,300.0,Sm2W1H97,135.8025,17.244339,129.36336,No
P,Pr,300.0,P20Pr2H78,133.65466,11.492925,129.36313,No
Ti,Sb,300.0,Ti8Sb1H91,135.46954,16.369328,129.35713,No
Rh,Er,300.0,Rh1Er9H90,134.15605,12.853344,129.35654,No
C,Bi,300.0,C11Bi1H88,133.48407,11.059049,129.35455,No
B,Sn,300.0,B10Sn1H89,136.04568,17.92151,129.35368,No
Br,Rn,300.0,Br1Rn21H78,136.53833,19.29451,129.33365,No
Ru,Er,300.0,Ru1Er9H90,134.03314,12.594127,129.33041,No
F,Pb,300.0,F20Pb1H79,137.67886,22.374413,129.32413,No
Tm,Hg,300.0,Tm10Hg1H89,134.4967,13.937137,129.2925,No
Zn,Yb,300.0,Zn1Yb10H89,135.25717,16.002802,129.28163,No
Tm,Pt,300.0,Tm9Pt1H90,134.03923,12.774613,129.2691,No
F,Bi,300.0,F20Bi1H79,137.44337,21.912556,129.2611,No
Br,Ir,300.0,Br1Ir1H98,133.62085,11.679303,129.25972,No
Pr,Bi,300.0,Pr4Bi1H95,134.95535,15.261615,129.25658,No
N,Cu,300.0,N10Cu1H89,134.89825,15.141563,129.24431,Yes
C,Tl,300.0,C6Tl1H93,133.95044,12.643921,129.22913,No
C,Tc,300.0,C2Tc2H96,133.39046,11.156805,129.22444,No
Cl,Kr,300.0,Cl18Kr1H81,133.16847,10.565774,129.22314,No
C,Pb,300.0,C6Pb1H93,134.0071,12.839591,129.2127,No
O,Ba,300.0,O24Ba1H75,136.0119,18.210049,129.21216,No
C,Ce,300.0,C5Ce2H93,135.19836,16.038187,129.20961,No
As,Ag,300.0,As20Ag1H79,133.003,10.166514,129.20677,No
Pm,Tl,300.0,Pm9Tl1H90,134.4212,13.974041,129.20322,No
C,Ga,300.0,C6Ga1H93,133.2589,10.880332,129.1961,No
Zn,Ac,300.0,Zn1Ac6H93,135.30853,16.386148,129.18985,No
Zn,Rn,300.0,Zn1Rn20H79,137.85597,23.229765,129.18184,No
C,Re,300.0,C24Re1H75,133.61613,11.877649,129.18095,No
N,Co,300.0,N3Co1H96,132.86537,9.874567,129.17815,No
Tl,Rn,300.0,Tl1Rn21H78,137.6733,22.83313,129.14726,No
Po,At,300.0,Po1At1H98,134.34792,13.938419,129.14322,No
As,Hf,300.0,As1Hf8H91,136.49225,19.68582,129.14145,No
Cl,Mn,300.0,Cl19Mn2H79,134.72519,14.992243,129.127,No
Sm,Eu,300.0,Sm11Eu2H87,135.84993,18.030083,129.11739,No
Ti,As,300.0,Ti9As1H90,133.82875,12.6263485,129.114,No
Cl,Er,300.0,Cl19Er2H79,136.05424,18.598492,129.10945,No
Xe,Tb,300.0,Xe20Tb2H78,136.21815,19.066523,129.0986,No
Cu,I,300.0,Cu1I20H79,134.55942,14.652405,129.08812,No
N,In,300.0,N10In1H89,135.0687,16.023193,129.08554,Yes
As,Pb,300.0,As21Pb1H78,133.25072,11.162222,129.08267,No
Pr,Dy,300.0,Pr3Dy1H96,134.2196,13.759369,129.08177,No
Sm,Tl,300.0,Sm9Tl1H90,134.35243,14.163114,129.06384,No
Ti,Br,300.0,Ti3Br19H78,133.96083,13.230153,129.02061,No
Ar,Ho,300.0,Ar22Ho2H76,136.31618,19.561272,129.01187,No
Kr,Ag,300.0,Kr23Ag1H76,135.29092,16.825659,129.00812,No
N,Ge,300.0,N11Ge1H88,134.33864,14.290544,129.00246,No
O,Ar,300.0,O5Ar3H92,135.81952,18.284555,128.99196,No
N,Kr,300.0,N6Kr3H91,134.88983,15.808869,128.98671,No
Cr,In,300.0,Cr2In10H88,132.8099,10.271006,128.97466,No
He,Nb,300.0,He10Nb2H88,137.12668,21.864992,128.96216,No
Cl,Tm,300.0,Cl25Tm1H74,136.02332,18.928953,128.95512,No
Ar,Hg,300.0,Ar25Hg1H74,136.67473,20.692913,128.94786,No
N,Rh,300.0,N11Rh1H88,134.24136,14.1820135,128.94571,No
Cd,Rn,300.0,Cd1Rn20H79,137.95816,24.160244,128.93658,No
Ru,Xe,300.0,Ru1Xe22H77,135.1698,16.709497,128.93037,No
Si,Cd,300.0,Si21Cd1H78,132.21002,8.805154,128.92212,No
Ar,Er,300.0,Ar22Er2H76,135.97743,18.896557,128.92134,No
F,Cr,300.0,F1Cr3H96,134.32526,14.47472,128.9203,No
Si,V,300.0,Si8V3H89,132.78374,10.393399,128.90277,No
Kr,Rh,300.0,Kr23Rh1H76,134.6303,15.357244,128.89581,No
Os,Po,300.0,Os2Po1H97,133.91501,13.453985,128.8912,No
Nd,Bi,300.0,Nd3Bi1H96,134.69824,15.574509,128.88263,No
Si,Sn,300.0,Si21Sn1H78,132.73276,10.316599,128.88048,No
Ta,At,300.0,Ta4At1H95,133.4314,12.18876,128.88004,No
C,Hg,300.0,C24Hg1H75,133.76146,13.080699,128.87704,No
Fe,Xe,300.0,Fe1Xe22H77,136.20769,19.662622,128.86554,No
N,At,300.0,N11At1H88,134.66266,15.5491,128.85654,No
N,Hf,300.0,N9Hf2H89,134.0108,13.814914,128.85223,No
Mo,Eu,300.0,Mo3Eu10H87,137.65836,23.585972,128.85121,No
N,Mo,300.0,N9Mo2H89,132.89317,10.955133,128.80246,No
Kr,I,300.0,Kr24I1H75,135.34882,17.536465,128.8006,No
He,Ac,300.0,He1Ac8H91,135.13367,16.99396,128.78802,No
Kr,Ru,300.0,Kr23Ru1H76,134.62193,15.694674,128.76144,No
N,Se,300.0,N2Se24H74,133.4687,12.642712,128.74783,No
I,Hg,300.0,I20Hg1H79,134.89432,16.461565,128.74747,No
Nb,In,300.0,Nb2In7H91,137.07553,22.335405,128.73535,No
Ar,V,300.0,Ar20V3H77,135.33514,17.683687,128.73195,No
Mn,Tm,300.0,Mn2Tm10H88,134.78098,16.216845,128.72551,No
Tb,Rn,300.0,Tb2Rn19H79,134.9913,16.817322,128.71161,No
Kr,Pt,300.0,Kr23Pt1H76,135.16231,17.396427,128.66638,No
Cr,Sb,300.0,Cr2Sb1H97,133.77338,13.701667,128.65709,No
F,Ge,300.0,F1Ge1H98,134.25357,15.001366,128.65196,No
Ar,Kr,300.0,Ar2Kr23H75,135.8815,19.410349,128.63356,No
Ag,Te,300.0,Ag1Te20H79,132.59306,10.606647,128.63248,No
Ni,Tb,300.0,Ni1Tb10H89,135.05833,17.215164,128.63008,No
Ni,As,300.0,Ni1As20H79,131.79756,8.488931,128.62775,No
V,Ge,300.0,V3Ge1H96,132.71848,10.967875,128.623,No
He,Cl,300.0,He8Cl2H90,136.21953,20.379377,128.60974,No
Cl,Gd,300.0,Cl23Gd2H75,135.91377,19.620253,128.58745,No
Fe,Nd,300.0,Fe1Nd3H96,133.64049,13.541444,128.58403,No
I,Ta,300.0,I19Ta2H79,133.24844,12.518837,128.57384,No
Co,Xe,300.0,Co1Xe22H77,134.80482,16.711407,128.56468,No
V,Sn,300.0,V4Sn1H95,132.52353,10.6301775,128.55415,No
Cr,Te,300.0,Cr2Te1H97,133.35971,12.870232,128.5539,No
Br,Pd,300.0,Br1Pd1H98,132.9487,11.769909,128.55374,No
Be,F,300.0,Be8F2H90,134.22333,15.207875,128.54462,No
Eu,Tl,300.0,Eu11Tl1H88,133.39143,12.985009,128.54276,No
Cl,Ar,300.0,Cl2Ar8H90,137.44144,23.884924,128.52266,No
Ti,Cu,300.0,Ti9Cu1H90,133.97224,14.596064,128.52199,No
V,Pd,300.0,V10Pd1H89,133.3592,12.961691,128.51923,No
Cl,Tb,300.0,Cl18Tb2H80,135.60492,19.006393,128.50781,No
Ho,Ir,300.0,Ho9Ir1H90,133.29356,12.8175955,128.5074,No
F,Tl,300.0,F20Tl1H79,136.67162,21.876583,128.50276,No
Ni,I,300.0,Ni1I20H79,133.9452,14.598841,128.49391,No
He,Po,300.0,He19Po1H80,138.284,26.227816,128.49037,No
O,Ra,300.0,O24Ra1H75,135.76367,19.519753,128.47488,No
Al,W,300.0,Al9W1H90,136.01503,20.223413,128.46349,Yes
Nb,Sb,300.0,Nb4Sb1H95,133.6957,14.01948,128.46074,No
Si,Ru,300.0,Si4Ru1H95,133.5148,13.554648,128.45341,No
Kr,Sb,300.0,Kr23Sb1H76,134.47525,16.136301,128.44986,No
Pr,Pt,300.0,Pr3Pt1H96,134.09853,15.163245,128.43648,No
Te,Ra,300.0,Te1Ra8H91,137.23566,23.590702,128.42674,No
Nb,I,300.0,Nb2I19H79,134.03108,15.016863,128.42369,No
Br,Zr,300.0,Br19Zr3H78,133.38068,13.319125,128.40723,No
Cr,Pb,300.0,Cr3Pb1H96,133.99005,14.964402,128.40225,No
Fe,I,300.0,Fe2I19H79,132.73135,11.599931,128.39987,No
Ge,Nb,300.0,Ge1Nb4H95,133.05948,12.481734,128.39873,No
Sn,Xe,300.0,Sn1Xe22H77,135.2115,18.246605,128.3981,No
Si,Gd,300.0,Si22Gd2H76,133.13637,12.718224,128.3873,No
W,Po,300.0,W3Po1H96,133.50465,13.729725,128.37788,No
P,Ce,300.0,P3Ce3H94,132.61876,11.372023,128.37238,No
Ti,Fe,300.0,Ti4Fe11H85,132.30856,10.544066,128.37134,No
As,Kr,300.0,As1Kr23H76,134.71268,17.001236,128.36432,No
B,Tb,300.0,B6Tb1H93,133.44322,13.624184,128.35587,Yes
Zr,Te,300.0,Zr3Te1H96,132.80759,11.95991,128.34169,Yes
Dy,Hg,300.0,Dy10Hg1H89,134.88515,17.629574,128.30215,No
N,Pb,300.0,N11Pb1H88,134.41672,16.394886,128.29477,No
Al,Ru,300.0,Al11Ru1H88,134.57797,16.85417,128.28452,No
Co,Ge,300.0,Co2Ge1H97,132.70425,11.842318,128.28226,No
Ti,Ni,300.0,Ti9Ni1H90,132.87282,12.303183,128.27873,No
Sm,Pb,300.0,Sm9Pb1H90,133.48248,13.958193,128.2704,No
He,Ne,300.0,He21Ne3H76,135.5113,19.406654,128.26474,No
Cu,Er,300.0,Cu1Er9H90,133.79962,14.851972,128.2538,No
Ag,Er,300.0,Ag1Er9H90,133.44318,13.920196,128.24529,No
Ni,Ge,300.0,Ni2Ge1H97,132.99258,12.755536,128.22958,No
He,Cr,300.0,He21Cr2H77,134.3333,16.350405,128.22795,No
Ge,Ir,300.0,Ge1Ir1H98,132.81946,12.314274,128.22124,No
Ar,Bi,300.0,Ar24Bi1H75,135.23604,18.81856,128.20908,No
Br,Po,300.0,Br1Po1H98,132.70439,12.040179,128.20851,No
Br,At,300.0,Br2At18H80,132.83894,12.425681,128.19911,No
Fe,Nb,300.0,Fe10Nb2H88,132.38237,11.216525,128.19405,No
Ga,Ta,300.0,Ga9Ta1H90,138.04108,26.391888,128.18619,No
Te,Tl,300.0,Te20Tl1H79,132.1014,10.512936,128.1758,No
Te,Ce,300.0,Te1Ce6H93,134.89174,17.999666,128.17055,No
Br,Nb,300.0,Br1Nb2H97,132.71771,12.179852,128.16968,No
N,Ru,300.0,N3Ru1H96,132.22447,10.928082,128.14386,No
Mn,I,300.0,Mn2I19H79,133.62004,14.669387,128.1424,No
Zn,Tb,300.0,Zn1Tb11H88,135.03383,18.473454,128.13573,No
Si,Ag,300.0,Si23Ag1H76,131.9454,10.210085,128.13289,No
Nb,Tl,300.0,Nb4Tl1H95,133.43668,14.255762,128.1135,No
Co,Nd,300.0,Co1Nd3H96,132.69731,12.316522,128.09825,No
N,Er,300.0,N9Er2H89,133.69711,14.999346,128.09627,No
Ti,I,300.0,Ti2I19H79,133.82463,15.342362,128.0957,No
N,Os,300.0,N11Os1H88,134.41342,16.92508,128.09349,No
Pt,Po,300.0,Pt1Po1H98,132.7435,12.465602,128.08876,No
Fe,Kr,300.0,Fe1Kr23H76,135.35835,19.492973,128.07956,No
Co,Te,300.0,Co2Te1H97,132.67145,12.307595,128.07571,No
Kr,Te,300.0,Kr24Te1H75,134.86577,18.189974,128.07352,No
Si,Zn,300.0,Si21Zn1H78,131.29955,8.646515,128.07088,No
Ga,Ho,300.0,Ga1Ho13H86,132.5418,12.009519,128.05737,No
Ni,Kr,300.0,Ni1Kr23H76,133.75926,15.309905,128.04245,No
He,Hf,300.0,He21Hf1H78,136.01955,21.37215,128.03905,No
Ni,Er,300.0,Ni1Er9H90,133.20015,13.82722,128.03699,No
V,Ga,300.0,V3Ga8H89,132.15611,11.092699,128.01404,No
Ge,Ag,300.0,Ge1Ag1H98,132.00797,10.698796,128.01297,No
Au,Rn,300.0,Au1Rn20H79,135.23917,19.382957,128.00145,No
Co,Po,300.0,Co2Po1H97,133.3931,14.501127,127.97829,No
Bi,Rn,300.0,Bi1Rn20H79,135.24721,19.472574,127.97603,No
F,Sb,300.0,F20Sb1H79,135.34955,19.747599,127.97568,No
As,Er,300.0,As1Er9H90,133.34113,14.4132185,127.959145,No
Ge,At,300.0,Ge2At19H79,131.7941,10.329699,127.93693,No
N,Br,300.0,N11Br1H88,132.75645,13.012414,127.89754,No
V,Tl,300.0,V4Tl1H95,132.68498,12.922519,127.859634,No
Ti,Sn,300.0,Ti4Sn1H95,131.55959,10.031783,127.81366,No
Ge,Yb,300.0,Ge1Yb9H90,133.29738,14.694555,127.81034,No
F,Sn,300.0,F20Sn1H79,134.98871,19.240032,127.80436,No
Ge,Po,300.0,Ge1Po1H98,132.18166,11.727282,127.80262,No
F,Ag,300.0,F1Ag1H98,133.25562,14.634942,127.79084,No
Co,Br,300.0,Co2Br1H97,132.52182,12.678051,127.78776,No
Al,Au,300.0,Al11Au1H88,134.61098,18.273531,127.78753,No
Pd,Ag,300.0,Pd22Ag1H77,133.00456,13.972653,127.78709,No
Pm,Pb,300.0,Pm3Pb1H96,132.76901,13.342907,127.78669,No
Ir,At,300.0,Ir2At1H97,132.0041,11.296868,127.78578,No
Fe,Pm,300.0,Fe12Pm2H86,134.18616,17.147625,127.78313,No
Ge,W,300.0,Ge1W4H95,132.12665,11.671784,127.76833,No
F,Ra,300.0,F1Ra8H91,134.09735,16.970434,127.76048,No
Si,Cu,300.0,Si23Cu1H76,131.6652,10.469809,127.755714,No
Cr,At,300.0,Cr3At1H96,132.39627,12.472772,127.73886,No
Tc,Eu,300.0,Tc2Eu10H88,134.73329,18.74528,127.73369,No
Pb,At,300.0,Pb1At18H81,132.73259,13.394603,127.730965,No
N,Hg,300.0,N24Hg1H75,134.87003,19.123594,127.72916,Yes
Mo,Po,300.0,Mo3Po1H96,133.36172,15.09124,127.72656,No
C,Fe,300.0,C2Fe1H97,132.04356,11.592138,127.71499,No
He,Mo,300.0,He21Mo2H77,133.27304,14.895597,127.71093,No
Rh,Po,300.0,Rh2Po1H97,133.50723,15.57128,127.692825,No
Nb,Bi,300.0,Nb4Bi1H95,133.51595,15.663867,127.66696,No
Ar,Po,300.0,Ar25Po1H74,133.87152,16.627531,127.6627,No
F,Ho,300.0,F20Ho2H78,135.17471,20.138262,127.65496,No
Ag,Tb,300.0,Ag1Tb11H88,133.74022,16.317171,127.647285,No
Kr,Os,300.0,Kr23Os1H76,133.88129,16.707842,127.64248,No
F,Pd,300.0,F20Pd1H79,134.77571,19.1046,127.64194,No
Cu,Br,300.0,Cu1Br1H98,132.32886,12.56903,127.635506,No
F,Os,300.0,F20Os1H79,134.96617,19.645926,127.630264,No
Fe,At,300.0,Fe3At17H80,132.12617,12.052124,127.62584,No
He,Bi,300.0,He19Bi1H80,137.48846,26.415567,127.624725,No
Bi,Po,300.0,Bi1Po1H98,133.02255,14.507983,127.60518,No
Pd,In,300.0,Pd21In2H77,131.73987,11.08759,127.59969,No
Cl,Ra,300.0,Cl1Ra8H91,133.72916,16.45668,127.58413,No
F,Mo,300.0,F19Mo2H79,133.71658,16.424513,127.58357,No
Dy,Au,300.0,Dy13Au1H86,133.4664,15.755135,127.583336,No
Kr,Ce,300.0,Kr3Ce8H89,133.1142,14.855966,127.56689,No
F,Ga,300.0,F20Ga1H79,134.67003,19.05157,127.55605,No
W,Pb,300.0,W4Pb1H95,132.55838,13.400416,127.55458,No
Eu,Os,300.0,Eu11Os2H87,133.2476,15.251902,127.55245,No
Cu,Ge,300.0,Cu1Ge1H98,131.22754,9.860744,127.54548,No
F,Ir,300.0,F1Ir1H98,132.58061,13.514275,127.5343,No
B,Pm,300.0,B5Pm2H93,132.02592,12.084678,127.513435,No
Eu,Au,300.0,Eu9Au1H90,131.9098,11.820707,127.49588,No
Eu,Pb,300.0,Eu9Pb1H90,133.14449,15.165563,127.481575,No
O,Pr,300.0,O24Pr1H75,134.33644,18.373941,127.4755,No
Al,Re,300.0,Al13Re1H86,133.6866,16.651009,127.46901,Yes
Tm,Au,300.0,Tm9Au1H90,132.3378,13.043753,127.46718,No
Ar,Ga,300.0,Ar24Ga1H75,135.05708,20.326942,127.46688,No
Sn,At,300.0,Sn1At18H81,132.55807,13.641565,127.46423,No
In,At,300.0,In2At18H80,131.83719,11.730391,127.456985,No
Te,Os,300.0,Te18Os1H81,131.43454,10.753825,127.419,No
Rh,I,300.0,Rh1I20H79,133.14516,15.399654,127.39483,No
As,Tl,300.0,As20Tl1H79,131.2517,10.33712,127.39175,No
Cr,Sn,300.0,Cr2Sn1H97,132.35512,13.4307785,127.33998,No
I,Au,300.0,I20Au1H79,132.68964,14.333202,127.33753,No
Hf,At,300.0,Hf4At1H95,131.49254,11.142735,127.33177,No
Cu,At,300.0,Cu1At18H81,132.28139,13.284402,127.32091,No
Ga,At,300.0,Ga3At18H79,130.50296,8.524717,127.31978,No
Cu,Kr,300.0,Cu1Kr24H75,133.88231,17.607573,127.30753,No
N,Ag,300.0,N3Ag1H96,131.58478,11.457126,127.30662,Yes
Ga,Br,300.0,Ga3Br20H77,131.74078,11.895537,127.29892,No
Nb,At,300.0,Nb4At1H95,132.1556,13.03018,127.29005,No
F,Cu,300.0,F20Cu1H79,134.36401,18.962677,127.28323,No
He,As,300.0,He23As1H76,133.4065,16.40671,127.28013,No
F,Ce,300.0,F1Ce5H94,132.16339,13.081181,127.2788,No
In,Tl,300.0,In5Tl6H89,135.61974,22.376602,127.264175,No
Ar,Yb,300.0,Ar22Yb2H76,134.44685,19.2628,127.254005,No
Si,Os,300.0,Si21Os1H78,131.44972,11.286088,127.23543,No
F,Hf,300.0,F20Hf1H79,134.76582,20.16789,127.23501,No
Cr,Bi,300.0,Cr3Bi1H96,133.14787,15.875439,127.21989,No
Ce,At,300.0,Ce4At1H95,132.7328,14.767907,127.218376,No
Tm,At,300.0,Tm9At1H90,131.76924,12.2132225,127.20875,No
Si,Tm,300.0,Si23Tm1H76,132.14552,13.226938,127.206505,No
Al,Os,300.0,Al11Os1H88,133.5928,17.108923,127.20422,No
Ge,Sb,300.0,Ge1Sb1H98,131.80621,12.338056,127.199104,No
Pr,Au,300.0,Pr3Au1H96,133.26398,16.244913,127.19803,No
Ar,Ac,300.0,Ar3Ac7H90,133.5804,17.12872,127.18443,No
F,As,300.0,F20As1H79,134.2016,18.801708,127.18092,No
Ti,At,300.0,Ti4At1H95,131.09698,10.5445595,127.159584,No
F,Ta,300.0,F20Ta1H79,135.11256,21.300854,127.15869,No
Pm,Sm,300.0,Pm2Sm11H87,135.38406,22.028862,127.15835,No
Ar,At,300.0,Ar25At1H74,132.62447,14.643513,127.15649,No
V,At,300.0,V3At15H82,131.43988,11.482422,127.152275,No
N,Sn,300.0,N3Sn1H96,131.17137,10.812002,127.1341,No
N,Tm,300.0,N10Tm2H88,132.48752,14.336789,127.13407,No
He,Gd,300.0,He21Gd2H77,134.16022,18.82424,127.131134,No
I,Os,300.0,I20Os1H79,133.24176,16.369053,127.129456,No
Cu,Te,300.0,Cu1Te1H98,131.5431,11.841095,127.12157,No
Ne,Zr,300.0,Ne3Zr6H91,133.86568,18.105045,127.10514,No
He,Pd,300.0,He19Pd1H80,135.54979,22.6681,127.08538,No
Br,Os,300.0,Br1Os1H98,131.62184,12.157504,127.08215,No
Al,Ag,300.0,Al11Ag1H88,132.40419,14.257236,127.08045,No
Hf,Po,300.0,Hf4Po1H95,131.61974,12.1616955,127.07848,No
Ar,In,300.0,Ar23In1H76,134.57452,20.091492,127.072235,No
N,F,300.0,N2F1H97,131.37767,11.534903,127.070465,No
Pd,Rn,300.0,Pd1Rn20H79,134.12042,18.891378,127.06627,No
Cd,Ce,300.0,Cd1Ce3H96,131.70245,12.419826,127.06481,No
Pt,Rn,300.0,Pt1Rn20H79,134.08727,18.852633,127.04758,No
As,Ir,300.0,As1Ir1H98,131.60654,12.240735,127.035774,No
Ag,Po,300.0,Ag1Po1H98,131.74649,12.629039,127.03073,No
Co,At,300.0,Co3At17H80,131.19394,11.185745,127.01711,No
F,Ni,300.0,F20Ni1H79,133.83138,18.254093,127.01518,No
Fe,Eu,300.0,Fe12Eu2H86,132.62813,15.038088,127.01282,No
Co,Dy,300.0,Co2Dy12H86,132.60397,14.986912,127.00777,No
Ag,Sb,300.0,Ag1Sb1H98,131.52194,12.092082,127.00668,No
N,Au,300.0,N11Au1H88,133.73264,18.021683,127.00323,No
Ni,At,300.0,Ni1At18H81,131.62828,12.404272,126.99645,No
Sb,At,300.0,Sb1At18H81,132.01479,13.440955,126.99585,No
As,Au,300.0,As1Au1H98,131.56291,12.234464,126.99449,No
Ta,Tl,300.0,Ta4Tl1H95,131.91167,13.173095,126.99275,No
V,Br,300.0,V3Br1H96,131.27406,11.478612,126.98788,No
Ni,Br,300.0,Ni1Br1H98,131.19017,11.270645,126.98164,No
F,Cl,300.0,F1Cl19H80,131.23567,11.402956,126.97774,No
He,At,300.0,He24At1H75,133.49582,17.47349,126.971115,No
Pr,Po,300.0,Pr4Po1H95,132.6629,15.275124,126.959076,No
Nb,Tm,300.0,Nb2Tm8H90,132.5869,15.073445,126.95838,No
Ge,Pt,300.0,Ge1Pt2H97,132.33133,14.390265,126.95792,No
Cr,Nb,300.0,Cr2Nb10H88,130.57388,9.721383,126.94386,No
Ho,Au,300.0,Ho9Au1H90,131.89604,13.266872,126.94211,No
Kr,Ir,300.0,Kr23Ir1H76,133.25394,16.90995,126.93966,No
Cu,Rn,300.0,Cu1Rn20H79,134.16742,19.383104,126.92965,No
He,Re,300.0,He24Re1H75,135.5772,23.17628,126.92303,No
Co,Gd,300.0,Co1Gd10H89,132.99782,16.277779,126.91959,No
N,W,300.0,N11W1H88,133.55818,17.835854,126.89816,No
As,Rh,300.0,As20Rh1H79,130.53262,9.739604,126.8958,No
Rh,Nd,300.0,Rh1Nd3H96,131.88037,13.375119,126.88602,No
F,W,300.0,F20W1H79,134.32997,19.93976,126.884346,No
I,Ir,300.0,I20Ir1H79,132.31334,14.55133,126.87978,No
Ag,Rn,300.0,Ag1Rn20H79,134.33823,19.982855,126.8765,No
Mo,Pb,300.0,Mo3Pb1H96,132.80438,15.875951,126.876205,No
Cu,Pd,300.0,Cu1Pd22H77,132.18199,14.216483,126.87347,Yes
Cd,At,300.0,Cd2At18H80,131.74872,13.066041,126.86978,No
He,Zr,300.0,He7Zr3H90,133.9222,18.905178,126.862885,No
N,I,300.0,N3I1H96,130.71838,10.332331,126.86023,No
In,Dy,300.0,In1Dy11H88,132.456,15.004549,126.8532,No
Sn,Pr,300.0,Sn1Pr4H95,131.94649,13.65558,126.84741,No
Ar,Ta,300.0,Ar24Ta1H75,134.55846,20.680752,126.836136,No
Gd,Ir,300.0,Gd13Ir1H86,131.99783,13.830102,126.83359,No
I,Hf,300.0,I19Hf2H79,131.23715,11.801727,126.830315,No
Ge,Rh,300.0,Ge1Rh1H98,131.30025,11.971785,126.82991,No
Ge,Mo,300.0,Ge1Mo2H97,131.43379,12.346544,126.82352,No
Ge,Tc,300.0,Ge1Tc3H96,131.58607,12.807369,126.80373,No
Eu,Hg,300.0,Eu10Hg1H89,133.35834,17.560705,126.80106,No
F,Au,300.0,F20Au1H79,133.82503,18.850079,126.78629,No
Pm,Bi,300.0,Pm3Bi1H96,132.05205,14.110189,126.78322,No
Pd,Po,300.0,Pd22Po1H77,132.35796,14.938546,126.77981,No
Ne,Nb,300.0,Ne9Nb2H89,135.6923,23.901985,126.76716,No
Mo,Te,300.0,Mo2Te1H97,131.23996,12.014073,126.75383,No
Pm,Os,300.0,Pm2Os1H97,132.82637,16.288694,126.74407,No
Ga,Nb,300.0,Ga10Nb2H88,131.88434,13.768412,126.743126,No
Zn,Nb,300.0,Zn3Nb12H85,132.23944,14.740183,126.73537,No
Bi,At,300.0,Bi1At18H81,131.85399,13.722115,126.730064,No
Ga,As,300.0,Ga1As21H78,130.26077,9.495026,126.71527,No
Xe,Eu,300.0,Xe20Eu2H78,133.9209,19.297283,126.71517,No
N,Ta,300.0,N3Ta1H96,130.82684,11.011822,126.71496,No
Br,Rh,300.0,Br1Rh1H98,131.07886,11.686912,126.71489,No
Os,At,300.0,Os2At1H97,130.79013,10.914804,126.71448,No
F,At,300.0,F20At1H79,133.57558,18.399277,126.70518,No
Sb,Ta,300.0,Sb1Ta4H95,131.41129,12.609366,126.70287,No
Br,In,300.0,Br20In2H78,131.68445,13.362414,126.69484,No
Au,Po,300.0,Au1Po1H98,131.09013,11.772523,126.6942,No
Sb,Hf,300.0,Sb1Hf4H95,131.23476,12.1682205,126.69107,No
Os,Rn,300.0,Os3Rn1H96,132.63652,15.937714,126.68528,No
Al,Rh,300.0,Al10Rh1H89,132.99898,16.910387,126.68453,No
C,Cd,300.0,C10Cd1H89,131.0498,11.691467,126.68414,No
He,Yb,300.0,He23Yb1H76,134.16469,20.04236,126.68075,No
Rh,Tm,300.0,Rh1Tm9H90,131.33852,12.474925,126.680305,No
Mo,Ta,300.0,Mo2Ta10H88,130.9419,11.473231,126.65772,No
N,Te,300.0,N11Te1H88,132.02255,14.371992,126.65596,No
He,F,300.0,He9F1H90,135.30388,23.171583,126.65147,No
C,Er,300.0,C24Er1H75,131.05252,11.798113,126.64703,No
He,Te,300.0,He23Te1H76,133.29161,17.81059,126.64103,No
Te,Ta,300.0,Te1Ta4H95,131.34988,12.634448,126.6321,No
Ge,Rn,300.0,Ge1Rn20H79,133.35193,18.016933,126.6243,No
Ne,Ti,300.0,Ne8Ti3H89,134.51826,21.16567,126.614876,No
Br,Bi,300.0,Br20Bi2H78,131.18657,12.255223,126.6104,No
C,Yb,300.0,C24Yb1H75,131.31644,12.618935,126.60445,No
Cd,Tm,300.0,Cd1Tm10H89,132.78128,16.61088,126.578674,No
Ru,Sb,300.0,Ru1Sb1H98,131.47752,13.176007,126.557526,No
Se,Tb,300.0,Se23Tb1H76,132.32968,15.472389,126.5522,No
Tc,Sb,300.0,Tc2Sb1H97,130.97392,11.844192,126.55123,No
V,Mo,300.0,V3Mo8H89,131.0187,11.981117,126.54488,No
B,V,300.0,B5V3H92,131.93909,14.497932,126.52547,No
Ar,Mo,300.0,Ar20Mo2H78,133.1563,17.762806,126.52355,No
F,In,300.0,F20In1H79,133.44545,18.556723,126.51626,No
Pd,Sn,300.0,Pd21Sn2H77,130.69037,11.178551,126.51623,No
Gd,At,300.0,Gd11At1H88,131.67134,13.816567,126.512146,No
Xe,Sm,300.0,Xe20Sm2H78,133.5847,19.005255,126.48802,No
Ru,Po,300.0,Ru2Po1H97,131.5388,13.532669,126.48562,No
Nb,Te,300.0,Nb4Te1H95,131.46971,13.364169,126.47945,No
N,Pt,300.0,N11Pt1H88,133.47005,18.767313,126.46222,No
He,Sb,300.0,He24Sb1H75,133.10892,17.804869,126.46047,No
He,Ru,300.0,He23Ru1H76,132.898,17.24252,126.45953,No
Sn,Ta,300.0,Sn1Ta4H95,130.95781,12.055335,126.456276,No
Ni,Te,300.0,Ni1Te18H81,130.57382,11.034104,126.45362,No
Ar,Ce,300.0,Ar2Ce8H90,132.40288,15.964021,126.44182,No
Cu,Sb,300.0,Cu1Sb1H98,130.88211,11.904145,126.43703,No
Al,Cu,300.0,Al10Cu1H89,132.05855,15.05753,126.435974,No
Ar,Cr,300.0,Ar21Cr2H77,132.92018,17.36871,126.4346,No
Sn,Sb,300.0,Sn1Sb1H98,131.41908,13.400564,126.41523,No
Pr,At,300.0,Pr4At1H95,131.4912,13.603316,126.41164,No
As,Pt,300.0,As1Pt1H98,131.32504,13.1800785,126.40352,No
Nb,Pd,300.0,Nb2Pd21H77,132.18831,15.507701,126.39764,No
Te,Yb,300.0,Te1Yb9H90,131.0703,12.533557,126.39019,No
Cr,Tm,300.0,Cr2Tm9H89,131.79298,14.485348,126.38406,No
F,Rh,300.0,F20Rh1H79,133.21378,18.312567,126.37575,No
Rh,Sb,300.0,Rh1Sb1H98,131.38498,13.448915,126.363075,No
Ar,Gd,300.0,Ar22Gd2H76,133.72128,19.724792,126.35593,No
Co,Ho,300.0,Co1Ho9H90,132.34978,16.063385,126.35161,No
Kr,Eu,300.0,Kr21Eu2H77,133.535,19.237679,126.35154,No
C,Tm,300.0,C2Tm1H97,130.82036,12.020899,126.33168,No
Ge,Ru,300.0,Ge1Ru2H97,130.63383,11.525989,126.329956,No
Ti,Ge,300.0,Ti8Ge1H91,132.55634,16.683817,126.32649,No
Xe,Nd,300.0,Xe20Nd2H78,133.1162,18.209013,126.31684,No
Cd,Tb,300.0,Cd1Tb11H88,133.22716,18.507446,126.31636,No
Tc,Pb,300.0,Tc3Pb1H96,132.60393,16.853048,126.3109,No
W,At,300.0,W3At1H96,130.42325,11.037889,126.301636,No
Ga,Pr,300.0,Ga7Pr2H91,134.15599,21.038475,126.300095,No
In,Rn,300.0,In11Rn1H88,133.26027,18.657127,126.29359,No
I,Ce,300.0,I1Ce4H95,131.183,13.132698,126.27917,No
Tc,Po,300.0,Tc3Po1H96,131.23842,13.283161,126.278404,No
Co,Sb,300.0,Co2Sb1H97,130.9748,12.585505,126.27529,No
Sn,Po,300.0,Sn1Po1H98,130.76544,12.041564,126.26905,No
Se,Yb,300.0,Se22Yb2H76,132.55458,16.864237,126.25737,No
F,Ac,300.0,F1Ac8H91,132.51413,16.780233,126.24829,No
F,Co,300.0,F1Co2H97,131.46234,13.98085,126.241806,No
F,Er,300.0,F20Er2H78,133.99487,20.801414,126.22749,No
Ti,Po,300.0,Ti4Po1H95,130.85796,12.41167,126.223366,No
N,Ti,300.0,N9Ti2H89,130.79724,12.249716,126.22312,No
As,Os,300.0,As20Os1H79,130.58615,11.691132,126.22061,No
Nd,Po,300.0,Nd3Po1H96,132.1705,15.958242,126.21159,No
B,Ag,300.0,B6Ag1H93,132.43755,16.674555,126.21117,No
Rh,Ho,300.0,Rh1Ho12H87,131.26897,13.54866,126.209816,No
Nd,At,300.0,Nd3At1H96,131.83627,15.073071,126.20789,No
Pd,Nd,300.0,Pd1Nd2H97,131.10548,13.119863,126.20644,No
C,Ho,300.0,C24Ho1H75,130.50034,11.540273,126.191124,No
Mo,In,300.0,Mo1In8H91,134.99077,23.57363,126.18823,No
He,Si,300.0,He7Si3H90,134.91109,23.382269,126.18001,No
Sb,Po,300.0,Sb1Po1H98,130.96054,12.819114,126.173805,No
Ga,Rn,300.0,Ga1Rn20H79,133.65945,20.073374,126.16393,No
Cu,Po,300.0,Cu1Po1H98,130.449,11.491251,126.158104,No
Ar,Pd,300.0,Ar25Pd1H74,133.45168,19.540443,126.15515,No
As,Pd,300.0,As1Pd1H98,130.73564,12.352309,126.123215,No
Ge,Os,300.0,Ge1Os3H96,131.04141,13.186501,126.11749,No
B,Tl,300.0,B10Tl1H89,135.60051,25.416485,126.10984,No
Cd,Er,300.0,Cd1Er10H89,133.20537,19.022932,126.10209,No
Pd,Pm,300.0,Pd1Pm2H97,130.97989,13.07204,126.09871,No
Zn,Tm,300.0,Zn1Tm10H89,132.3989,16.924332,126.07925,No
Br,Kr,300.0,Br1Kr24H75,132.14082,16.234825,126.07864,No
V,As,300.0,V4As1H95,129.616,9.518811,126.061615,No
Al,Co,300.0,Al10Co1H89,132.70543,17.83271,126.046585,No
Ne,V,300.0,Ne8V3H89,133.9351,21.14661,126.03883,No
He,Ge,300.0,He23Ge1H76,132.6327,17.661764,126.0377,No
F,Pt,300.0,F20Pt1H79,132.78108,18.091105,126.02576,No
Ag,Pr,300.0,Ag1Pr3H96,130.71272,12.559836,126.022804,No
Mo,Sb,300.0,Mo2Sb1H97,130.69283,12.5094,126.021736,No
Ge,Tm,300.0,Ge1Tm9H90,131.19304,13.854027,126.01986,No
Br,Mo,300.0,Br1Mo2H97,129.45851,9.219704,126.015816,No
Mo,At,300.0,Mo3At1H96,130.7998,12.820489,126.01256,No
Ge,Sn,300.0,Ge1Sn1H98,130.2374,11.351557,125.99866,No
As,Ru,300.0,As1Ru1H98,130.75703,12.793751,125.97977,No
Nb,Tc,300.0,Nb4Tc1H95,130.68877,12.631352,125.972145,No
Ar,Cd,300.0,Ar24Cd1H75,133.25954,19.527887,125.967705,No
Ru,Tm,300.0,Ru1Tm9H90,130.32773,11.689965,125.96262,No
F,Ru,300.0,F20Ru1H79,132.82672,18.411507,125.95175,No
Ag,At,300.0,Ag1At18H81,131.13239,13.890158,125.94572,No
B,Er,300.0,B12Er2H86,131.86125,15.854759,125.94099,Yes
Ga,Pb,300.0,Ga9Pb1H90,136.10542,27.22997,125.937584,No
Si,Tl,300.0,Si21Tl1H78,129.43112,9.358615,125.936554,No
As,Hg,300.0,As20Hg1H79,130.45476,12.126973,125.92647,No
Ne,Lu,300.0,Ne12Lu2H86,134.26544,22.338148,125.92424,No
Rh,Te,300.0,Rh1Te20H79,130.12875,11.267343,125.921455,No
Sb,W,300.0,Sb1W4H95,130.20026,11.458972,125.92141,No
F,Te,300.0,F20Te1H79,132.14915,16.689844,125.91707,No
Te,Ir,300.0,Te1Ir2H97,130.27623,11.704522,125.905685,No
Mo,Sn,300.0,Mo3Sn1H96,130.93816,13.503877,125.89573,No
N,Ir,300.0,N3Ir1H96,129.86186,10.631749,125.8919,No
Fe,Mo,300.0,Fe11Mo2H87,128.99818,8.346895,125.8814,No
Ga,Te,300.0,Ga1Te20H79,129.8082,10.524748,125.87819,No
Ar,Re,300.0,Ar24Re1H75,133.42296,20.224743,125.87092,No
Cr,Hg,300.0,Cr14Hg1H85,132.81557,18.679081,125.84068,No
Nb,W,300.0,Nb4W1H95,130.5292,12.563685,125.837845,No
Ni,Rn,300.0,Ni1Rn20H79,132.75124,18.549042,125.82491,No
Ar,Se,300.0,Ar2Se24H74,129.99176,11.163542,125.82323,No
Ge,Pd,300.0,Ge2Pd21H77,130.10658,11.494574,125.81444,No
Cl,Yb,300.0,Cl23Yb2H75,133.69264,21.11789,125.80709,No
He,B,300.0,He1B10H89,133.31581,20.12775,125.79999,No
V,Re,300.0,V3Re12H85,131.15987,14.35431,125.79988,No
Zn,At,300.0,Zn3At17H80,130.52257,12.657196,125.796295,No
Nb,Mo,300.0,Nb4Mo1H95,129.97531,11.21712,125.78677,No
Re,Pb,300.0,Re3Pb1H96,132.22894,17.282494,125.77555,No
Pd,I,300.0,Pd1I1H98,130.22055,11.905737,125.77487,No
Eu,Bi,300.0,Eu11Bi1H88,131.24774,14.665637,125.7715,No
W,Rn,300.0,W4Rn1H95,131.50089,15.350061,125.76908,No
Ga,Nd,300.0,Ga1Nd4H95,130.7375,13.342477,125.75534,No
N,Ho,300.0,N9Ho2H89,131.69847,15.93665,125.74763,No
Co,Nb,300.0,Co10Nb2H88,129.82799,10.929577,125.74682,No
B,In,300.0,B10In1H89,135.16158,25.226286,125.74193,No
Cu,Tb,300.0,Cu1Tb11H88,131.85495,16.394192,125.73326,No
Sb,Rn,300.0,Sb1Rn20H79,132.56636,18.389969,125.69943,No
He,W,300.0,He24W1H75,132.64522,18.63881,125.68537,No
N,Ra,300.0,N1Ra8H91,130.7036,13.456998,125.67867,No
Ni,Dy,300.0,Ni2Dy12H86,131.4319,15.417482,125.67492,No
He,O,300.0,He10O1H89,133.46095,20.903149,125.65559,No
He,Ta,300.0,He24Ta1H75,132.81514,19.179415,125.65343,No
Rh,Rn,300.0,Rh1Rn20H79,132.70692,18.913698,125.64443,No
Ga,Ge,300.0,Ga9Ge1H90,133.18098,20.245377,125.62124,No
Ni,Po,300.0,Ni2Po1H97,130.76813,13.79581,125.616684,No
Pt,At,300.0,Pt1At1H98,130.03294,11.865612,125.60225,No
Ni,Sb,300.0,Ni2Sb1H97,130.64883,13.528176,125.59733,No
Nd,Ir,300.0,Nd3Ir1H96,130.61552,13.468326,125.58637,No
Ir,Bi,300.0,Ir2Bi1H97,131.19298,15.016151,125.58585,No
He,I,300.0,He24I1H75,132.1112,17.495056,125.578445,No
Pd,Pb,300.0,Pd14Pb1H85,130.85806,14.184874,125.56134,No
Cr,Ga,300.0,Cr2Ga10H88,129.35855,10.201262,125.54934,No
V,Te,300.0,V3Te1H96,129.83882,11.502333,125.54378,No
Ge,Ta,300.0,Ge1Ta4H95,129.69048,11.133121,125.5333,No
Ru,Pm,300.0,Ru1Pm2H97,131.50397,16.007416,125.5267,No
Tc,Sm,300.0,Tc1Sm2H97,131.17903,15.141101,125.52525,No
Zn,Er,300.0,Zn1Er10H89,132.53534,18.812496,125.510635,No
Nb,Cd,300.0,Nb14Cd1H85,131.32,15.587628,125.49949,No
In,Gd,300.0,In1Gd9H90,129.98914,12.038745,125.4938,No
As,Tb,300.0,As1Tb10H89,132.34305,18.348494,125.49161,No
He,Er,300.0,He21Er2H77,131.42,15.909954,125.479126,No
Rh,Pd,300.0,Rh1Pd22H77,130.87766,14.497746,125.46411,No
As,In,300.0,As1In9H90,132.73581,19.474947,125.463745,No
Ar,Au,300.0,Ar25Au1H74,131.25517,15.510225,125.46356,No
He,Dy,300.0,He21Dy2H77,132.13593,17.889435,125.4559,No
Te,Pt,300.0,Te1Pt1H98,129.88144,11.85306,125.45544,No
Ir,Rn,300.0,Ir1Rn20H79,132.87927,19.890087,125.452194,No
Si,Fe,300.0,Si21Fe1H78,128.993,9.530475,125.43426,No
Au,At,300.0,Au1At1H98,129.7344,11.517506,125.4337,No
In,Tm,300.0,In1Tm9H90,130.24199,12.89038,125.42864,No
Sm,Hg,300.0,Sm9Hg1H90,131.35777,15.916165,125.41458,No
Pd,Ta,300.0,Pd21Ta2H77,130.54478,13.752556,125.40949,No
As,Pr,300.0,As1Pr4H95,129.74094,11.605787,125.407265,No
Te,Hg,300.0,Te20Hg1H79,129.81212,11.802693,125.40492,No
Ni,Pr,300.0,Ni1Pr3H96,130.52544,13.7174015,125.403275,No
Ar,Zn,300.0,Ar23Zn1H76,131.72568,16.958334,125.39333,No
Cr,Co,300.0,Cr2Co10H88,128.81146,9.17231,125.38647,No
He,Tm,300.0,He8Tm2H90,131.55504,16.532686,125.38163,No
Ni,Pd,300.0,Ni1Pd23H76,130.5964,13.9789505,125.37658,No
Te,W,300.0,Te18W1H81,129.70439,11.5924015,125.37572,No
Sb,Os,300.0,Sb1Os1H98,130.39862,13.452545,125.37536,No
Se,Ce,300.0,Se1Ce6H93,131.3602,16.028212,125.37517,No
N,Tc,300.0,N3Tc1H96,129.17392,10.178845,125.37308,No
Xe,Pm,300.0,Xe20Pm2H78,132.48485,19.062263,125.36688,No
Sb,Ir,300.0,Sb1Ir2H97,129.85405,12.037601,125.35914,No
Kr,Sm,300.0,Kr21Sm2H77,132.33733,18.710712,125.35063,No
W,Bi,300.0,W4Bi1H95,130.01791,12.506769,125.34781,No
I,Pt,300.0,I20Pt1H79,130.97316,15.0783825,125.3428,No
Br,Ce,300.0,Br1Ce5H94,130.7564,14.530999,125.33043,No
Ar,Nb,300.0,Ar9Nb2H89,134.31543,24.063322,125.33004,No
F,Tm,300.0,F1Tm1H98,130.53688,13.98125,125.31619,No
F,Ar,300.0,F1Ar3H96,131.59036,16.807333,125.3144,No
Ar,Mn,300.0,Ar20Mn2H78,131.6371,16.955486,125.30582,No
Ar,Te,300.0,Ar24Te1H75,130.94328,15.116878,125.298546,No
Tc,Pd,300.0,Tc2Pd1H97,129.92085,12.437561,125.27659,No
He,Ho,300.0,He21Ho2H77,131.20503,15.899307,125.268135,No
N,Zn,300.0,N24Zn1H75,131.60612,16.982128,125.26489,Yes
As,Ta,300.0,As1Ta4H95,129.5855,11.573022,125.26406,No
F,Se,300.0,F20Se1H79,131.2266,15.970802,125.263,No
Tc,Bi,300.0,Tc3Bi1H96,130.87434,15.078269,125.244026,No
Nb,Ru,300.0,Nb4Ru1H95,129.43416,11.22459,125.24283,Yes
Sn,W,300.0,Sn1W4H95,129.89566,12.463797,125.2416,No
Sm,Au,300.0,Sm8Au1H91,129.46667,11.3292675,125.23626,No
Sn,Rn,300.0,Sn1Rn20H79,131.93309,17.956419,125.22805,No
Zn,Br,300.0,Zn3Br19H78,131.91216,17.928328,125.217606,No
Co,Ta,300.0,Co2Ta10H88,129.55946,11.654011,125.20779,No
Ti,Cd,300.0,Ti9Cd1H90,130.75642,14.870642,125.203636,No
Si,Ga,300.0,Si21Ga1H78,129.17119,10.627972,125.20264,No
Sb,Pt,300.0,Sb1Pt1H98,129.90247,12.593095,125.20013,No
Ru,Ho,300.0,Ru1Ho12H87,130.28003,13.605066,125.199814,No
Cu,Ho,300.0,Cu1Ho9H90,130.72769,14.822253,125.19297,No
Ar,I,300.0,Ar24I1H75,130.50885,14.264431,125.18243,No
Cl,Dy,300.0,Cl23Dy2H75,132.08768,18.514584,125.17422,No
Cr,Re,300.0,Cr4Re11H85,130.94258,15.500363,125.15465,No
B,Rh,300.0,B7Rh1H92,132.22949,18.952621,125.152466,No
Tc,Sn,300.0,Tc3Sn1H96,130.27045,13.706863,125.15222,No
Si,Mn,300.0,Si20Mn2H78,128.8322,9.878232,125.14361,No
Zn,Ce,300.0,Zn1Ce3H96,129.8194,12.5339,125.13916,No
F,Tc,300.0,F19Tc2H79,131.56664,17.246025,125.12686,No
He,Ga,300.0,He23Ga1H76,132.25017,19.177551,125.08915,No
Sb,Pr,300.0,Sb1Pr3H96,129.77104,12.560631,125.080826,No
Ru,I,300.0,Ru2I19H79,129.54369,11.989688,125.066666,No
Co,Rn,300.0,Co1Rn20H79,131.81694,18.079437,125.06596,No
Mo,Re,300.0,Mo4Re11H85,130.2459,13.887963,125.06004,Yes
Ti,V,300.0,Ti8V3H89,130.91714,15.687153,125.05946,No
Ar,As,300.0,Ar25As1H74,130.41698,14.40354,125.038605,No
Re,Bi,300.0,Re3Bi1H96,131.13637,16.332111,125.03786,No
Nb,Rh,300.0,Nb4Rh1H95,129.02802,10.689618,125.036446,No
Pd,Sb,300.0,Pd22Sb1H77,130.79239,15.506679,125.0021,No
Ge,In,300.0,Ge1In9H90,131.80954,18.26644,124.98874,No
Re,Po,300.0,Re3Po1H96,130.19792,13.968129,124.98214,No
Rh,Sn,300.0,Rh1Sn1H98,129.98795,13.41014,124.980515,No
B,Ho,300.0,B12Ho2H86,131.32512,16.997433,124.97817,Yes
Si,Ni,300.0,Si23Ni1H76,129.00311,10.812107,124.965805,Yes
Ar,Ag,300.0,Ar24Ag1H75,130.7419,15.49941,124.95432,No
O,Ne,300.0,O5Ne3H92,131.341,17.124676,124.94654,No
F,I,300.0,F20I1H79,130.72993,15.507883,124.93919,No
Se,Pm,300.0,Se22Pm2H76,130.20311,14.097974,124.93884,No
Cd,Ho,300.0,Cd1Ho10H89,132.12823,19.288525,124.92578,No
Mo,Bi,300.0,Mo3Bi1H96,131.08107,16.50502,124.91799,No
I,Re,300.0,I19Re2H79,129.91074,13.388642,124.91133,No
Si,Rh,300.0,Si21Rh1H78,128.87096,10.641305,124.89743,No
B,Cu,300.0,B6Cu1H93,130.86534,16.009022,124.887474,No
Pt,Bi,300.0,Pt2Bi1H97,130.98253,16.34598,124.87884,No
F,Re,300.0,F14Re1H85,131.59555,18.00997,124.870514,No
Ne,Po,300.0,Ne13Po1H86,135.60443,28.76526,124.863304,No
Ru,Bi,300.0,Ru2Bi1H97,130.42839,14.916599,124.858444,No
Cu,Tm,300.0,Cu1Tm8H91,130.37581,14.787483,124.85407,No
Ne,Ar,300.0,Ne8Ar2H90,134.43463,25.667616,124.85019,No
Cr,Pd,300.0,Cr2Pd21H77,130.24274,14.46019,124.843216,No
Pd,At,300.0,Pd22At1H77,129.60501,12.788998,124.82952,No
Rh,Bi,300.0,Rh2Bi1H97,130.98232,16.491884,124.82414,No
Tc,Tm,300.0,Tc1Tm9H90,129.24326,11.845326,124.82014,No
Se,Dy,300.0,Se23Dy2H75,130.31438,14.735056,124.81222,No
Fe,Sm,300.0,Fe12Sm2H86,130.46075,15.132029,124.81036,No
Mo,Tm,300.0,Mo2Tm9H89,130.70502,15.796345,124.806564,No
As,Nb,300.0,As1Nb4H95,129.66861,13.065467,124.78989,No
Ru,Te,300.0,Ru2Te1H97,129.05002,11.427575,124.78289,No
He,Se,300.0,He23Se1H76,130.8345,16.22027,124.777756,No
In,Te,300.0,In1Te20H79,129.0512,11.4545355,124.774,No
Te,Au,300.0,Te1Au1H98,128.91782,11.14331,124.756836,No
B,Cr,300.0,B6Cr2H92,129.967,13.957762,124.75508,No
Ar,Co,300.0,Ar24Co1H75,131.36089,17.731428,124.73986,No
Ge,Au,300.0,Ge1Au1H98,129.04434,11.53714,124.736305,No
Sb,Bi,300.0,Sb1Bi1H98,129.47943,12.705939,124.734955,No
Mn,Nb,300.0,Mn2Nb10H88,129.30023,12.236681,124.73098,No
Ar,Pt,300.0,Ar25Pt1H74,130.79236,16.273294,124.71581,No
V,Zn,300.0,V14Zn1H85,129.18558,11.978187,124.71285,Yes
Ru,Sn,300.0,Ru1Sn1H98,129.9046,13.919118,124.707115,No
V,Co,300.0,V2Co10H88,128.16682,9.301843,124.69346,No
Cr,As,300.0,Cr2As1H97,129.53333,13.011232,124.67485,No
Te,Hf,300.0,Te1Hf8H91,132.19835,20.180033,124.663,Yes
N,Ne,300.0,N6Ne3H91,130.57721,15.850741,124.65845,No
Sb,Tb,300.0,Sb1Tb11H88,130.78148,16.402866,124.65655,No
C,Tb,300.0,C2Tb1H97,129.29599,12.440063,124.650795,No
Co,As,300.0,Co1As1H98,129.53409,13.092812,124.64515,No
C,Nd,300.0,C2Nd2H96,129.2739,12.408098,124.64063,No
Rh,At,300.0,Rh2At18H80,128.59727,10.628574,124.6285,No
Ge,Bi,300.0,Ge1Bi1H98,129.03566,11.815797,124.623566,No
Sb,Er,300.0,Sb1Er13H86,130.7228,16.366169,124.611565,No
Mn,Dy,300.0,Mn2Dy10H88,131.31651,18.007986,124.592224,No
Cl,Sm,300.0,Cl19Sm2H79,131.50125,18.540806,124.578,No
Ar,Dy,300.0,Ar21Dy2H77,131.90002,19.632572,124.5691,No
He,Tb,300.0,He21Tb2H77,131.00308,17.247202,124.562874,No
Ne,Cl,300.0,Ne8Cl2H90,134.20262,25.841246,124.553345,No
Ne,Er,300.0,Ne21Er2H77,133.0088,22.678436,124.540535,No
Ag,Sn,300.0,Ag1Sn1H98,129.17683,12.419699,124.539246,No
Sm,Os,300.0,Sm2Os1H97,130.0848,14.910868,124.51698,No
Br,W,300.0,Br1W2H97,128.38644,10.369953,124.51424,No
Si,Co,300.0,Si21Co1H78,128.49411,10.687604,124.503296,No
Ar,Tm,300.0,Ar21Tm2H77,130.19432,15.290942,124.48459,No
Ne,Ho,300.0,Ne21Ho2H77,132.96954,22.737244,124.47932,No
Sb,Au,300.0,Sb1Au1H98,128.93147,11.941396,124.47248,No
Sb,Nd,300.0,Sb1Nd3H96,129.31146,12.966132,124.469826,No
I,W,300.0,I20W1H79,130.45981,16.058746,124.46337,No
F,Br,300.0,F20Br1H79,130.52847,16.246593,124.4619,No
Sm,Bi,300.0,Sm13Bi1H86,130.26955,15.584256,124.45029,No
I,Yb,300.0,I1Yb13H86,129.48703,13.492445,124.44887,No
Pd,Tl,300.0,Pd19Tl1H80,129.09084,12.445709,124.443535,No
Si,Tb,300.0,Si20Tb2H78,129.7687,14.312146,124.42446,No
Br,Au,300.0,Br21Au1H78,131.09764,17.8988,124.414116,No
Ru,Rn,300.0,Ru1Rn20H79,131.06842,17.831337,124.41009,No
He,Br,300.0,He24Br1H75,130.45299,16.189623,124.407684,No
Fe,Ta,300.0,Fe10Ta4H86,129.44698,13.506482,124.40357,No
Se,Nd,300.0,Se23Nd2H75,128.95741,12.201436,124.40132,No
Mo,Pd,300.0,Mo2Pd21H77,129.54506,13.793502,124.39448,No
As,Tc,300.0,As1Tc1H98,129.38649,13.389013,124.38695,No
F,Yb,300.0,F10Yb2H88,131.41374,18.878014,124.36458,No
Al,Pt,300.0,Al11Pt1H88,130.48799,16.459824,124.34179,No
W,Tl,300.0,W4Tl1H95,129.89943,14.966216,124.31095,No
Ne,Hf,300.0,Ne6Hf9H85,130.50694,16.60769,124.30553,No
B,Ru,300.0,B6Ru1H93,130.15326,15.670118,124.30194,No
Pd,Os,300.0,Pd22Os1H77,130.46089,16.499842,124.29975,No
F,Tb,300.0,F20Tb2H78,131.73859,19.929504,124.29678,No
Al,Tc,300.0,Al11Tc1H88,130.43462,16.46786,124.285416,Yes
Pd,Bi,300.0,Pd22Bi1H77,130.75209,17.337973,124.277985,No
Cl,Ce,300.0,Cl19Ce2H79,131.12666,18.352938,124.27356,No
He,Sn,300.0,He24Sn1H75,131.43538,19.22934,124.25503,No
Ni,Ho,300.0,Ni1Ho9H90,129.7084,14.606482,124.25426,No
C,Sm,300.0,C2Sm2H96,128.75136,12.0575075,124.24901,No
Ar,Ge,300.0,Ar25Ge1H74,129.37611,13.75631,124.239426,No
Cd,Te,300.0,Cd1Te20H79,128.37831,11.181229,124.20317,No
Kr,Nd,300.0,Kr22Nd2H76,131.32323,19.076242,124.20004,No
Ti,Re,300.0,Ti3Re11H86,130.24147,16.19466,124.19428,No
Ni,Tm,300.0,Ni1Tm9H90,128.87141,12.542676,124.187904,No
Br,Cd,300.0,Br24Cd1H75,132.32463,21.819061,124.17726,No
Ag,Ho,300.0,Ag1Ho12H87,129.45242,14.136008,124.17395,No
B,Os,300.0,B7Os1H92,130.81462,17.792194,124.170906,No
He,Hg,300.0,He24Hg1H75,134.13463,26.734818,124.15169,No
Pm,Rn,300.0,Pm2Rn20H78,130.52711,17.0745,124.15139,No
Nd,Rn,300.0,Nd2Rn20H78,129.92361,15.45859,124.15128,No
F,Hg,300.0,F14Hg1H85,132.00293,21.055368,124.140724,No
B,Ni,300.0,B6Ni1H93,130.15985,16.17433,124.120255,No
He,Rh,300.0,He23Rh1H76,130.96297,18.344675,124.11295,No
Ru,At,300.0,Ru2At1H97,128.06334,10.587084,124.110054,No
Si,Tc,300.0,Si21Tc1H78,128.14047,10.84884,124.08945,No
Nb,Ag,300.0,Nb2Ag11H87,128.0059,10.556122,124.064186,No
Zn,Gd,300.0,Zn1Gd11H88,130.7665,17.95863,124.06063,No
Os,Bi,300.0,Os1Bi1H98,129.21709,13.859427,124.04189,No
Tc,Te,300.0,Tc3Te1H96,128.16847,11.06746,124.03581,No
Pd,Te,300.0,Pd1Te1H98,128.08371,10.855655,124.03014,No
Nb,Au,300.0,Nb2Au1H97,129.14189,13.704768,124.024445,No
Sn,Nd,300.0,Sn1Nd4H95,128.17528,11.258387,123.97133,No
I,Er,300.0,I19Er2H79,129.57912,15.027459,123.96777,No
Ar,Sn,300.0,Ar24Sn1H75,129.75146,15.552163,123.94419,No
Ar,Tb,300.0,Ar21Tb2H77,131.3151,19.741518,123.94349,No
Ga,Pd,300.0,Ga3Pd20H77,127.84476,10.491254,123.92726,No
He,Sm,300.0,He21Sm2H77,130.1324,16.62825,123.92331,No
Ar,W,300.0,Ar23W1H76,130.42906,17.426554,123.92188,No
F,Cd,300.0,F19Cd1H80,130.26633,17.014181,123.913124,No
Mo,Tl,300.0,Mo2Tl10H88,127.66687,10.0558605,123.91195,No
Br,Pb,300.0,Br20Pb2H78,128.77988,13.071934,123.898735,No
Br,Ru,300.0,Br1Ru1H98,128.22751,11.625117,123.88662,No
Cr,Ni,300.0,Cr2Ni10H88,127.62631,10.019325,123.88503,Yes
Br,Ta,300.0,Br20Ta1H79,130.19466,16.911806,123.879684,No
Sb,Re,300.0,Sb1Re3H96,129.24748,14.389659,123.8743,No
Ar,Cu,300.0,Ar25Cu1H74,129.36238,14.785001,123.84157,No
Ar,Ni,300.0,Ar25Ni1H74,129.18558,14.314103,123.84061,No
As,Nd,300.0,As1Nd3H96,128.41962,12.270408,123.83777,No
Ar,Br,300.0,Ar25Br1H74,128.61566,12.813308,123.83109,No
Pt,Pb,300.0,Pt2Pb1H97,130.02486,16.60177,123.82565,No
Tc,At,300.0,Tc2At1H97,127.836136,10.75744,123.819244,No
B,Ir,300.0,B7Ir1H92,129.76201,15.917933,123.81815,No
Ne,Cr,300.0,Ne10Cr2H88,132.27977,22.665277,123.816414,No
Br,Hf,300.0,Br20Hf2H78,128.04512,11.341656,123.810074,No
Au,Bi,300.0,Au1Bi1H98,128.29434,12.0354185,123.80024,No
Pd,Tm,300.0,Pd1Tm9H90,128.6594,13.030074,123.793884,No
Fe,Rn,300.0,Fe1Rn20H79,131.1492,19.699255,123.79338,No
Ne,Kr,300.0,Ne8Kr2H90,133.17168,25.134949,123.78613,No
As,Tm,300.0,As1Tm9H90,128.45598,12.550108,123.76969,No
Be,Eu,300.0,Be7Eu2H91,130.28227,17.47489,123.75704,No
Nd,Pt,300.0,Nd4Pt1H95,127.85886,11.001516,123.750824,No
Ar,Os,300.0,Ar24Os1H75,130.04205,16.848883,123.75058,No
F,Sm,300.0,F20Sm2H78,130.70633,18.659079,123.738914,No
Si,Ir,300.0,Si21Ir1H78,127.702965,10.616937,123.73853,No
Ne,Bi,300.0,Ne13Bi1H86,134.33786,28.461622,123.71011,No
He,Eu,300.0,He21Eu2H77,130.06241,17.016209,123.70845,No
Eu,Rn,300.0,Eu2Rn20H78,129.96904,16.773256,123.7058,No
Sb,Tm,300.0,Sb1Tm9H90,128.10458,11.8114805,123.69411,No
Kr,Pm,300.0,Kr22Pm2H76,130.77269,18.968485,123.68974,No
Ga,Sn,300.0,Ga8Sn2H90,130.5715,18.437693,123.68675,No
Cr,Zn,300.0,Cr14Zn1H85,128.66635,13.384485,123.6685,Yes
I,Ho,300.0,I19Ho2H79,129.15514,14.702512,123.66513,No
He,Mn,300.0,He21Mn2H77,132.33003,23.310522,123.62574,No
Ar,Tc,300.0,Ar24Tc1H75,130.45792,18.318766,123.61758,No
C,Mn,300.0,C2Mn2H96,128.01839,11.805073,123.6103,No
Ru,Pb,300.0,Ru2Pb1H97,129.051,14.581747,123.60608,No
Pr,Hg,300.0,Pr3Hg1H96,128.72841,13.753365,123.59282,No
Ag,Bi,300.0,Ag1Bi1H98,128.32657,12.693613,123.58669,No
Ti,Te,300.0,Ti3Te1H96,127.795975,11.300458,123.57632,Yes
N,Fe,300.0,N10Fe1H89,127.744354,11.178671,123.57017,No
Ru,Pd,300.0,Ru1Pd22H77,129.26297,15.249836,123.56859,No
C,Eu,300.0,C2Eu2H96,128.12631,12.212759,123.565994,No
F,Pm,300.0,F20Pm2H78,130.33833,18.166067,123.555016,No
Al,Fe,300.0,Al11Fe1H88,129.81424,16.860113,123.51857,No
F,Nd,300.0,F20Nd2H78,130.05289,17.53015,123.50702,No
Nb,Os,300.0,Nb2Os11H87,128.7148,13.960937,123.5017,Yes
Sn,Bi,300.0,Sn1Bi1H98,128.53473,13.490167,123.49742,No
Fe,Pd,300.0,Fe3Pd20H77,127.95375,11.93844,123.495865,No
Ne,Mo,300.0,Ne8Mo2H90,132.13037,23.211132,123.463196,No
N,Cd,300.0,N24Cd1H75,129.70163,16.718159,123.45897,Yes
N,Re,300.0,N9Re2H89,128.88408,14.580939,123.43947,No
Eu,At,300.0,Eu9At1H90,128.12941,12.582307,123.4311,No
He,Cd,300.0,He24Cd1H75,132.53,24.374485,123.42842,No
Ar,Rh,300.0,Ar23Rh1H76,129.28433,15.682817,123.42827,No
Tl,At,300.0,Tl1At20H79,128.79071,14.413748,123.40853,No
Ne,Yb,300.0,Ne9Yb2H89,131.87003,22.746511,123.37634,No
F,Zn,300.0,F14Zn1H85,129.6573,16.847372,123.366394,No
Cu,Sn,300.0,Cu1Sn1H98,127.97756,12.39278,123.35002,No
F,Gd,300.0,F20Gd2H78,131.14516,20.87885,123.34887,No
Mn,At,300.0,Mn2At16H82,127.47872,11.074694,123.34336,No
B,Ti,300.0,B7Ti3H90,128.27696,13.221549,123.33996,No
Xe,Pr,300.0,Xe20Pr2H78,130.60541,19.54252,123.30811,No
Sm,Rn,300.0,Sm2Rn20H78,129.55635,16.76803,123.29507,No
F,Kr,300.0,F1Kr3H96,129.57964,16.852571,123.28678,No
Ta,W,300.0,Ta4W1H95,128.23769,13.332016,123.25943,No
Ge,Tl,300.0,Ge1Tl9H90,129.9494,17.965958,123.24081,No
C,Pm,300.0,C2Pm2H96,127.86914,12.423228,123.23023,No
Hg,At,300.0,Hg1At18H81,128.38966,13.866586,123.21179,No
Pd,W,300.0,Pd1W2H97,128.1964,13.382985,123.199104,No
Cu,Dy,300.0,Cu1Dy9H90,128.83084,15.116545,123.18623,No
In,Bi,300.0,In8Bi1H91,131.03146,21.02495,123.18062,No
Eu,Pt,300.0,Eu9Pt1H90,127.802986,12.398137,123.17345,No
Ni,Sn,300.0,Ni1Sn1H98,127.95948,12.853879,123.15976,No
Cl,Eu,300.0,Cl23Eu2H75,129.64046,17.356096,123.159584,No
Si,In,300.0,Si2In8H90,129.14532,16.041016,123.15551,No
Zn,Ho,300.0,Zn1Ho10H89,130.17044,18.860054,123.12798,No
Cl,Pm,300.0,Cl19Pm2H79,129.7265,17.67308,123.127266,No
Ar,Sb,300.0,Ar24Sb1H75,128.6464,14.797271,123.121,No
Cr,Cu,300.0,Cr2Cu1H97,127.43208,11.586123,123.10575,No
F,Mn,300.0,F19Mn2H79,129.45117,17.063501,123.07956,No
In,Sn,300.0,In7Sn2H91,130.5047,19.907017,123.0713,No
As,Ho,300.0,As1Ho13H86,128.15407,13.647414,123.05804,No
B,W,300.0,B6W2H92,128.73378,15.206123,123.05572,Yes
Rh,Gd,300.0,Rh1Gd13H86,127.76187,12.617877,123.05028,No
Ni,Nb,300.0,Ni1Nb3H96,127.57127,12.109534,123.0495,No
Si,Dy,300.0,Si3Dy11H86,130.42276,19.76391,123.04279,No
Sn,Pt,300.0,Sn1Pt1H98,127.68301,12.443364,123.036575,No
Fe,Tm,300.0,Fe1Tm9H90,128.44125,14.500287,123.02676,No
In,W,300.0,In8W1H91,131.64264,23.087461,123.02164,No
Tl,Bi,300.0,Tl9Bi1H90,130.80212,20.900318,122.99782,No
F,Pr,300.0,F20Pr2H78,129.57655,17.62352,122.99582,No
He,Nd,300.0,He21Nd2H77,129.1906,16.630632,122.98062,No
Se,Pr,300.0,Se23Pr2H75,127.83682,13.020405,122.97492,No
Os,Pb,300.0,Os3Pb1H96,128.05476,13.619278,122.96924,Yes
Ru,Sm,300.0,Ru1Sm2H97,128.4033,14.592718,122.95429,No
Sn,Tm,300.0,Sn1Tm9H90,127.610374,12.470807,122.9537,No
Ar,Ru,300.0,Ar24Ru1H75,128.97777,16.13486,122.95291,No
Pd,Hg,300.0,Pd19Hg1H80,127.16557,11.292093,122.949036,No
Sb,Pm,300.0,Sb1Pm3H96,127.3571,11.852411,122.931335,No
B,Gd,300.0,B6Gd1H93,128.339,14.484572,122.930374,No
Ti,Cr,300.0,Ti9Cr2H89,128.79825,15.732051,122.923805,No
Sn,Os,300.0,Sn1Os1H98,127.86788,13.254772,122.91847,No
Ti,Au,300.0,Ti9Au1H90,130.57747,20.583399,122.8915,No
He,Pm,300.0,He21Pm2H77,129.225,16.98899,122.88121,No
Ne,Tm,300.0,Ne9Tm2H89,131.13324,22.109903,122.877266,No
Mn,Gd,300.0,Mn2Gd10H88,130.13272,19.466843,122.863686,No
Rh,Pb,300.0,Rh2Pb1H97,128.96568,16.34701,122.86161,No
Pd,Eu,300.0,Pd1Eu9H90,129.07437,16.66521,122.85148,No
Pm,Hg,300.0,Pm9Hg1H90,128.46965,15.046713,122.85111,No
Co,Sn,300.0,Co2Sn1H97,127.92073,13.599014,122.84277,No
Cu,Nb,300.0,Cu1Nb2H97,127.06288,11.354432,122.82307,No
V,Ni,300.0,V3Ni1H96,126.818886,10.714979,122.81785,No
Pb,Po,300.0,Pb1Po1H98,128.43642,15.074075,122.80766,No
Ge,Er,300.0,Ge1Er9H90,128.26457,14.625553,122.8033,No
Al,Eu,300.0,Al12Eu2H86,131.05716,22.125988,122.79518,No
As,Mo,300.0,As1Mo1H98,128.3508,14.908518,122.78387,No
He,Pr,300.0,He10Pr2H88,129.27664,17.39798,122.78013,No
Ne,Ta,300.0,Ne3Ta6H91,130.79611,21.47508,122.77718,No
Cu,Pr,300.0,Cu1Pr3H96,128.1936,14.546999,122.761665,No
Sn,Ir,300.0,Sn1Ir1H98,128.01286,14.088536,122.75212,No
B,Pt,300.0,B6Pt1H93,128.58482,15.660008,122.73728,No
B,Au,300.0,B6Au1H93,128.38596,15.148782,122.72931,No
Ni,Bi,300.0,Ni2Bi1H97,128.73172,16.082308,122.72649,No
Br,Tl,300.0,Br20Tl1H79,129.05965,16.979292,122.719475,No
In,Sb,300.0,In8Sb1H91,129.55885,18.32194,122.71733,No
C,Pr,300.0,C2Pr3H95,125.80183,8.26984,122.71381,No
Ne,Ra,300.0,Ne1Ra8H91,128.30487,14.975395,122.71297,No
As,Pm,300.0,As1Pm3H96,127.12458,11.818239,122.71158,No
Fe,Sb,300.0,Fe2Sb1H97,126.690926,10.666861,122.707855,No
B,Co,300.0,B6Co1H93,128.77782,16.267387,122.703476,No
Fe,Te,300.0,Fe2Te1H97,126.62129,10.60278,122.66215,No
Ne,Hg,300.0,Ne22Hg1H77,132.19858,25.559639,122.65445,No
Sn,Pm,300.0,Sn1Pm3H96,127.09518,11.949527,122.63315,No
Ge,Re,300.0,Ge1Re3H96,128.27705,15.127879,122.62821,No
In,Po,300.0,In8Po1H91,130.3403,20.71847,122.6039,No
Re,At,300.0,Re2At1H97,127.13044,12.13966,122.59742,No
F,Fe,300.0,F20Fe1H79,129.29358,17.933468,122.597115,No
Cu,Bi,300.0,Cu1Bi1H98,127.19852,12.35845,122.58379,No
Co,Bi,300.0,Co2Bi1H97,128.01091,14.545981,122.57935,No
C,Gd,300.0,C22Gd2H76,128.05215,14.684953,122.5687,No
I,Gd,300.0,I19Gd2H79,127.70821,13.776661,122.56393,No
F,Ne,300.0,F2Ne1H97,127.7057,13.775027,122.56203,No
Nd,Au,300.0,Nd2Au1H97,128.3585,15.5502825,122.55193,No
Ru,Gd,300.0,Ru1Gd13H86,128.75975,16.72823,122.51333,No
Ga,Bi,300.0,Ga9Bi1H90,131.20677,23.286625,122.511406,No
Pd,Au,300.0,Pd22Au1H77,128.09213,14.9965515,122.492325,No
Se,Sm,300.0,Se22Sm2H76,128.39357,15.846994,122.476204,No
Zn,Mo,300.0,Zn3Mo12H85,127.40121,13.195169,122.47405,No
Se,Eu,300.0,Se22Eu2H76,128.23703,15.4346895,122.473625,No
Ne,Pb,300.0,Ne22Pb1H77,131.8788,25.228228,122.45843,No
Pd,Pt,300.0,Pd22Pt1H77,128.20596,15.408837,122.45221,Yes
Ne,Se,300.0,Ne10Se1H89,131.97578,25.511341,122.44969,No
N,Mn,300.0,N21Mn2H77,128.685,16.78038,122.4191,No
Ne,Tl,300.0,Ne21Tl1H78,131.85623,25.359213,122.38695,No
Co,Tm,300.0,Co1Tm9H90,127.09739,12.627126,122.38234,No
As,Re,300.0,As1Re3H96,127.936554,14.884115,122.37873,No
Te,Pr,300.0,Te1Pr4H95,127.40255,13.488696,122.36578,No
Pm,At,300.0,Pm2At1H97,128.38501,16.13619,122.35966,No
Pm,Au,300.0,Pm8Au1H91,127.23609,13.092676,122.347206,No
Br,Hg,300.0,Br24Hg1H75,129.82567,20.07597,122.32918,No
He,Zn,300.0,He24Zn1H75,131.1479,23.630959,122.32396,No
Pd,Re,300.0,Pd1Re2H97,127.17082,13.063581,122.2928,No
Cl,Nd,300.0,Cl20Nd2H78,128.83014,17.52374,122.28667,No
Ne,Gd,300.0,Ne21Gd2H77,130.7169,22.583836,122.28396,No
In,Pm,300.0,In1Pm3H96,127.04454,12.764517,122.27819,No
Ni,Mo,300.0,Ni1Mo2H97,126.46827,11.323015,122.24019,No
Eu,Po,300.0,Eu11Po1H88,127.84861,15.033729,122.234924,No
Br,Tc,300.0,Br1Tc2H97,126.13223,10.439771,122.233955,No
Rh,Pm,300.0,Rh1Pm2H97,127.54681,14.229612,122.23338,No
Ne,At,300.0,Ne13At1H86,131.84308,25.753998,122.22638,No
C,Dy,300.0,C22Dy2H76,127.30031,13.624622,122.21279,No
B,Tm,300.0,B4Tm1H95,126.01155,10.183624,122.20892,Yes
Pm,Po,300.0,Pm3Po1H96,127.11283,13.240196,122.16886,No
He,Tc,300.0,He24Tc1H75,128.87566,17.961403,122.16876,No
Nb,Ir,300.0,Nb2Ir1H97,127.35051,13.949552,122.14166,No
Br,Pt,300.0,Br1Pt1H98,127.05908,13.173588,122.139984,No
Fe,Ge,300.0,Fe2Ge1H97,126.5291,11.775896,122.131905,No
Pr,Rn,300.0,Pr3Rn8H89,126.582405,12.021756,122.09341,No
Ar,Ir,300.0,Ar25Ir1H74,127.923805,15.625285,122.089226,No
Si,Pr,300.0,Si4Pr2H94,126.572556,12.036668,122.07799,Yes
Fe,As,300.0,Fe2As1H97,126.46899,11.816438,122.056656,No
Al,Ir,300.0,Al10Ir1H89,128.31891,16.792528,122.04848,No
Te,Nd,300.0,Te1Nd3H96,127.0699,13.454735,122.04582,No
F,Eu,300.0,F20Eu2H78,128.9701,18.544388,122.0455,No
B,Eu,300.0,B6Eu1H93,126.66276,12.367285,122.04474,No
Te,Tb,300.0,Te1Tb9H90,127.19145,13.788126,122.042885,No
In,Pb,300.0,In9Pb1H90,131.28825,24.76566,122.0406,No
He,Tl,300.0,He23Tl1H76,130.53922,22.76528,122.03852,No
B,Tc,300.0,B7Tc1H92,128.54793,17.475157,122.0226,No
Ga,Gd,300.0,Ga1Gd10H89,127.472435,14.603747,122.0193,No
Mo,Ag,300.0,Mo2Ag1H97,126.79311,12.817742,122.00689,No
Te,Re,300.0,Te18Re1H81,126.16555,11.162618,121.99736,No
As,W,300.0,As1W1H98,127.19543,14.013697,121.96262,No
Ga,Sb,300.0,Ga9Sb1H90,129.50227,20.23718,121.94559,Yes
I,Nd,300.0,I1Nd3H96,126.419334,11.988787,121.94265,No
Ne,Au,300.0,Ne11Au1H88,132.04413,27.077164,121.93335,No
Ne,Pd,300.0,Ne10Pd1H89,132.14427,27.355099,121.92971,No
Si,Nd,300.0,Si2Nd3H95,124.76096,7.624033,121.9141,Yes
Sb,Tl,300.0,Sb1Tl9H90,128.49736,17.701216,121.88762,No
Co,Pm,300.0,Co1Pm2H97,125.93021,10.973908,121.83248,No
Kr,Pr,300.0,Kr22Pr2H76,129.239,19.858747,121.82362,No
Ag,Pb,300.0,Ag14Pb1H85,125.758675,10.570323,121.81165,No
Ga,W,300.0,Ga1W4H95,126.632835,12.924972,121.80657,No
Ti,W,300.0,Ti9W4H87,127.25017,14.589984,121.80218,No
Fe,Br,300.0,Fe2Br1H97,126.479866,12.688497,121.741905,No
Fe,Po,300.0,Fe2Po1H97,125.858376,11.033505,121.738396,No
Sn,Re,300.0,Sn1Re3H96,127.26879,14.816686,121.73615,No
Ar,Fe,300.0,Ar24Fe1H75,128.4301,17.993628,121.71117,No
Ag,Dy,300.0,Ag1Dy11H88,127.551094,15.719015,121.68152,No
He,In,300.0,He23In1H76,129.65607,21.381523,121.67207,No
Pd,Sm,300.0,Pd1Sm2H97,125.43736,10.096489,121.667274,No
B,Sm,300.0,B6Sm1H93,126.5433,13.128026,121.64121,No
Zn,W,300.0,Zn3W15H82,125.8628,11.35401,121.623146,No
Br,Ho,300.0,Br20Ho2H78,128.12003,17.447947,121.60486,No
Ne,Te,300.0,Ne10Te1H89,131.85219,27.46667,121.59596,No
Ge,Pr,300.0,Ge1Pr4H95,125.97591,11.730906,121.59551,No
Mn,Pm,300.0,Mn2Pm2H96,127.17225,14.960963,121.58573,No
Ta,Os,300.0,Ta4Os1H95,126.25706,12.514746,121.58398,No
Pm,Ir,300.0,Pm2Ir1H97,126.83481,14.090837,121.573204,No
Ni,Ta,300.0,Ni1Ta3H96,126.49178,13.202428,121.56191,No
Sm,At,300.0,Sm9At1H90,125.729294,11.179682,121.55473,No
N,Ce,300.0,N2Ce4H94,125.4717,10.4979725,121.5517,No
Pd,Ir,300.0,Pd22Ir1H77,126.916855,14.3981085,121.54051,No
Cu,Mo,300.0,Cu1Mo2H97,125.57161,10.83515,121.525696,No
F,Dy,300.0,F20Dy2H78,128.72514,19.310831,121.51436,No
Ga,Tm,300.0,Ga1Tm9H90,126.72457,14.151816,121.44019,No
Co,Pd,300.0,Co2Pd21H77,126.661865,13.987665,121.43878,No
Ne,Pt,300.0,Ne10Pt1H89,131.75304,27.63706,121.43319,No
As,Dy,300.0,As1Dy11H88,127.65217,16.67577,121.42533,No
Mo,Ir,300.0,Mo2Ir1H97,126.318825,13.150063,121.40851,No
Pb,Bi,300.0,Pb1Bi1H98,127.303474,15.804855,121.40185,No
Co,Mo,300.0,Co10Mo2H88,125.08777,9.931118,121.379425,No
Pm,Pt,300.0,Pm2Pt1H97,126.742065,14.374751,121.37444,No
Ta,Ir,300.0,Ta4Ir1H95,126.093254,12.642734,121.37238,No
Ga,Dy,300.0,Ga1Dy11H88,126.8679,14.720804,121.371056,No
Tl,Po,300.0,Tl8Po1H91,128.39673,18.818844,121.36966,No
V,Hg,300.0,V14Hg1H85,127.63601,16.806805,121.360245,No
He,Pb,300.0,He24Pb1H75,129.49449,21.7847,121.359955,No
Zn,Te,300.0,Zn3Te17H80,125.91407,12.20387,121.35707,No
I,Pr,300.0,I1Pr4H95,125.548615,11.300771,121.328835,No
Si,Pm,300.0,Si3Pm2H95,125.96421,12.415356,121.32824,No
Fe,Bi,300.0,Fe13Bi1H86,126.3697,13.519904,121.32128,No
Br,Yb,300.0,Br1Yb9H90,126.19627,13.075813,121.31368,No
Ne,Ce,300.0,Ne9Ce2H89,129.68414,22.449099,121.30151,No
Ar,Eu,300.0,Ar22Eu2H76,128.2921,18.726025,121.29968,No
Tc,Ta,300.0,Tc3Ta1H96,127.911026,17.72538,121.29226,No
Ga,Mo,300.0,Ga1Mo2H97,125.69152,11.80712,121.28267,Yes
Ge,Nd,300.0,Ge1Nd3H96,126.22063,13.32358,121.24552,No
Ag,Nd,300.0,Ag1Nd2H97,125.77712,12.25367,121.20153,No
Ne,Tb,300.0,Ne9Tb2H89,129.33926,21.871218,121.17242,No
Tl,Pb,300.0,Tl9Pb1H90,129.7637,23.020016,121.167885,No
Cl,Pr,300.0,Cl22Pr2H76,128.7178,20.32653,121.127754,No
Ga,Po,300.0,Ga3Po17H80,124.514984,9.080318,121.12434,No
Br,Er,300.0,Br20Er2H78,127.58065,17.445068,121.06656,No
Ge,Tb,300.0,Ge1Tb10H89,126.89087,15.660237,121.04324,No
Mo,Pt,300.0,Mo2Pt1H97,125.74136,12.718537,120.99219,No
Sn,Er,300.0,Sn1Er13H86,126.71136,15.332721,120.98602,No
Sn,Tl,300.0,Sn1Tl9H90,128.33107,19.680103,120.9824,No
Ne,Dy,300.0,Ne21Dy2H77,128.81735,21.032524,120.96368,No
Cu,Ag,300.0,Cu1Ag12H87,125.770454,12.885059,120.95909,No
Sm,Po,300.0,Sm2Po1H97,126.1091,13.822115,120.94784,No
Ni,Ru,300.0,Ni1Ru1H98,125.21559,11.46827,120.933266,No
Cu,Au,300.0,Cu1Au15H84,126.13869,13.941879,120.9327,No
Br,Tm,300.0,Br20Tm2H78,126.86275,15.894343,120.927704,No
Sb,Dy,300.0,Sb1Dy11H88,127.14542,16.713219,120.9046,No
Ne,Ac,300.0,Ne1Ac8H91,126.60716,15.293942,120.89631,No
Sn,Tb,300.0,Sn1Tb12H87,125.892426,13.476435,120.860245,No
Ne,As,300.0,Ne23As1H76,128.47646,20.403662,120.857605,No
N,Dy,300.0,N9Dy2H89,126.55649,15.277896,120.85163,No
Ne,Nd,300.0,Ne9Nd2H89,128.9282,21.641537,120.84712,No
Cu,Hg,300.0,Cu15Hg1H84,127.15507,16.926167,120.83473,No
Nb,Pt,300.0,Nb2Pt1H97,125.75455,13.188738,120.82979,No
I,Tm,300.0,I19Tm2H79,126.17548,14.323828,120.82688,No
Ru,Tl,300.0,Ru2Tl1H97,126.14589,14.2980995,120.80689,No
Cd,Gd,300.0,Cd1Gd11H88,127.85922,18.976028,120.77346,No
I,Tb,300.0,I19Tb2H79,126.18823,14.53198,120.7619,No
Ge,Pm,300.0,Ge1Pm3H96,125.63656,13.133825,120.73231,No
Ne,Br,300.0,Ne10Br1H89,129.50267,23.49049,120.73118,No
Cu,Pt,300.0,Cu1Pt15H84,126.022125,14.192319,120.722626,No
Ne,W,300.0,Ne8W2H90,129.71474,24.08328,120.72189,No
N,Gd,300.0,N9Gd2H89,126.25687,14.856391,120.7094,No
Sn,Au,300.0,Sn1Au1H98,125.383064,12.556167,120.69451,No
Ne,I,300.0,Ne1I1H98,126.20813,14.802853,120.68066,No
Cr,Mo,300.0,Cr9Mo2H89,124.76029,10.975304,120.66205,No
Ta,Re,300.0,Ta4Re1H95,125.73435,13.781559,120.588234,No
Ge,Ho,300.0,Ge1Ho12H87,125.70387,13.705547,120.586136,No
Cr,Ag,300.0,Cr2Ag1H97,125.72768,13.80023,120.574585,No
Cr,Os,300.0,Cr2Os10H88,124.892555,11.662522,120.5377,No
B,Dy,300.0,B6Dy1H93,125.43453,13.149524,120.52442,No
Cu,Os,300.0,Cu1Os12H87,125.28337,12.758518,120.519264,No
Sb,Pb,300.0,Sb3Pb1H96,125.1672,12.44896,120.51868,No
Ga,Tc,300.0,Ga1Tc2H97,125.152725,12.425974,120.51279,No
Ti,Ir,300.0,Ti9Ir1H90,126.96241,17.289484,120.50641,No
Ta,Au,300.0,Ta3Au1H96,125.20773,12.603507,120.5015,No
Ag,Gd,300.0,Ag1Gd10H89,126.320885,15.58905,120.49984,No
Ar,Sm,300.0,Ar22Sm2H76,127.203575,18.002668,120.48127,No
Ni,W,300.0,Ni1W2H97,125.02243,12.18021,120.474266,No
Ga,Ru,300.0,Ga1Ru2H97,125.00905,12.14721,120.473206,Yes
Cd,Bi,300.0,Cd2Bi16H82,124.58631,11.024707,120.46962,No
Mn,Mo,300.0,Mn2Mo15H83,124.080086,9.679649,120.465645,Yes
He,Ag,300.0,He24Ag1H75,127.86209,19.838032,120.454445,No
Ne,Ga,300.0,Ne23Ga1H76,128.84074,22.496948,120.44025,No
Ag,Hg,300.0,Ag14Hg1H85,126.61187,16.560926,120.42792,No
Tc,Re,300.0,Tc13Re2H85,124.54912,11.066969,120.41664,No
Ne,Ge,300.0,Ne11Ge1H88,129.74197,24.978874,120.41471,No
Ne,Os,300.0,Ne11Os1H88,129.51009,24.372389,120.40929,No
Ni,Au,300.0,Ni1Au15H84,125.6932,14.232181,120.378815,No
Ag,Au,300.0,Ag1Au15H84,125.70411,14.302725,120.36338,Yes
Mn,Te,300.0,Mn2Te19H79,124.36616,10.728172,120.36019,No
N,Tb,300.0,N3Tb1H96,125.13085,12.844353,120.334694,No
Ne,Cd,300.0,Ne22Cd1H77,128.70929,22.461605,120.32199,No
Ga,Au,300.0,Ga6Au1H93,126.02556,15.375055,120.28442,No
Cr,Fe,300.0,Cr2Fe11H87,124.50402,11.3023,120.283676,No
Ne,Re,300.0,Ne21Re1H78,128.98111,23.293276,120.28326,No
Ta,Pt,300.0,Ta3Pt1H96,125.424515,13.784218,120.277405,No
Al,Mn,300.0,Al12Mn2H86,124.21887,10.614373,120.2554,Yes
Ne,Zn,300.0,Ne23Zn1H76,128.22296,21.439993,120.21713,No
Ge,Pb,300.0,Ge1Pb6H93,126.187,16.024635,120.2033,No
Ag,Os,300.0,Ag1Os12H87,125.154015,13.281416,120.19466,No
Ru,Ta,300.0,Ru1Ta4H95,126.21275,16.12754,120.19063,No
He,Fe,300.0,He24Fe1H75,128.20174,21.473145,120.18353,No
Ni,Pt,300.0,Ni1Pt15H84,125.41222,14.05154,120.16528,No
Mo,Rh,300.0,Mo2Rh1H97,125.13091,13.318871,120.15756,No
Sn,Dy,300.0,Sn1Dy11H88,126.30062,16.48324,120.145676,No
Ti,Tc,300.0,Ti3Tc12H85,124.39101,11.444525,120.11755,No
Ir,Pb,300.0,Ir2Pb1H97,126.31451,16.624805,120.106705,No
Co,Ga,300.0,Co2Ga1H97,125.25779,13.8114805,120.100494,No
Ne,Ir,300.0,Ne1Ir1H98,126.242645,16.47598,120.090416,No
Ne,Sm,300.0,Ne9Sm2H89,128.31718,22.120104,120.0574,No
Ru,In,300.0,Ru1In8H91,127.19315,19.146282,120.043816,No
Mo,Os,300.0,Mo2Os11H87,123.78943,10.058925,120.03336,No
Mo,Ru,300.0,Mo3Ru1H96,125.25063,14.007754,120.02005,Yes
Cd,Po,300.0,Cd2Po16H82,124.70646,12.744425,119.94762,No
Sb,Gd,300.0,Sb1Gd2H97,123.91474,10.652654,119.93697,No
Br,Tb,300.0,Br1Tb11H88,125.94329,16.100977,119.93109,No
Cd,Pr,300.0,Cd1Pr3H96,124.399826,12.082745,119.888054,No
Rh,Ta,300.0,Rh1Ta4H95,125.50569,15.186003,119.835144,No
Cu,Ta,300.0,Cu15Ta1H84,124.24043,11.850127,119.81552,No
V,Au,300.0,V3Au1H96,125.80835,16.068913,119.80812,No
Mn,Po,300.0,Mn2Po16H82,124.349594,12.173191,119.80405,No
He,Os,300.0,He24Os1H75,127.02649,19.424276,119.773346,No
Ni,Ag,300.0,Ni1Ag12H87,124.5951,12.933394,119.76569,No
As,Cd,300.0,As21Cd1H78,124.229294,11.9547615,119.76531,No
Sm,Ir,300.0,Sm2Ir1H97,125.05495,14.306013,119.713,No
Ne,Sn,300.0,Ne11Sn1H88,128.91476,24.64443,119.71239,No
Zn,Po,300.0,Zn3Po15H82,124.478294,12.797497,119.69963,No
Co,Pb,300.0,Co2Pb1H97,126.28382,17.63578,119.69851,No
Ar,Nd,300.0,Ar9Nd2H89,127.88797,21.995485,119.67472,No
Ag,Pt,300.0,Ag1Pt14H85,124.8795,13.967685,119.66388,Yes
Mo,W,300.0,Mo2W2H96,124.627655,13.299802,119.66143,Yes
As,Gd,300.0,As1Gd10H89,125.94774,16.844381,119.65794,No
Te,Er,300.0,Te1Er9H90,125.02625,14.381047,119.65628,No
Ne,Sb,300.0,Ne10Sb1H89,129.37747,26.058758,119.64697,No
Ne,Mn,300.0,Ne21Mn2H77,127.21346,20.296986,119.634445,No
Ti,Os,300.0,Ti9Os1H90,127.129585,20.086515,119.62916,Yes
Ne,Ag,300.0,Ne11Ag1H88,128.51262,23.813671,119.620445,No
He,Ni,300.0,He24Ni1H75,126.26968,17.844418,119.60646,No
Hg,Po,300.0,Hg1Po15H84,124.71707,13.707621,119.598564,No
Ag,Pm,300.0,Ag1Pm2H97,123.69797,10.984899,119.59614,No
Ne,In,300.0,Ne23In1H76,127.59982,21.4682,119.583466,No
I,Dy,300.0,I1Dy13H86,124.880806,14.281212,119.54811,No
V,Os,300.0,V3Os10H87,123.5446,10.73445,119.53629,No
Mo,Au,300.0,Mo2Au1H97,124.44175,13.182116,119.51947,No
He,Cu,300.0,He24Cu1H75,126.6252,19.046148,119.51325,No
Ni,Cu,300.0,Ni1Cu12H87,124.27529,12.821687,119.487595,No
Br,Re,300.0,Br1Re2H97,123.84385,11.691184,119.47829,No
Ni,Gd,300.0,Ni1Gd11H88,125.18286,15.3057165,119.46761,No
Zn,As,300.0,Zn1As20H79,123.6095,11.173752,119.43715,No
He,Au,300.0,He24Au1H75,127.223434,20.86728,119.431465,No
Sb,Ho,300.0,Sb1Ho13H86,125.43632,16.116606,119.41828,No
Ne,Rh,300.0,Ne11Rh1H88,128.178,23.50213,119.40215,No
Te,Tm,300.0,Te1Tm1H98,123.533,11.14321,119.372055,No
Co,Eu,300.0,Co13Eu2H85,125.015755,15.127114,119.367195,No
Nd,Hg,300.0,Nd3Hg1H96,123.963524,12.397134,119.33436,No
Ga,Pt,300.0,Ga1Pt14H85,124.06394,12.689437,119.32563,No
Ne,Eu,300.0,Ne9Eu2H89,127.17373,21.023756,119.32333,No
Eu,Ir,300.0,Eu11Ir1H88,124.38292,13.593335,119.30708,No
Cu,Gd,300.0,Cu1Gd10H89,125.31885,16.163134,119.28343,No
Br,Sm,300.0,Br1Sm2H97,123.71692,11.889904,119.27715,No
Br,Nd,300.0,Br1Nd3H96,123.81782,12.18658,119.26727,No
Br,Gd,300.0,Br20Gd2H78,125.45661,16.640255,119.24304,No
Mn,Bi,300.0,Mn2Bi15H83,123.02865,10.1459,119.240105,No
Ne,Ru,300.0,Ne11Ru1H88,127.90138,23.211449,119.234085,No
Mo,Tc,300.0,Mo2Tc2H96,122.952866,9.963889,119.232285,No
Ni,Tc,300.0,Ni1Tc2H97,123.46577,11.36715,119.22121,No
Co,Pt,300.0,Co1Pt15H84,124.66138,14.575973,119.21862,No
Ne,Pm,300.0,Ne9Pm2H89,127.60695,22.498035,119.20605,No
Ne,Tc,300.0,Ne9Tc2H89,127.61892,22.608149,119.176895,No
Mn,Pd,300.0,Mn2Pd21H77,123.74086,12.227411,119.17507,No
Sn,Gd,300.0,Sn1Gd2H97,123.34348,11.187094,119.16615,No
Cr,Pt,300.0,Cr2Pt12H86,123.52062,11.669451,119.16318,No
He,Co,300.0,He24Co1H75,125.727325,17.580978,119.16248,No
He,Pt,300.0,He24Pt1H75,126.75127,20.34748,119.15339,No
Ga,Pm,300.0,Ga1Pm3H96,124.10015,13.258806,119.14923,No
Ar,Pm,300.0,Ar22Pm2H76,125.71365,17.737993,119.09018,No
Rh,Ag,300.0,Rh1Ag12H87,124.08522,13.386953,119.08645,No
Cr,Rh,300.0,Cr2Rh1H97,124.40677,14.25875,119.082466,No
Sm,Pt,300.0,Sm8Pt1H91,123.96337,13.078588,119.07975,No
Cu,Ir,300.0,Cu1Ir15H84,123.64042,12.246418,119.067535,No
V,Ag,300.0,V3Ag1H96,124.39107,14.261163,119.065865,No
V,W,300.0,V3W10H87,122.80839,10.0325575,119.06217,No
Zn,Ta,300.0,Zn3Ta12H85,124.19607,13.771989,119.05352,No
Ni,Hg,300.0,Ni15Hg1H84,124.610985,14.889652,119.051094,No
Sb,Eu,300.0,Sb1Eu2H97,123.35137,11.529652,119.04613,No
Cr,Ir,300.0,Cr2Ir10H88,123.30339,11.552746,118.989525,Yes
Ni,Nd,300.0,Ni1Nd2H97,123.87187,13.141441,118.964775,No
Rh,Hg,300.0,Rh14Hg1H85,124.78037,15.597403,118.95621,No
Fe,Sn,300.0,Fe2Sn1H97,123.405975,11.921868,118.95428,No
V,Cr,300.0,V10Cr2H88,123.1145,11.225733,118.922745,No
Co,Hg,300.0,Co14Hg1H85,125.45206,17.507711,118.91457,No
Mn,As,300.0,Mn2As19H79,123.37501,11.948632,118.913315,No
Tc,Tl,300.0,Tc2Tl1H97,124.84201,15.965529,118.88039,No
Ni,Re,300.0,Ni3Re11H86,123.13438,11.456285,118.85653,No
Fe,Au,300.0,Fe11Au1H88,123.89178,13.493784,118.85312,No
Br,Dy,300.0,Br1Dy13H86,124.01331,13.839892,118.84541,No
Co,Ag,300.0,Co11Ag1H88,123.5031,12.50988,118.83183,No
Ne,Ni,300.0,Ne11Ni1H88,127.334816,22.798418,118.82175,No
Ge,Gd,300.0,Ge1Gd2H97,123.10243,11.500873,118.80794,No
Ga,Os,300.0,Ga1Os2H97,123.65296,13.038268,118.78439,Yes
Os,Ir,300.0,Os1Ir1H98,123.908165,13.733298,118.78007,No
Sn,Ho,300.0,Sn1Ho12H87,124.25137,14.6716385,118.772896,No
Ni,Rh,300.0,Ni1Rh1H98,123.466774,12.603587,118.76052,No
Co,Sm,300.0,Co1Sm2H97,122.65549,10.6483555,118.67933,No
Ne,Pr,300.0,Ne10Pr2H88,126.103745,19.94177,118.657364,No
Ga,Ag,300.0,Ga2Ag12H86,121.06794,6.4563346,118.657104,No
Rh,Sm,300.0,Rh1Sm2H97,123.00178,11.640764,118.655045,No
Rh,Pt,300.0,Rh1Pt15H84,124.069405,14.590099,118.62137,No
Ag,Ir,300.0,Ag1Ir12H87,123.378494,12.76033,118.61371,No
Fe,Ag,300.0,Fe11Ag1H88,124.04385,14.552375,118.60991,No
Co,Ru,300.0,Co2Ru1H97,123.61338,13.422668,118.60127,No
Ni,Pb,300.0,Ni2Pb1H97,125.6332,18.84464,118.5965,No
Sb,Sm,300.0,Sb1Sm2H97,122.639114,10.99578,118.533226,No
Ti,Ru,300.0,Ti3Ru12H85,122.71962,11.212778,118.5327,No
V,Pt,300.0,V3Pt13H84,122.494484,10.650047,118.51769,No
Ag,Ta,300.0,Ag1Ta3H96,123.99958,14.755278,118.48987,No
Ne,Cu,300.0,Ne11Cu1H88,127.36214,23.761425,118.48947,No
Zn,Ru,300.0,Zn1Ru14H85,123.48858,13.491665,118.45071,No
He,Ir,300.0,He6Ir1H93,127.09392,23.14754,118.450485,No
Mn,Br,300.0,Mn2Br21H77,124.98873,17.54251,118.43825,No
Ne,Co,300.0,Ne24Co1H75,126.5715,21.813042,118.42638,No
Te,Pm,300.0,Te1Pm2H97,123.004814,12.269628,118.42326,No
Ar,Pr,300.0,Ar9Pr2H89,126.59728,21.899626,118.41983,No
Zn,Bi,300.0,Zn3Bi14H83,122.699135,11.623142,118.358986,No
Tc,In,300.0,Tc2In1H97,123.979774,15.106785,118.338806,No
V,Fe,300.0,V3Fe10H87,122.99736,12.481291,118.33677,No
Rh,Au,300.0,Rh1Au15H84,124.01681,15.222664,118.33257,No
Br,Pm,300.0,Br1Pm2H97,123.5015,13.854108,118.32829,No
Ga,Re,300.0,Ga12Re2H86,123.09664,12.780156,118.324455,No
V,Ir,300.0,V3Ir14H83,122.34351,10.775801,118.31976,No
Br,Pr,300.0,Br1Pr4H95,122.282196,10.629223,118.31318,No
Fe,Os,300.0,Fe11Os1H88,124.46166,16.507181,118.29778,No
In,Sm,300.0,In1Sm2H97,123.51809,14.092652,118.255806,No
I,Pm,300.0,I1Pm2H97,123.165054,13.156064,118.2525,No
Co,Cu,300.0,Co10Cu1H89,122.766945,12.126508,118.23883,No
Co,Tl,300.0,Co2Tl1H97,124.68765,17.30623,118.2254,No
Ni,Pm,300.0,Ni1Pm2H97,122.92067,12.637353,118.201805,No
Co,Au,300.0,Co11Au1H88,122.7368,12.159,118.196556,No
Ta,Hg,300.0,Ta14Hg1H85,122.94634,12.721536,118.196045,No
Br,Eu,300.0,Br1Eu2H97,122.77407,12.305009,118.179306,No
Co,Ni,300.0,Co11Ni1H88,123.12895,13.259481,118.17778,No
Mn,W,300.0,Mn4W11H85,121.75466,9.591428,118.173164,No
Fe,Pb,300.0,Fe13Pb1H86,123.81481,15.15267,118.156715,No
Au,Pb,300.0,Au15Pb1H84,122.89058,12.697815,118.14914,No
B,Fe,300.0,B6Fe1H93,123.63309,14.692371,118.146866,No
Ni,Ir,300.0,Ni1Ir15H84,122.5617,11.892629,118.12092,No
Cu,Nd,300.0,Cu1Nd2H97,123.10531,13.470154,118.07547,No
N,Pm,300.0,N1Pm3H96,121.2998,8.637315,118.07457,No
Co,In,300.0,Co10In2H88,121.88428,10.219327,118.06832,No
V,Cu,300.0,V2Cu12H86,121.23471,8.574134,118.03307,No
Zn,Dy,300.0,Zn1Dy10H89,125.94801,21.212236,118.02724,No
Zn,Pr,300.0,Zn1Pr3H96,122.95996,13.239779,118.01614,No
Ge,Cd,300.0,Ge1Cd1H98,123.174324,13.853888,118.0012,No
Cr,Ru,300.0,Cr2Ru1H97,123.62218,15.058025,117.99942,Yes
Re,Tl,300.0,Re3Tl1H96,125.0651,18.94464,117.99106,No
Mn,Sb,300.0,Mn2Sb1H97,123.066925,13.63901,117.97404,No
N,Pr,300.0,N1Pr3H96,121.114624,8.423198,117.96935,No
Mo,Cd,300.0,Mo14Cd1H85,122.351616,11.8186865,117.938446,No
Fe,Pt,300.0,Fe12Pt1H87,123.46631,14.814575,117.934456,No
Zn,Pd,300.0,Zn3Pd20H77,122.89831,13.303701,117.930626,No
Tc,Os,300.0,Tc13Os1H86,122.82115,13.127687,117.91919,No
Ru,Eu,300.0,Ru11Eu2H87,124.65877,18.073559,117.90999,No
Sn,Pb,300.0,Sn1Pb1H98,123.09429,13.893482,117.90638,No
Fe,Tl,300.0,Fe13Tl1H86,124.27737,17.108025,117.88912,No
Cu,Rh,300.0,Cu1Rh10H89,122.74311,13.034316,117.876015,Yes
Co,Re,300.0,Co3Re11H86,123.05096,13.859957,117.875565,No
N,Nd,300.0,N1Nd3H96,120.91113,8.133544,117.874016,No
V,Rh,300.0,V3Rh10H87,121.64218,10.0917425,117.87386,No
In,Re,300.0,In7Re7H86,123.1472,14.140319,117.86712,No
Ni,Ga,300.0,Ni2Ga1H97,123.201546,14.300059,117.86182,No
Ti,Pt,300.0,Ti9Pt1H90,125.08553,19.361198,117.85594,No
Si,Eu,300.0,Si4Eu1H95,122.9499,13.644451,117.85497,No
As,Sm,300.0,As2Sm2H96,122.06617,11.296491,117.84799,No
B,Re,300.0,B9Re1H90,123.731026,15.759771,117.84623,No
Ru,Rh,300.0,Ru1Rh1H98,123.43818,15.033337,117.82464,No
Ir,Tl,300.0,Ir2Tl1H97,124.05274,16.730646,117.80542,No
Ne,Fe,300.0,Ne7Fe3H90,125.78025,21.411272,117.78515,No
Te,Dy,300.0,Te1Dy13H86,123.63181,15.668175,117.78122,No
Co,Os,300.0,Co11Os1H88,122.67998,13.12278,117.779854,No
Mn,Ge,300.0,Mn2Ge1H97,122.94291,13.8756695,117.76165,No
Ga,Ir,300.0,Ga1Ir2H97,123.27807,14.876871,117.72295,No
Ti,Rh,300.0,Ti9Rh1H90,123.86687,16.501259,117.70519,No
N,Eu,300.0,N1Eu2H97,121.876816,11.18622,117.699814,No
Fe,Rh,300.0,Fe11Rh1H88,123.014656,14.28035,117.68229,No
Cd,Sb,300.0,Cd1Sb1H98,122.91059,14.098931,117.645966,No
Pt,Au,300.0,Pt1Au1H98,122.85564,13.993649,117.630325,No
Sn,Eu,300.0,Sn1Eu2H97,121.86947,11.456946,117.59138,No
Ag,W,300.0,Ag1W2H97,123.36836,15.50583,117.57839,No
Cr,Au,300.0,Cr2Au14H84,121.712006,11.089592,117.57108,No
Fe,Re,300.0,Fe12Re2H86,123.40838,15.643355,117.567055,No
Ti,Ag,300.0,Ti2Ag12H86,120.80778,8.722491,117.55074,No
Co,W,300.0,Co2W1H97,122.95596,14.514501,117.53616,No
Os,Tl,300.0,Os3Tl1H96,124.01748,17.407787,117.5173,No
Ir,Pt,300.0,Ir1Pt1H98,122.76151,14.132166,117.484474,No
Si,Sm,300.0,Si2Sm2H96,120.84421,9.040943,117.46826,No
In,Au,300.0,In2Au12H86,122.38331,13.165767,117.46713,No
V,Ru,300.0,V2Ru1H97,122.97791,14.763052,117.4653,Yes
Pd,Cd,300.0,Pd21Cd2H77,121.98316,12.121963,117.45675,No
W,Pt,300.0,W2Pt1H97,122.66967,13.968931,117.45358,No
Ru,Ag,300.0,Ru1Ag12H87,122.04307,12.356804,117.42896,No
Sn,Sm,300.0,Sn1Sm2H97,121.580444,11.12099,117.427795,No
Ru,Hg,300.0,Ru14Hg1H85,123.516,16.367077,117.404434,No
W,Os,300.0,W3Os1H96,123.15142,15.463415,117.37729,No
Ru,Au,300.0,Ru1Au15H84,122.768394,14.468302,117.365845,No
Fe,Ga,300.0,Fe2Ga1H97,122.32221,13.3425045,117.34004,No
Ni,Os,300.0,Ni1Os10H89,122.14624,12.935092,117.3162,No
Ga,Rh,300.0,Ga1Rh2H97,122.28102,13.308068,117.31171,No
Ir,Au,300.0,Ir1Au1H98,122.43147,13.832518,117.26633,No
Ru,Os,300.0,Ru1Os1H98,122.84881,14.955598,117.2643,No
Co,Rh,300.0,Co11Rh1H88,121.85179,12.291754,117.26198,No
Mn,Ta,300.0,Mn2Ta10H88,121.32065,10.873783,117.26031,No
Te,Eu,300.0,Te1Eu2H97,121.603745,11.662425,117.248924,No
As,Eu,300.0,As1Eu2H97,121.5452,11.566104,117.22634,No
I,Sm,300.0,I1Sm2H97,121.76702,12.2125435,117.20678,No
Ag,Tl,300.0,Ag14Tl1H85,122.02074,12.893472,117.20624,No
Fe,Hg,300.0,Fe14Hg1H85,123.79557,17.724567,117.17711,No
Ru,Ir,300.0,Ru1Ir1H98,122.6119,14.557166,117.17616,No
Te,Sm,300.0,Te1Sm2H97,121.41468,11.384982,117.16346,No
Ge,Dy,300.0,Ge1Dy11H88,123.06759,15.814714,117.16228,No
Cd,Dy,300.0,Cd1Dy10H89,125.13265,21.446136,117.124535,No
Au,Hg,300.0,Au15Hg1H84,123.66099,17.621107,117.08116,No
Os,Pt,300.0,Os1Pt1H98,122.23942,13.830316,117.075096,No
Rh,Ir,300.0,Rh1Ir15H84,121.81689,12.706024,117.07238,No
Cr,W,300.0,Cr2W11H87,121.307686,11.3624115,117.064896,No
Fe,Cu,300.0,Fe12Cu1H87,121.95044,13.210296,117.01763,No
Cu,W,300.0,Cu1W2H97,122.181656,13.877302,116.99979,No
V,Tc,300.0,V3Tc9H88,121.35018,11.65824,116.996925,No
Ga,Hg,300.0,Ga13Hg1H86,123.90706,18.520279,116.99147,No
Zn,Au,300.0,Zn1Au15H84,123.11743,16.405905,116.99136,No
Fe,In,300.0,Fe12In2H86,121.115944,11.050733,116.98953,No
Ge,Hg,300.0,Ge3Hg1H96,122.078026,13.633415,116.98723,No
Cd,Eu,300.0,Cd1Eu10H89,124.18564,19.364182,116.95493,No
Os,Au,300.0,Os1Au15H84,122.22812,14.246045,116.90856,No
Cd,Au,300.0,Cd1Au15H84,123.22951,16.97143,116.89227,No
Zn,Eu,300.0,Zn1Eu10H89,124.08057,19.343414,116.85762,No
Ag,In,300.0,Ag12In2H86,119.58191,7.389377,116.82267,No
Cu,Ru,300.0,Cu1Ru10H89,122.01791,13.959241,116.80544,No
Pt,Tl,300.0,Pt2Tl1H97,123.76948,18.688238,116.791176,No
W,Ir,300.0,W1Ir2H97,122.49502,15.277859,116.79017,No
Ag,Re,300.0,Ag14Re1H85,121.494286,12.89851,116.6779,No
In,Eu,300.0,In1Eu2H97,121.8929,13.982435,116.67177,No
Cu,Re,300.0,Cu15Re1H84,121.43383,12.76023,116.66908,No
W,Re,300.0,W4Re12H84,120.8811,11.281695,116.66845,No
Co,Ir,300.0,Co12Ir1H87,120.7604,10.962263,116.66702,No
B,Hg,300.0,B14Hg1H85,122.39994,15.358567,116.664955,No
Pt,Hg,300.0,Pt14Hg1H85,122.639046,16.003178,116.66336,No
N,Sm,300.0,N1Sm2H97,120.72547,10.902514,116.6544,No
Au,Tl,300.0,Au1Tl6H93,122.95456,16.945707,116.62693,No
Re,Os,300.0,Re12Os2H86,121.34524,12.663748,116.616516,No
Hg,Bi,300.0,Hg1Bi16H83,121.00239,11.809969,116.592476,No
Rh,Os,300.0,Rh1Os12H87,121.57207,13.340881,116.5905,No
Tc,Pt,300.0,Tc2Pt1H97,121.89855,14.221825,116.588036,No
I,Eu,300.0,I19Eu2H79,121.64626,13.5830145,116.57428,No
Tc,Ag,300.0,Tc2Ag1H97,121.46328,13.1685295,116.54607,No
Cr,Tc,300.0,Cr2Tc1H97,121.35361,12.897208,116.53771,No
Fe,Ni,300.0,Fe11Ni1H88,121.9603,14.52834,116.535324,No
Ge,Eu,300.0,Ge1Eu2H97,121.01693,12.052843,116.51633,No
Te,Ho,300.0,Te1Ho13H86,122.25876,15.473884,116.48071,No
Fe,Ir,300.0,Fe11Ir1H88,121.69044,13.956662,116.478935,No
Zn,Pt,300.0,Zn1Pt14H85,122.180244,15.293613,116.46951,No
W,Au,300.0,W2Au1H97,121.497696,13.468209,116.46858,No
In,Ir,300.0,In2Ir10H88,120.236565,10.167045,116.440125,No
Cu,Pm,300.0,Cu1Pm2H97,121.21812,12.807661,116.43565,No
Cu,Tl,300.0,Cu15Tl1H84,120.61447,11.308125,116.391945,No
Tc,Rh,300.0,Tc2Rh1H97,121.68267,14.2579,116.35868,No
Ru,Pt,300.0,Ru2Pt1H97,121.2418,13.2310915,116.30123,No
Sb,Hg,300.0,Sb17Hg1H82,120.946785,12.57908,116.24968,No
Cu,Pb,300.0,Cu15Pb1H84,120.22583,10.744708,116.21369,No
Fe,Ru,300.0,Fe11Ru1H88,121.106445,13.172747,116.18766,No
Ge,Sm,300.0,Ge1Sm2H97,120.403175,11.40419,116.14478,No
Cu,Ga,300.0,Cu1Ga6H93,121.63919,14.756034,116.129196,No
Ga,Sm,300.0,Ga3Sm2H95,122.36089,16.693018,116.12762,No
Fe,W,300.0,Fe13W1H86,122.127304,16.11095,116.111374,No
Ni,Tl,300.0,Ni14Tl1H85,120.27856,11.292969,116.06169,No
Tc,Ru,300.0,Tc2Ru1H97,121.154,13.808373,115.99787,No
Zn,Sb,300.0,Zn1Sb1H98,120.94822,13.372105,115.954994,No
Zn,Ag,300.0,Zn1Ag14H85,121.32776,14.452206,115.93121,No
B,Zn,300.0,B10Zn1H89,122.07604,16.479776,115.92239,No
In,Pt,300.0,In2Pt10H88,120.138916,11.583093,115.81372,No
Cd,Pt,300.0,Cd1Pt14H85,121.507164,15.289054,115.79814,No
Rh,W,300.0,Rh1W2H97,121.96669,16.547764,115.78765,No
Ni,In,300.0,Ni10In2H88,119.30279,9.4586315,115.770874,No
Sn,Hg,300.0,Sn3Hg1H96,121.00594,14.1697445,115.714874,No
Zn,Ge,300.0,Zn1Ge1H98,120.150734,12.086788,115.63745,No
Ru,W,300.0,Ru1W3H96,121.714554,16.292763,115.63074,No
Mn,Sn,300.0,Mn2Sn1H97,121.06049,14.675561,115.58055,No
Fe,Tc,300.0,Fe12Tc2H86,120.60807,13.678358,115.50049,No
Te,Gd,300.0,Te1Gd2H97,118.83032,9.074212,115.441956,No
Tc,Hg,300.0,Tc14Hg1H85,119.9779,12.528356,115.299736,No
Cd,Ir,300.0,Cd1Ir15H84,120.990715,15.326678,115.26764,No
Tc,W,300.0,Tc3W1H96,121.596214,17.075314,115.220184,No
Rh,Tl,300.0,Rh2Tl1H97,121.77217,17.551546,115.218315,No
Cu,In,300.0,Cu12In2H86,118.48081,8.774131,115.2045,No
W,Hg,300.0,W15Hg1H84,120.53112,14.447333,115.1364,No
Cu,Zn,300.0,Cu15Zn1H84,120.61639,14.680551,115.13458,No
Tc,Ir,300.0,Tc2Ir9H89,118.90587,10.11112,115.13032,No
In,Os,300.0,In8Os1H91,122.467354,19.651321,115.12943,No
Rh,Re,300.0,Rh2Re12H86,119.14543,10.924262,115.066246,No
Cd,Sn,300.0,Cd1Sn1H98,120.14757,13.622825,115.06072,No
Cu,Tc,300.0,Cu1Tc2H97,119.40649,11.850403,114.981476,No
Mn,Ag,300.0,Mn2Ag10H88,119.46638,12.087204,114.95294,No
Zn,Rh,300.0,Zn1Rh14H85,120.19917,14.140901,114.91888,No
Hg,Pb,300.0,Hg1Pb1H98,120.01817,13.672603,114.91274,Yes
Cu,Cd,300.0,Cu15Cd1H84,120.54298,15.158384,114.882744,Yes
Rh,Eu,300.0,Rh1Eu1H98,119.99461,13.8761835,114.81316,No
Mn,Au,300.0,Mn2Au14H84,119.975586,13.9396,114.770454,No
Ru,Re,300.0,Ru14Re1H85,120.046425,14.175035,114.75338,No
Co,Tc,300.0,Co2Tc1H97,119.73108,13.573271,114.662735,No
Mn,Pt,300.0,Mn2Pt14H84,119.417595,12.805874,114.6358,No
Os,Hg,300.0,Os15Hg1H84,119.94542,14.335659,114.5924,No
Zn,Ir,300.0,Zn3Ir14H83,118.901726,11.544443,114.59096,No
Mn,Rh,300.0,Mn2Rh14H84,118.78264,11.593125,114.4537,No
Mn,Ir,300.0,Mn2Ir10H88,118.964516,12.213375,114.40397,No
Cr,Mn,300.0,Cr10Mn2H88,119.51466,13.692421,114.40183,Yes
Re,Pt,300.0,Re2Pt1H97,119.727684,14.341618,114.37244,No
Ga,Eu,300.0,Ga3Eu2H95,120.493095,16.434622,114.35631,No
Tc,Au,300.0,Tc2Au1H97,119.46624,13.737089,114.33672,No
Rh,In,300.0,Rh10In2H88,117.60192,8.77575,114.325005,No
Ag,Cd,300.0,Ag14Cd1H85,119.75602,14.5624,114.31833,No
Re,Au,300.0,Re1Au14H85,119.65517,14.400381,114.27798,No
In,Hg,300.0,In10Hg1H89,120.88757,17.800213,114.24087,No
Fe,Co,300.0,Fe11Co1H88,119.36672,13.920912,114.16857,No
Mn,Ni,300.0,Mn2Ni10H88,118.25183,11.186374,114.07477,No
Ir,Hg,300.0,Ir10Hg1H89,120.03391,16.136887,114.0083,No
Mn,Co,300.0,Mn2Co10H88,119.27398,14.233667,113.95904,No
Re,Ir,300.0,Re1Ir2H97,119.13205,14.271581,113.802956,No
Cd,Os,300.0,Cd1Os15H84,118.78863,13.656215,113.689316,No
Cd,Nd,300.0,Cd1Nd2H97,118.3951,12.819332,113.608284,No
Cd,Pm,300.0,Cd1Pm3H96,118.10002,12.3504305,113.4883,No
Zn,Sn,300.0,Zn1Sn1H98,118.629105,13.779106,113.4839,No
Mn,Cu,300.0,Mn2Cu15H83,117.74326,11.918061,113.292984,No
Ni,Zn,300.0,Ni14Zn1H85,118.58278,14.471185,113.17915,No
Zn,Os,300.0,Zn1Os11H88,118.2675,13.784475,113.12029,No
Cd,Ta,300.0,Cd1Ta15H84,117.695015,12.901966,112.87734,No
Ti,Mn,300.0,Ti8Mn2H90,118.68385,15.859969,112.76164,No
Zn,Pm,300.0,Zn1Pm3H96,117.51577,12.781796,112.742966,No
Ag,Eu,300.0,Ag1Eu1H98,117.50935,12.937698,112.67834,No
Ni,Sm,300.0,Ni1Sm2H97,116.4004,10.105045,112.62711,No
Ni,Eu,300.0,Ni1Eu9H90,117.955284,14.588956,112.507675,No
B,Cd,300.0,B10Cd1H89,118.66411,16.56356,112.47917,No
Mn,Os,300.0,Mn2Os14H84,116.47756,10.801914,112.44406,No
Ru,Cd,300.0,Ru17Cd1H82,116.74016,11.642532,112.39276,No
Zn,Nd,300.0,Zn1Nd3H96,116.84961,12.027565,112.358444,No
Ni,Cd,300.0,Ni14Cd1H85,117.640015,14.388491,112.267265,No
Hg,Tl,300.0,Hg1Tl1H98,117.58113,14.24266,112.26283,No
Cr,Cd,300.0,Cr14Cd1H85,117.733864,14.958833,112.14815,No
Ag,Sm,300.0,Ag1Sm1H98,116.68441,12.202959,112.12775,No
Mn,Ru,300.0,Mn2Ru10H88,117.29,13.885158,112.1052,No
Cd,Pb,300.0,Cd1Pb1H98,117.369194,14.407713,111.989265,No
Rh,Cd,300.0,Rh14Cd1H85,117.274055,14.319661,111.92701,No
Mn,Pb,300.0,Mn2Pb15H83,116.12722,11.452149,111.850914,No
Zn,Ga,300.0,Zn1Ga13H86,117.50761,15.171048,111.84264,No
Mn,Eu,300.0,Mn2Eu10H88,119.05844,19.56515,111.75269,No
Zn,Tl,300.0,Zn3Tl14H83,115.867256,12.73546,111.111755,No
B,Mn,300.0,B10Mn1H89,116.54537,14.565159,111.10665,No
Zn,Re,300.0,Zn1Re10H89,116.64494,14.985703,111.04919,No
Cu,Sm,300.0,Cu1Sm1H98,116.00332,13.734015,110.874954,No
Zn,Sm,300.0,Zn1Sm9H90,117.27699,17.155636,110.87097,No
Cd,W,300.0,Cd1W15H84,115.35191,12.256293,110.77534,No
Mn,Fe,300.0,Mn2Fe10H88,115.53756,12.853262,110.738075,No
Mn,Sm,300.0,Mn2Sm1H97,115.97374,14.030349,110.73472,No
Zn,In,300.0,Zn1In10H89,116.24482,14.983758,110.649796,No
Zn,Hg,300.0,Zn14Hg1H85,117.60168,18.796907,110.582794,No
Mn,Tl,300.0,Mn2Tl10H88,114.61159,11.15745,110.44533,No
Co,Cd,300.0,Co14Cd1H85,116.344864,16.12483,110.32375,No
Cu,Eu,300.0,Cu1Eu1H98,115.51639,14.156619,110.23022,No
Co,Zn,300.0,Co14Zn1H85,115.68159,15.178391,110.013885,No
Mn,Tc,300.0,Mn4Tc12H84,114.25541,11.44206,109.98287,No
Mn,Re,300.0,Mn2Re10H88,115.43483,14.693542,109.94817,No
Cd,Sm,300.0,Cd1Sm1H98,115.20241,14.155599,109.91662,No
Zn,Tc,300.0,Zn3Tc15H82,113.94563,10.980946,109.84528,No
Fe,Cd,300.0,Fe11Cd1H88,116.036285,16.798656,109.763565,No
Re,Hg,300.0,Re14Hg1H85,115.41597,15.40395,109.66404,No
V,Cd,300.0,V3Cd1H96,114.10243,12.165273,109.559845,No
Cd,In,300.0,Cd1In1H98,114.788376,15.1744375,109.12215,No
Tc,Cd,300.0,Tc15Cd1H84,114.01368,13.505284,108.970726,No
Cd,Tl,300.0,Cd1Tl11H88,113.95884,13.730464,108.8318,No
Zn,Pb,300.0,Zn1Pb1H98,113.53749,13.511813,108.492096,No
Mn,Ga,300.0,Mn2Ga10H88,112.597626,11.037684,108.47609,No
Fe,Zn,300.0,Fe12Zn1H87,114.22933,15.819628,108.32219,No
Cd,Hg,300.0,Cd1Hg1H98,113.10228,13.390184,108.1023,No
Cd,Re,300.0,Cd1Re10H89,114.57365,17.42262,108.06793,No
Ga,Cd,300.0,Ga13Cd1H86,113.53662,14.750798,108.02858,No
Mn,Hg,300.0,Mn16Hg1H83,114.163826,16.728172,107.91743,No
V,Mn,300.0,V13Mn2H85,112.61373,12.814224,107.82882,Yes
Zn,Cd,300.0,Zn21Cd1H78,113.94202,20.632673,106.23765,No
Mn,In,300.0,Mn2In1H97,111.75236,15.138957,106.09938,No
Mn,Cd,300.0,Mn20Cd1H79,111.7002,17.347847,105.22241,No
Mn,Zn,300.0,Mn17Zn3H80,109.97901,17.26501,103.53215,No
